A new method for measuring the meteor mass index: application to the 2018 Draconid meteor shower outburst

Context. Several authors predicted an outburst of the Draconid meteor shower in 2018, but with an uncertain level of activity. Aims. Optical meteor observations were used to derive the population and mass indices, flux, and radiant positions of Draconid meteors. Methods. 90 minutes of multi-station observations after the predicted peak of activity were performed using highly sensitive Electron Multiplying Charge Coupled Device (EMCCD) cameras. The data calibration is discussed in detail. A novel maximum likelihood estimation method of computing the population and mass index with robust error estimation was developed. We apply the method to observed Draconids and use the values to derive the flux. Meteor trajectories are computed and compared to predicted radiant positions from meteoroid ejection models. Results. We found that the mass index was $1.74 \pm 0.18$ in the 30 minute bin after the predicted peak, and $2.32 \pm 0.27$ in the next 60 minutes. The location and the dispersion of the radiant matches well to modeled values, but there is an offset of $0.4^{\circ}$ in solar longitude.

==> anc/traj_reports/20181009_000637_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.504594907630
Time: 2018-10-09 00:06:37.000019 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 28.62224 deg
 R.A. = 265.71519  Dec = +55.80671 deg

Best intersection: Stations 2 and 1 with Qconv = 28.62 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2196161.27 +/- 3.81 m
 Y =  -4158000.50 +/- 10.85 m
 Z =   4441453.35 +/- 23.70 m
 Vx =    -1194.36 +/- 6.11 m/s
 Vy =   -12295.35 +/- 24.65 m/s
 Vz =    17932.52 +/- 49.95 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.529371e+01, -3.719957e+01, +8.463586e+01, +3.556192e+01, +8.235041e+01, -7.746031e+01
-3.719957e+01, +1.234858e+02, -2.668464e+02, -8.593729e+01, -2.202977e+02, +2.014394e+02
+8.463586e+01, -2.668464e+02, +5.893174e+02, +1.920724e+02, +5.070608e+02, -4.605306e+02
+3.556192e+01, -8.593729e+01, +1.920724e+02, +1.086168e+02, +1.923564e+02, -1.582701e+02
+8.235041e+01, -2.202977e+02, +5.070608e+02, +1.923564e+02, +1.061220e+03, -1.354282e+03
-7.746031e+01, +2.014394e+02, -4.605306e+02, -1.582701e+02, -1.354282e+03, +1.902253e+03

Timing offsets (from input data):
         2: 0.000000 s
         1: -0.000635 s

Reference point on the trajectory:
  Time: 2018-10-09 00:06:37.000019 UTC
  Lon     = -81.378875 +/- 0.0000 deg
  Lat     = +43.554815 +/- 0.0001 deg
  Lat geo = +43.365647 +/- 0.0001 deg
  Ht      =  100284.43 +/- 24.37 m

  JD dynamic   = 2458400.505395648535 
  LST apparent = 297.8419950396 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 264.45177 +/- 0.0398 deg
  Dec       = +55.43810 +/- 0.0223 deg
  Azimuth   = +310.89987 +/- 0.0639 deg
  Elevation = +65.60351 +/- 0.0176 deg
  Vavg      =  22.23285 +/- 0.0207 km/s
  Vinit     =  21.77561 +/- 0.0548 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 265.80002 +/- 0.0398 deg
  Dec       = +55.84165 +/- 0.0223 deg
  Azimuth   = +312.37215 +/- 0.0639 deg
  Elevation = +66.22064 +/- 0.0176 deg
  Vavg      =  22.12824 +/- 0.0207 km/s
  Vinit     =  21.67101 +/- 0.0548 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.14760 +/- 0.0431 deg
  Dec    = +55.90950 +/- 0.0254 deg
  Vg     =  18.73320 +/- 0.0637 km/s
  Vinf   =  21.77561 +/- 0.0548 km/s
  Zc     =  24.52074 +/- 0.0175 deg
  Zg     =  26.39083 +/- 0.0206 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 244.23817 +/- 0.0952 deg
  Bg     = +78.55329 +/- 0.0295 deg
  Vh     =  37.48521 +/- 0.0421 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.97905 +/- 0.0200 deg
  Bh     = +29.33090 +/- 0.0731 deg
  Vh_x   =  -6.78283 +/- 0.0091 km/s
  Vh_y   =  31.96815 +/- 0.0159 km/s
  Vh_z   = -18.36223 +/- 0.0621 km/s
Orbit:
  La Sun = 195.400696 +/- 0.0000 deg
  a      =   2.392558 +/- 0.0202 AU
  e      =   0.583963 +/- 0.0035
  i      =  29.374611 +/- 0.0735 deg
  peri   = 171.906961 +/- 0.0384 deg
  node   = 195.401797 +/- 0.0000 deg
  Pi     =   7.308758 +/- 0.0384 deg
  q      =   0.995393 +/- 0.0000 AU
  f      =   8.090651 +/- 0.0384 deg
  M      =   1.729315 +/- 0.0275 deg
  Q      =   3.789724 +/- 0.0405 AU
  n      =   0.266324 +/- 0.0034 deg/day
  T      =   3.700790 +/- 0.0469 years
  Last perihelion JD = 2458394.012119 (2018-10-02 12:17:27.104841) +/- 0.0330 days
  Tj     =   3.134486 +/- 0.0181
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.219678e-05, -2.576189e-08, +4.699536e-05, -3.709062e-10, +4.644967e-07, +4.340473e-06
q   , -2.576189e-08, +1.357080e-09, +1.035405e-06, +2.578569e-13, +2.383538e-08, -2.972004e-09
Tp  , +4.699536e-05, +1.035405e-06, +1.169426e-03, -1.887139e-09, +2.340603e-05, +2.212364e-05
node, -3.709062e-10, +2.578569e-13, -1.887139e-09, +1.167327e-14, -2.414204e-11, -1.366393e-10
peri, +4.644967e-07, +2.383538e-08, +2.340603e-05, -2.414204e-11, +4.904620e-07, +2.833866e-07
i   , +4.340473e-06, -2.972004e-09, +2.212364e-05, -1.366393e-10, +2.833866e-07, +1.599413e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 1.381332
 a2 = 7.347168

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 7.181e-05 s
  Stddev    = 8.47e-03 s

Begin point on the trajectory:
  Lon =   -81.378896 +/- 0.0000 deg
  Lat =    43.554828 +/- 0.0001 deg
  Ht  = 100289.36 +/- 22.60 m
End point on the trajectory:
  Lon =   -81.315348 +/- 0.0002 deg
  Lat =    43.512601 +/- 0.0001 deg
  Ht  = 84289.98 +/- 32.44 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  38.883160,   0.000000,   100289.36,    89433.18,          0.001469,      1.48,      2.03,              15.71, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   1.157258,   7.576505,    97949.98,    84289.98,          0.004590,      6.72,      4.39,               7.67, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.504594907630, 172.76500,  22.41700,              352.76500,  67.58300,       352.76520,       67.58336,    291.30435,     +65.30446,     291.30472,      +65.30412,  2196160.98, -4158003.56,  4441457.81,      43.554828,      -81.378896,  100289.36,  107999.29,       0.00,                5.42,  -445.30,      0.00,           25229.38,      0.57,      0.41,           1.34,   None,   None
  1,          2,       0,  0.031000, 2458400.504595266655, 173.22400,  22.45600,              353.22400,  67.54400,       353.22446,       67.54482,    291.69468,     +65.37990,     291.69562,      +65.37914,  2196228.21, -4157311.46,  4440448.39,      43.551890,      -81.374362,   99173.08,  106824.02,    1225.75,             1220.33,    94.57,  39540.41,           25229.38,      1.26,      0.91,           3.00,   None,   None
  2,          2,       0,  0.062000, 2458400.504595625214, 173.43400,  22.47500,              353.43400,  67.52500,       353.43440,       67.52571,    291.87412,     +65.41483,     291.87508,      +65.41416,  2196259.66, -4156987.61,  4439976.06,      43.550515,      -81.372309,   98650.75,  106274.69,    1799.30,             1793.88,    -6.93,  18501.62,           25229.38,      1.09,      0.79,           2.61,   None,   None
  3,          2,       0,  0.093000, 2458400.504595984239, 173.66400,  22.49400,              353.66400,  67.50600,       353.66324,       67.50468,    292.07253,     +65.45078,     292.07162,      +65.45202,  2196293.48, -4156639.48,  4439468.33,      43.549036,      -81.370092,   98089.26,  105684.38,    2415.85,             2410.43,   -65.42,  19888.71,           25229.38,     -2.01,     -1.46,           4.86,   None,   None
  4,          2,       0,  0.125000, 2458400.504596354440, 173.94700,  22.52200,              353.94700,  67.47800,       353.94727,       67.47845,    292.31601,     +65.49881,     292.31698,      +65.49838,  2196334.61, -4156216.06,  4438850.77,      43.547237,      -81.367372,   97406.35,  104966.68,    3165.75,             3160.33,   -12.34,  23434.34,           24100.56,      0.69,      0.50,           1.68,   None,   None
  5,          2,       0,  0.156000, 2458400.504596712999, 174.18300,  22.54400,              354.18300,  67.45600,       354.18299,       67.45598,    292.52095,     +65.53689,     292.52158,      +65.53691,  2196368.70, -4155865.09,  4438338.90,      43.545746,      -81.365135,   96840.29,  104372.14,    3787.33,             3781.91,   -65.81,  20050.86,           23209.12,     -0.03,     -0.02,           0.08,   None,   None
  6,          2,       0,  0.187000, 2458400.504597072024, 174.47200,  22.57200,              354.47200,  67.42800,       354.47217,       67.42828,    292.77303,     +65.58377,     292.77408,      +65.58351,  2196409.66, -4155443.48,  4437723.98,      43.543954,      -81.362422,   96160.29,  103658.21,    4534.03,             4528.61,     5.85,  24087.18,           22985.17,      0.42,      0.31,           1.04,   None,   None
  7,          2,       0,  0.218000, 2458400.504597430583, 174.73300,  22.59700,              354.73300,  67.40300,       354.73276,       67.40262,    293.00229,     +65.62507,     293.00283,      +65.62543,  2196446.39, -4155065.39,  4437172.54,      43.542347,      -81.360001,   95550.49,  103018.36,    5203.64,             5198.22,     0.42,  21600.43,           22777.25,     -0.57,     -0.42,           1.42,   None,   None
  8,          2,       0,  0.249000, 2458400.504597789608, 175.00200,  22.62300,              355.00200,  67.37700,       355.00119,       67.37572,    293.23995,     +65.66710,     293.23976,      +65.66831,  2196483.79, -4154680.31,  4436610.92,      43.540710,      -81.357534,   94929.43,  102367.03,    5885.63,             5880.21,     7.36,  21999.49,           22628.55,     -1.90,     -1.38,           4.74,   None,   None
  9,          2,       0,  0.280000, 2458400.504598148167, 175.27600,  22.65200,              355.27600,  67.34800,       355.27581,       67.34770,    293.48265,     +65.71159,     293.48354,      +65.71188,  2196521.63, -4154290.75,  4436042.75,      43.539053,      -81.355035,   94301.15,  101708.47,    6575.56,             6570.14,    22.25,  22255.79,           22532.48,     -0.44,     -0.32,           1.10,   None,   None
 10,          2,       0,  0.311000, 2458400.504598507192, 175.55700,  22.68200,              355.55700,  67.31800,       355.55730,       67.31846,    293.73314,     +65.75664,     293.73487,      +65.75621,  2196559.99, -4153895.94,  4435466.92,      43.537373,      -81.352501,   93664.39,  101041.39,    7274.79,             7269.37,    46.44,  22555.92,           22481.03,      0.67,      0.49,           1.70,   None,   None
 11,          2,       0,  0.342000, 2458400.504598865751, 175.81100,  22.70900,              355.81100,  67.29100,       355.81125,       67.29138,    293.96105,     +65.79651,     293.96284,      +65.79614,  2196594.45, -4153541.18,  4434949.52,      43.535864,      -81.350237,   93092.23,  100442.35,    7903.08,             7897.66,    -0.32,  20267.46,           22366.60,      0.55,      0.40,           1.41,   None,   None
 12,          2,       0,  0.373000, 2458400.504599224776, 176.08300,  22.73700,              356.08300,  67.26300,       356.08237,       67.26207,    294.20690,     +65.83750,     294.20759,      +65.83839,  2196630.76, -4153167.32,  4434404.26,      43.534273,      -81.347844,   92489.27,   99811.38,    8565.20,             8559.78,   -13.25,  21358.58,           22264.27,     -1.35,     -0.98,           3.46,   None,   None
 13,          2,       0,  0.405000, 2458400.504599594977, 176.36600,  22.76900,              356.36600,  67.23100,       356.36590,       67.23086,    294.46349,     +65.88212,     294.46506,      +65.88226,  2196668.34, -4152780.44,  4433839.99,      43.532626,      -81.345366,   91865.31,   99158.80,    9250.38,             9244.97,   -24.88,  21412.07,           22174.58,     -0.20,     -0.14,           0.51,   None,   None
 14,          2,       0,  0.436000, 2458400.504599954002, 176.62800,  22.79800,              356.62800,  67.20200,       356.62759,       67.20142,    294.70276,     +65.92202,     294.70405,      +65.92258,  2196702.80, -4152425.78,  4433322.72,      43.531116,      -81.343102,   91293.31,   98560.92,    9878.51,             9873.09,   -71.80,  20262.13,           22068.75,     -0.83,     -0.60,           2.15,   None,   None
 15,          2,       0,  0.467000, 2458400.504600312561, 176.91300,  22.83000,              356.91300,  67.17000,       356.91228,       67.16899,    294.96456,     +65.96499,     294.96558,      +65.96597,  2196739.75, -4152045.38,  4432767.92,      43.529496,      -81.340663,   90679.81,   97920.01,   10552.22,            10546.80,   -73.14,  21732.39,           21990.65,     -1.45,     -1.05,           3.77,   None,   None
 16,          2,       0,  0.498000, 2458400.504600671586, 177.19100,  22.86100,              357.19100,  67.13900,       357.18938,       67.13678,    295.22162,     +66.00580,     295.22168,      +66.00796,  2196775.42, -4151678.10,  4432232.25,      43.527931,      -81.338313,   90087.47,   97301.59,   11202.68,            11197.26,   -97.71,  20982.80,           21917.41,     -3.18,     -2.31,           8.32,   None,   None
 17,          2,       0,  0.529000, 2458400.504601030145, 177.50400,  22.89500,              357.50400,  67.10500,       357.50042,       67.10017,    295.51314,     +66.04979,     295.51100,      +66.05450,  2196814.83, -4151272.40,  4431640.55,      43.526203,      -81.335703,   89433.18,   96618.90,   11921.19,            11915.77,   -54.25,  23177.62,           21888.03,     -6.86,     -4.98,          18.09,   None,   None
  0,          1,       0,  0.122798, 2458400.504596422426, 123.34700,  31.08500,              303.34700,  58.91500,       303.34848,       58.91460,    253.30303,     +52.52552,     253.30290,      +52.52628,  2196301.87, -4156553.14,  4439342.40,      43.548669,      -81.369668,   97949.98,  113679.02,       0.00,             2563.35,  -561.37,      0.00,           26739.54,     -0.93,     -1.43,           3.10,   None,   None
  1,          1,       0,  0.215798, 2458400.504597498570, 123.20100,  31.23000,              303.20100,  58.77000,       303.19934,       58.77044,    253.06755,     +52.44698,     253.06925,      +52.44613,  2196429.18, -4155242.48,  4437430.83,      43.543100,      -81.361220,   95836.09,  111389.83,    2321.24,             4884.59,  -265.26,  24959.53,           26739.54,      1.03,      1.58,           3.48,   None,   None
  2,          1,       0,  0.246798, 2458400.504597857594, 123.12600,  31.29800,              303.12600,  58.70200,       303.12893,       58.70122,    252.95766,     +52.40637,     252.95738,      +52.40787,  2196489.92, -4154617.20,  4436518.88,      43.540441,      -81.357133,   94827.67,  110296.09,    3428.63,             5991.98,   167.08,  35722.25,           26739.54,     -1.80,     -2.76,           6.17,   None,   None
  3,          1,       0,  0.277798, 2458400.504598216154, 123.08300,  31.34200,              303.08300,  58.65800,       303.08415,       58.65769,    252.88657,     +52.38284,     252.88724,      +52.38342,  2196526.10, -4154244.80,  4435975.74,      43.538857,      -81.354750,   94227.05,  109646.59,    4088.17,             6651.52,   151.58,  21275.49,           26739.54,     -0.70,     -1.07,           2.41,   None,   None
  4,          1,       0,  0.308798, 2458400.504598575179, 123.04000,  31.38400,              303.04000,  58.61600,       303.04100,       58.61573,    252.81886,     +52.35926,     252.81972,      +52.35977,  2196560.39, -4153891.82,  4435460.92,      43.537356,      -81.352498,   93657.76,  109031.28,    4713.31,             7276.66,   101.68,  20165.88,           25888.75,     -0.61,     -0.93,           2.10,   None,   None
  5,          1,       0,  0.340798, 2458400.504598945379, 122.99900,  31.42800,              302.99900,  58.57200,       302.99674,       58.57260,    252.74792,     +52.33658,     252.75043,      +52.33542,  2196595.17, -4153533.78,  4434938.72,      43.535832,      -81.350216,   93080.30,  108407.29,    5347.42,             7910.77,    38.97,  19815.91,           24944.55,      1.37,      2.10,           4.77,   None,   None
  6,          1,       0,  0.371798, 2458400.504599304404, 122.95100,  31.47700,              302.95100,  58.52300,       302.94728,       58.52399,    252.66910,     +52.30998,     252.67242,      +52.30807,  2196634.40, -4153129.84,  4434349.58,      43.534113,      -81.347619,   92428.83,  107702.65,    6062.82,             8626.17,    79.32,  23077.49,           24362.81,      2.24,      3.44,           7.86,   None,   None
  7,          1,       0,  0.402798, 2458400.504599662963, 122.90900,  31.51900,              302.90900,  58.48100,       302.90458,       58.48218,    252.60167,     +52.28664,     252.60544,      +52.28437,  2196667.21, -4152792.11,  4433857.02,      43.532676,      -81.345469,   91884.14,  107114.33,    6660.95,             9224.30,     2.40,  19294.36,           23750.96,      2.65,      4.06,           9.34,   None,   None
  8,          1,       0,  0.433798, 2458400.504600021988, 122.86100,  31.56300,              302.86100,  58.43700,       302.85918,       58.43749,    252.53125,     +52.25999,     252.53395,      +52.25906,  2196702.06, -4152433.32,  4433333.73,      43.531148,      -81.343177,   91305.48,  106489.12,    7296.38,             9859.73,   -37.21,  20497.80,           23250.59,      1.09,      1.67,           3.86,   None,   None
  9,          1,       0,  0.464798, 2458400.504600380547, 122.80800,  31.61400,              302.80800,  58.38600,       302.80743,       58.38615,    252.44969,     +52.23036,     252.45193,      +52.23007,  2196742.06, -4152021.61,  4432733.25,      43.529395,      -81.340527,   90641.49,  105771.09,    8025.54,            10588.89,    16.92,  23521.50,           22979.84,      0.34,      0.52,           1.20,   None,   None
 10,          1,       0,  0.495798, 2458400.504600739572, 122.75400,  31.66200,              302.75400,  58.33800,       302.75790,       58.33696,    252.37321,     +52.20019,     252.37348,      +52.20220,  2196779.67, -4151634.39,  4432168.50,      43.527745,      -81.338042,   90017.00,  105096.16,    8711.32,            11274.67,    27.65,  22121.93,           22786.73,     -2.31,     -3.53,           8.28,   None,   None
 11,          1,       0,  0.526798, 2458400.504601098131, 122.71000,  31.70800,              302.71000,  58.29200,       302.71206,       58.29145,    252.29977,     +52.17523,     252.30103,      +52.17629,  2196813.74, -4151283.69,  4431657.02,      43.526251,      -81.335803,   89451.40,  104485.38,    9332.42,            11895.77,   -26.30,  20035.42,           22576.16,     -1.21,     -1.86,           4.38,   None,   None
 12,          1,       0,  0.557798, 2458400.504601457156, 122.66300,  31.76100,              302.66300,  58.23900,       302.66034,       58.23971,    252.21516,     +52.14828,     252.21878,      +52.14691,  2196852.39, -4150885.78,  4431076.67,      43.524555,      -81.333246,   88809.67,  103791.86,   10037.15,            12600.50,     3.39,  22733.16,           22447.04,      1.56,      2.38,           5.65,   None,   None
 13,          1,       0,  0.588798, 2458400.504601815715, 122.61700,  31.80800,              302.61700,  58.19200,       302.61352,       58.19293,    252.14041,     +52.12200,     252.14454,      +52.12021,  2196886.52, -4150534.36,  4430564.13,      43.523057,      -81.331001,   88242.91,  103179.99,   10659.52,            13222.87,   -49.28,  20076.55,           22301.63,      2.03,      3.10,           7.40,   None,   None
 14,          1,       0,  0.620798, 2458400.504602186382, 122.57500,  31.84800,              302.57500,  58.15200,       302.57289,       58.15256,    252.07700,     +52.09804,     252.08062,      +52.09695,  2196915.04, -4150240.82,  4430136.01,      43.521806,      -81.329152,   87769.46,  102669.85,   11179.39,            13742.74,  -226.23,  16245.92,           22060.88,      1.22,      1.87,           4.49,   None,   None
 15,          1,       0,  0.651798, 2458400.504602544941, 122.52300,  31.90200,              302.52300,  58.09800,       302.51970,       58.09888,    251.99135,     +52.06804,     251.99567,      +52.06634,  2196953.71, -4149842.68,  4429555.33,      43.520108,      -81.326592,   87127.37,  101976.21,   11884.52,            14447.87,  -196.15,  22745.93,           21909.89,      1.90,      2.91,           7.04,   None,   None
 16,          1,       0,  0.682798, 2458400.504602903966, 122.48000,  31.94700,              302.48000,  58.05300,       302.47528,       58.05426,    251.92008,     +52.04311,     251.92521,      +52.04068,  2196984.85, -4149522.11,  4429087.78,      43.518741,      -81.324555,   86610.34,  101418.66,   12452.27,            15015.62,  -303.45,  18314.52,           21738.60,      2.71,      4.14,          10.07,   None,   None
 17,          1,       0,  0.713798, 2458400.504603262525, 122.43600,  31.99500,              302.43600,  58.00500,       302.42847,       58.00700,    251.84409,     +52.01740,     251.85069,      +52.01352,  2197017.61, -4149184.91,  4428595.99,      43.517302,      -81.322406,   86066.51,  100832.04,   13049.46,            15612.81,  -381.30,  19264.29,           21575.68,      4.30,      6.58,          16.08,   None,   None
 18,          1,       0,  0.744798, 2458400.504603621550, 122.38200,  32.06600,              302.38200,  57.93400,       302.36235,       57.93922,    251.73139,     +51.98504,     251.74391,      +51.97491,  2197065.27, -4148694.24,  4427880.35,      43.515209,      -81.319219,   85275.26,   99976.51,   13918.46,            16481.81,  -187.34,  28032.23,           21553.33,     11.13,     17.04,          41.99,   None,   None
 19,          1,       0,  0.775798, 2458400.504603980109, 122.34500,  32.09600,              302.34500,  57.90400,       302.33075,       57.90779,    251.68451,     +51.96377,     251.69460,      +51.95642,  2197085.33, -4148487.78,  4427579.24,      43.514328,      -81.317953,   84942.20,   99619.20,   14284.11,            16847.46,  -496.74,  11795.14,           21404.86,      8.05,     12.32,          30.47,   None,   None
 20,          1,       0,  0.806798, 2458400.504604339134, 122.29600,  32.15600,              302.29600,  57.84400,       302.27419,       57.84979,    251.58970,     +51.93438,     251.60356,      +51.92312,  2197124.61, -4148083.35,  4426989.38,      43.512601,      -81.315348,   84289.98,   98915.03,   15000.37,            17563.72,  -455.52,  23105.28,           21314.71,     12.24,     18.75,          46.69,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_000752_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.505462963134
Time: 2018-10-09 00:07:52.000015 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 43.75457 deg
 R.A. = 266.42190  Dec = +56.21042 deg

Best intersection: Stations 1 and 2 with Qconv = 43.75 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2211414.86 +/- 1.88 m
 Y =  -4115148.46 +/- 7.92 m
 Z =   4470851.62 +/- 16.43 m
 Vx =    -1117.85 +/- 3.39 m/s
 Vy =   -12954.00 +/- 9.78 m/s
 Vz =    19168.75 +/- 39.49 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+3.560438e+00, +7.401409e+00, -8.599778e+00, +8.439305e+00, +9.013862e+00, -7.619327e+00
+7.401409e+00, +6.305468e+01, -1.108053e+02, +9.701865e+00, +5.235724e+01, -1.119525e+02
-8.599778e+00, -1.108053e+02, +2.713183e+02, -4.077354e+00, -1.051188e+02, +4.035266e+02
+8.439305e+00, +9.701865e+00, -4.077354e+00, +2.702366e+01, +3.294933e+01, -2.470526e+01
+9.013862e+00, +5.235724e+01, -1.051188e+02, +3.294933e+01, +2.514920e+02, -4.614787e+02
-7.619327e+00, -1.119525e+02, +4.035266e+02, -2.470526e+01, -4.614787e+02, +1.422177e+03

Timing offsets (from input data):
         1: 0.000000 s
         2: 0.000173 s

Reference point on the trajectory:
  Time: 2018-10-09 00:07:52.000015 UTC
  Lon     = -81.281354 +/- 0.0001 deg
  Lat     = +43.930823 +/- 0.0001 deg
  Lat geo = +43.741484 +/- 0.0001 deg
  Ht      =   98470.00 +/- 15.67 m

  JD dynamic   = 2458400.506263704039 
  LST apparent = 298.2528719798 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.06795 +/- 0.0214 deg
  Dec       = +55.85100 +/- 0.0350 deg
  Azimuth   = +311.31481 +/- 0.0851 deg
  Elevation = +65.85362 +/- 0.0125 deg
  Vavg      =  22.16111 +/- 0.0257 km/s
  Vinit     =  23.16239 +/- 0.0381 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.34238 +/- 0.0214 deg
  Dec       = +56.22789 +/- 0.0350 deg
  Azimuth   = +312.71230 +/- 0.0851 deg
  Elevation = +66.42753 +/- 0.0125 deg
  Vavg      =  22.05872 +/- 0.0257 km/s
  Vinit     =  23.06000 +/- 0.0381 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.20028 +/- 0.0246 deg
  Dec    = +56.27264 +/- 0.0363 deg
  Vg     =  20.32769 +/- 0.0436 km/s
  Vinf   =  23.16239 +/- 0.0381 km/s
  Zc     =  24.27178 +/- 0.0126 deg
  Zg     =  25.87781 +/- 0.0118 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.57395 +/- 0.0635 deg
  Bg     = +79.07439 +/- 0.0369 deg
  Vh     =  38.46484 +/- 0.0232 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.05556 +/- 0.0101 deg
  Bh     = +31.26104 +/- 0.0582 deg
  Vh_x   =  -6.86736 +/- 0.0048 km/s
  Vh_y   =  32.15504 +/- 0.0090 km/s
  Vh_z   = -19.96087 +/- 0.0445 km/s
Orbit:
  La Sun = 195.401553 +/- 0.0000 deg
  a      =   2.993172 +/- 0.0164 AU
  e      =   0.667258 +/- 0.0020
  i      =  31.304449 +/- 0.0582 deg
  peri   = 172.853503 +/- 0.0259 deg
  node   = 195.402523 +/- 0.0000 deg
  Pi     =   8.256027 +/- 0.0259 deg
  q      =   0.995954 +/- 0.0000 AU
  f      =   7.144235 +/- 0.0259 deg
  M      =   1.064186 +/- 0.0132 deg
  Q      =   4.990390 +/- 0.0328 AU
  n      =   0.190330 +/- 0.0018 deg/day
  T      =   5.178431 +/- 0.0416 years
  Last perihelion JD = 2458394.914985 (2018-10-03 09:57:34.688805) +/- 0.0222 days
  Tj     =   2.703968 +/- 0.0104
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +4.085835e-06, +1.005747e-08, +2.692556e-05, -1.464387e-10, +4.431674e-07, +1.888282e-06
q   , +1.005747e-08, +4.050956e-10, +4.142127e-07, -7.771760e-13, +8.835217e-09, +9.952378e-09
Tp  , +2.692556e-05, +4.142127e-07, +4.957415e-04, -1.346629e-09, +1.000519e-05, +1.730063e-05
node, -1.464387e-10, -7.771760e-13, -1.346629e-09, +6.340059e-15, -2.437449e-11, -8.161024e-11
peri, +4.431674e-07, +8.835217e-09, +1.000519e-05, -2.437449e-11, +2.057589e-07, +3.128869e-07
i   , +1.888282e-06, +9.952378e-09, +1.730063e-05, -8.161024e-11, +3.128869e-07, +1.050547e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 16.399125
 a2 = 6.596207

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 4.730e-06 s
  Stddev    = 2.17e-03 s

Begin point on the trajectory:
  Lon =   -81.281331 +/- 0.0000 deg
  Lat =    43.930808 +/- 0.0001 deg
  Ht  = 98464.47 +/- 10.15 m
End point on the trajectory:
  Lon =   -81.236810 +/- 0.0000 deg
  Lat =    43.901017 +/- 0.0000 deg
  Ht  = 87131.41 +/- 6.89 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   7.821757,   7.433343,    98447.00,    87138.75,          0.002376,      4.23,      2.78,              19.50, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   4.925066,   8.476304,    97008.75,    88200.77,          0.001014,      1.05,      1.91,              29.39, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.505462963134, 151.14300,  41.40000,              331.14300,  48.60000,       331.14029,       48.59919,    233.82746,     +69.36900,     233.82481,      +69.36727,  2211423.04, -4115136.95,  4470824.99,      43.930691,      -81.281199,   98447.00,  130043.19,       0.00,                6.71,   -19.25,      0.00,           22904.13,     -2.46,      3.73,           7.09,   None,   None
  1,          1,       0,  0.062000, 2458400.505463680718, 151.26400,  41.60000,              331.26400,  48.40000,       331.26116,       48.39916,    233.27535,     +69.46254,     233.27287,      +69.46071,  2211492.06, -4114320.86,  4469618.93,      43.927212,      -81.275973,   97116.08,  128675.61,    1457.85,             1464.56,    22.65,  23513.71,           22904.13,     -2.55,      3.87,           7.44,   None,   None
  2,          1,       0,  0.093000, 2458400.505464039743, 151.31400,  41.68900,              331.31400,  48.31100,       331.31327,       48.31078,    233.02783,     +69.50124,     233.02752,      +69.50077,  2211522.00, -4113966.85,  4469095.75,      43.925702,      -81.273723,   96538.73,  128083.37,    2090.26,             2096.97,   -52.92,  20400.29,           22904.13,     -0.65,      0.99,           1.91,   None,   None
  3,          1,       0,  0.124000, 2458400.505464398302, 151.37500,  41.79900,              331.37500,  48.20100,       331.37871,       48.20210,    232.72070,     +69.54822,     232.72476,      +69.55063,  2211558.57, -4113534.52,  4468456.82,      43.923857,      -81.270946,   95833.67,  127359.84,    2862.58,             2869.29,    11.42,  24913.54,           22904.13,      3.31,     -5.02,           9.74,   None,   None
  4,          1,       0,  0.155000, 2458400.505464757327, 151.43700,  41.90300,              331.43700,  48.09700,       331.44065,       48.09808,    232.42963,     +69.59519,     232.43374,      +69.59756,  2211593.14, -4113125.80,  4467852.80,      43.922113,      -81.268328,   95167.12,  126676.51,    3592.71,             3599.42,    33.57,  23552.62,           23083.76,      3.24,     -4.93,           9.60,   None,   None
  5,          1,       0,  0.187000, 2458400.505465127528, 151.50200,  42.01000,              331.50200,  47.99000,       331.50426,       47.99067,    232.12906,     +69.64398,     232.13197,      +69.64546,  2211628.43, -4112708.52,  4467236.11,      43.920332,      -81.265656,   94486.61,  125979.38,    4338.14,             4344.86,    48.19,  23294.78,           23174.21,      2.00,     -3.04,           5.95,   None,   None
  6,          1,       0,  0.218000, 2458400.505465486087, 151.56300,  42.11200,              331.56300,  47.88800,       331.56435,       47.88840,    231.84129,     +69.68954,     231.84347,      +69.69042,  2211661.64, -4112315.77,  4466655.69,      43.918655,      -81.263144,   93846.11,  125323.81,    5039.74,             5046.46,    41.81,  22632.31,           23162.73,      1.19,     -1.81,           3.56,   None,   None
  7,          1,       0,  0.249000, 2458400.505465845112, 151.61800,  42.20400,              331.61800,  47.79600,       331.61768,       47.79591,    231.58077,     +69.73035,     231.58152,      +69.73014,  2211691.32, -4111964.88,  4466137.13,      43.917157,      -81.260913,   93273.88,  124738.85,    5666.57,             5673.28,   -39.35,  20220.14,           22944.55,     -0.28,      0.42,           0.84,   None,   None
  8,          1,       0,  0.280000, 2458400.505466203671, 151.68200,  42.31400,              331.68200,  47.68600,       331.68211,       47.68603,    231.26796,     +69.77762,     231.26923,      +69.77769,  2211726.31, -4111551.22,  4465525.80,      43.915390,      -81.258259,   92599.29,  124049.13,    6405.53,             6412.24,    -8.37,  23837.36,           22888.13,      0.09,     -0.14,           0.28,   None,   None
  9,          1,       0,  0.311000, 2458400.505466562696, 151.74100,  42.41700,              331.74100,  47.58300,       331.74158,       47.58317,    230.97384,     +69.82091,     230.97568,      +69.82130,  2211758.66, -4111168.72,  4464960.51,      43.913756,      -81.255815,   91975.50,  123412.07,    7088.83,             7095.55,   -33.04,  22042.16,           22815.94,      0.51,     -0.77,           1.55,   None,   None
 10,          1,       0,  0.342000, 2458400.505466921255, 151.80200,  42.52300,              331.80200,  47.47700,       331.80274,       47.47722,    230.67001,     +69.86531,     230.67212,      +69.86581,  2211791.64, -4110778.77,  4464384.22,      43.912089,      -81.253321,   91339.58,  122763.02,    7785.43,             7792.15,   -44.42,  22470.94,           22760.50,      0.64,     -0.98,           1.97,   None,   None
 11,          1,       0,  0.373000, 2458400.505467280280, 151.85200,  42.61000,              331.85200,  47.39000,       331.85157,       47.38987,    230.41977,     +69.90144,     230.42093,      +69.90115,  2211818.46, -4110461.66,  4463915.57,      43.910734,      -81.251316,   90822.42,  122236.17,    8351.93,             8358.64,  -185.90,  18274.03,           22566.62,     -0.37,      0.57,           1.15,   None,   None
 12,          1,       0,  0.404000, 2458400.505467638839, 151.91200,  42.71000,              331.91200,  47.29000,       331.90880,       47.28906,    230.13126,     +69.94438,     230.13006,      +69.94223,  2211849.20, -4110098.17,  4463378.39,      43.909180,      -81.248999,   90229.65,  121632.18,    9001.26,             9007.98,  -244.54,  20946.28,           22396.23,     -2.76,      4.20,           8.52,   None,   None
 13,          1,       0,  0.435000, 2458400.505467997864, 151.97700,  42.81900,              331.97700,  47.18100,       331.97139,       47.17935,    229.81553,     +69.99056,     229.81234,      +69.98677,  2211882.34, -4109706.30,  4462799.27,      43.907504,      -81.246490,   89590.61,  120981.28,    9701.29,             9708.00,  -252.50,  22581.47,           22291.99,     -4.81,      7.33,          14.95,   None,   None
 14,          1,       0,  0.467000, 2458400.505468368065, 152.04200,  42.93200,              332.04200,  47.06800,       332.03562,       47.06612,    229.48682,     +70.03640,     229.48311,      +70.03208,  2211916.16, -4109306.44,  4462208.32,      43.905794,      -81.243932,   88938.53,  120317.64,   10415.61,            10422.32,  -269.00,  22322.43,           22223.70,     -5.45,      8.31,          17.04,   None,   None
 15,          1,       0,  0.498000, 2458400.505468727089, 152.10000,  43.04000,              332.10000,  46.96000,       332.09597,       46.95881,    229.17134,     +70.07700,     229.16988,      +70.07426,  2211947.84, -4108931.82,  4461654.70,      43.904191,      -81.241539,   88327.62,  119696.51,   11084.82,            11091.53,  -307.76,  21587.47,           22164.06,     -3.43,      5.23,          10.79,   None,   None
 16,          1,       0,  0.529000, 2458400.505469085649, 152.14800,  43.12900,              332.14800,  46.87100,       332.14439,       46.86994,    228.91051,     +70.11031,     228.90957,      +70.10784,  2211973.74, -4108625.65,  4461202.22,      43.902881,      -81.239606,   87828.30,  119189.81,   11631.76,            11638.47,  -468.80,  17643.27,           22037.31,     -3.07,      4.68,           9.68,   None,   None
 17,          1,       0,  0.560000, 2458400.505469444674, 152.21900,  43.25200,              332.21900,  46.74800,       332.21417,       46.74658,    228.54875,     +70.15908,     228.54691,      +70.15576,  2212009.50, -4108202.80,  4460577.30,      43.901071,      -81.236888,   87138.75,  118489.30,   12387.15,            12393.86,  -421.39,  24367.49,           21987.18,     -4.08,      6.23,          12.97,   None,   None
  0,          2,       0,  0.068151, 2458400.505463756621, 182.26200,  40.75600,                2.26200,  49.24400,         2.26315,       49.24461,    311.91043,     +83.75047,     311.91588,      +83.74968,  2211497.63, -4114255.05,  4469521.67,      43.926931,      -81.275559,   97008.75,  126939.89,       0.00,             1582.13,    -0.26,      0.00,           22930.39,      1.87,     -1.04,           3.48,   None,   None
  1,          2,       0,  0.099151, 2458400.505464115180, 182.40100,  40.87200,                2.40100,  49.12800,         2.40085,       49.12792,    313.01302,     +83.83708,     313.01278,      +83.83719,  2211528.86, -4113885.78,  4468975.94,      43.925356,      -81.273206,   96406.52,  126369.88,     659.67,             2241.79,   -48.57,  21279.62,           22930.39,     -0.24,      0.13,           0.45,   None,   None
  2,          2,       0,  0.130151, 2458400.505464474205, 182.57200,  41.01500,                2.57200,  48.98500,         2.57071,       48.98432,    314.41733,     +83.94032,     314.41223,      +83.94123,  2211566.84, -4113436.65,  4468312.19,      43.923440,      -81.270316,   95674.07,  125677.81,    1461.99,             3044.12,    45.78,  25881.43,           22930.39,     -2.09,      1.16,           3.92,   None,   None
  3,          2,       0,  0.162151, 2458400.505464844406, 182.70800,  41.13700,                2.70800,  48.86300,         2.71032,       48.86422,    315.59802,     +84.02725,     315.60863,      +84.02559,  2211598.25, -4113065.29,  4467763.37,      43.921855,      -81.267953,   95068.44,  125106.46,    2125.39,             3707.51,   -21.64,  20731.15,           22930.39,      3.74,     -2.06,           7.04,   None,   None
  4,          2,       0,  0.193151, 2458400.505465203431, 182.85500,  41.26300,                2.85500,  48.73700,         2.85674,       48.73792,    316.89630,     +84.11247,     316.90442,      +84.11120,  2211630.93, -4112678.93,  4467192.39,      43.920206,      -81.265484,   94438.36,  124512.99,    2815.58,             4397.70,   -39.44,  22264.13,           22671.69,      2.80,     -1.55,           5.30,   None,   None
  5,          2,       0,  0.224151, 2458400.505465561990, 183.02500,  41.40700,                3.02500,  48.59300,         3.02473,       48.59286,    318.44244,     +84.20512,     318.44226,      +84.20533,  2211668.01, -4112240.45,  4466544.38,      43.918333,      -81.262664,   93723.28,  123840.68,    3598.88,             5181.01,    35.89,  25267.85,           22964.95,     -0.44,      0.24,           0.83,   None,   None
  6,          2,       0,  0.255151, 2458400.505465921015, 183.17300,  41.53600,                3.17300,  48.46400,         3.17240,       48.46368,    319.84704,     +84.28520,     319.84573,      +84.28565,  2211700.66, -4111854.50,  4465973.99,      43.916685,      -81.260198,   93093.87,  123249.90,    4288.35,             5870.47,    17.38,  22240.87,           22993.20,     -0.96,      0.53,           1.83,   None,   None
  7,          2,       0,  0.286151, 2458400.505466279574, 183.32800,  41.67400,                3.32800,  48.32600,         3.32870,       48.32637,    321.37655,     +84.36751,     321.38041,      +84.36698,  2211734.96, -4111448.86,  4465374.52,      43.914952,      -81.257598,   92432.36,  122630.08,    5012.98,             6595.10,    34.03,  23375.11,           23036.59,      1.11,     -0.61,           2.14,   None,   None
  8,          2,       0,  0.317151, 2458400.505466638599, 183.47500,  41.80200,                3.47500,  48.19800,         3.47395,       48.19745,    322.85812,     +84.43881,     322.85559,      +84.43962,  2211766.82, -4111072.23,  4464817.91,      43.913343,      -81.255194,   91818.15,  122055.53,    5685.79,             7267.92,    -1.14,  21703.70,           22968.67,     -1.67,      0.92,           3.22,   None,   None
  9,          2,       0,  0.348151, 2458400.505466997158, 183.59100,  41.90900,                3.59100,  48.09100,         3.59154,       48.09128,    324.08589,     +84.49740,     324.08926,      +84.49698,  2211792.80, -4110764.98,  4464363.84,      43.912030,      -81.253255,   91317.07,  121587.46,    6234.66,             7816.78,  -160.25,  17705.45,           22648.64,      0.85,     -0.47,           1.65,   None,   None
 10,          2,       0,  0.379151, 2458400.505467356183, 183.74500,  42.04400,                3.74500,  47.95600,         3.74336,       47.95514,    325.72172,     +84.56471,     325.71782,      +84.56600,  2211825.78, -4110375.10,  4463787.65,      43.910364,      -81.250761,   90681.26,  120994.56,    6931.15,             8513.27,  -171.74,  22467.37,           22465.49,     -2.57,      1.42,           5.01,   None,   None
 11,          2,       0,  0.410151, 2458400.505467714742, 183.89100,  42.17800,                3.89100,  47.82200,         3.89077,       47.82188,    327.34644,     +84.62903,     327.34743,      +84.62922,  2211857.70, -4109997.63,  4463229.80,      43.908750,      -81.248349,   90065.69,  120421.54,    7605.46,             9187.59,  -205.40,  21752.01,           22332.32,     -0.36,      0.20,           0.71,   None,   None
 12,          2,       0,  0.442151, 2458400.505468085408, 184.02700,  42.30400,                4.02700,  47.69600,         4.02789,       47.69646,    328.90415,     +84.68560,     328.90862,      +84.68488,  2211887.44, -4109646.03,  4462710.19,      43.907246,      -81.246116,   89492.31,  119888.65,    8233.55,             9815.68,  -308.13,  19627.82,           22159.57,      1.38,     -0.76,           2.72,   None,   None
 13,          2,       0,  0.473151, 2458400.505468443967, 184.20300,  42.46000,                4.20300,  47.54000,         4.20096,       47.53894,    330.92692,     +84.74655,     330.92343,      +84.74821,  2211924.35, -4109209.66,  4462065.30,      43.905380,      -81.243308,   88780.72,  119228.69,    9013.08,            10595.20,  -236.58,  25146.00,           22136.38,     -3.17,      1.75,           6.26,   None,   None
 14,          2,       0,  0.504151, 2458400.505468802992, 184.34100,  42.59100,                4.34100,  47.40900,         4.34125,       47.40913,    332.60567,     +84.79614,     332.60839,      +84.79593,  2211954.42, -4108854.04,  4461539.74,      43.903858,      -81.241042,   88200.77,  118691.76,    9648.36,            11230.49,  -309.27,  20493.08,           22080.40,      0.39,     -0.22,           0.78,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_000831_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.505922925193
Time: 2018-10-09 00:08:31.740737 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 52.79674 deg
 R.A. = 266.71289  Dec = +56.02107 deg

Best intersection: Stations 2 and 1 with Qconv = 52.80 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2244632.14 +/- 3.34 m
 Y =  -4141921.51 +/- 33.55 m
 Z =   4437045.12 +/- 44.84 m
 Vx =    -1110.65 +/- 23.17 m/s
 Vy =   -13725.52 +/- 326.96 m/s
 Vz =    20108.32 +/- 488.43 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.146122e+01, +1.044910e+02, -1.393189e+02, +6.082089e+01, +6.869028e+02, -9.859610e+02
+1.044910e+02, +1.162796e+03, -1.547164e+03, +6.147414e+02, +7.461733e+03, -1.069933e+04
-1.393189e+02, -1.547164e+03, +2.070031e+03, -7.782838e+02, -9.431877e+03, +1.352391e+04
+6.082089e+01, +6.147414e+02, -7.782838e+02, +8.189317e+02, +9.810690e+03, -1.416444e+04
+6.869028e+02, +7.461733e+03, -9.431877e+03, +9.810690e+03, +1.191908e+05, -1.720847e+05
-9.859610e+02, -1.069933e+04, +1.352391e+04, -1.416444e+04, -1.720847e+05, +2.484751e+05

Timing offsets (from input data):
         2: -0.000786 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:08:31.740737 UTC
  Lon     = -81.245666 +/- 0.0002 deg
  Lat     = +43.473493 +/- 0.0001 deg
  Lat geo = +43.284450 +/- 0.0001 deg
  Ht      =  103550.71 +/- 51.18 m

  JD dynamic   = 2458400.506723666098 
  LST apparent = 298.4545991800 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.37378 +/- 0.0149 deg
  Dec       = +55.59626 +/- 0.0126 deg
  Azimuth   = +311.51795 +/- 0.0311 deg
  Elevation = +65.67649 +/- 0.0081 deg
  Vavg      =  22.12301 +/- 0.0280 km/s
  Vinit     =  24.37146 +/- 0.5883 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.58781 +/- 0.0149 deg
  Dec       = +55.95558 +/- 0.0126 deg
  Azimuth   = +312.85161 +/- 0.0311 deg
  Elevation = +66.22419 +/- 0.0081 deg
  Vavg      =  22.01926 +/- 0.0280 km/s
  Vinit     =  24.26772 +/- 0.5883 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.81431 +/- 0.1523 deg
  Dec    = +55.98797 +/- 0.0341 deg
  Vg     =  21.69762 +/- 0.6673 km/s
  Vinf   =  24.37146 +/- 0.5883 km/s
  Zc     =  24.44920 +/- 0.0081 deg
  Zg     =  25.89008 +/- 0.0907 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 248.70215 +/- 0.4731 deg
  Bg     = +78.89332 +/- 0.0121 deg
  Vh     =  39.47024 +/- 0.4516 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.94958 +/- 0.0806 deg
  Bh     = +32.64731 +/- 0.7235 deg
  Vh_x   =  -6.88117 +/- 0.0190 km/s
  Vh_y   =  32.51405 +/- 0.1343 km/s
  Vh_z   = -21.29286 +/- 0.6542 km/s
Orbit:
  La Sun = 195.402007 +/- 0.0000 deg
  a      =   4.068883 +/- 0.4436 AU
  e      =   0.755197 +/- 0.0394
  i      =  32.694630 +/- 0.7262 deg
  peri   = 173.244902 +/- 0.1171 deg
  node   = 195.402847 +/- 0.0001 deg
  Pi     =   8.647749 +/- 0.1171 deg
  q      =   0.996077 +/- 0.0000 AU
  f      =   6.752937 +/- 0.1171 deg
  M      =   0.618618 +/- 0.1969 deg
  Q      =   7.141689 +/- 0.8872 AU
  n      =   0.120086 +/- 0.0321 deg/day
  T      =   8.207547 +/- 1.2247 years
  Last perihelion JD = 2458395.355257 (2018-10-03 20:31:34.207160) +/- 0.1526 days
  Tj     =   2.254581 +/- 0.2020
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.650344e-03, +6.589279e-08, +6.384382e-03, -3.926051e-08, +8.526787e-05, +5.311364e-04
q   , +6.589279e-08, +1.004340e-10, +3.413475e-07, -1.543888e-12, +5.367448e-09, +2.099626e-08
Tp  , +6.384382e-03, +3.413475e-07, +2.477682e-02, -1.518694e-07, +3.316305e-04, +2.054575e-03
node, -3.926051e-08, -1.543888e-12, -1.518694e-07, +9.340827e-13, -2.028145e-09, -1.263630e-08
peri, +8.526787e-05, +5.367448e-09, +3.316305e-04, -2.028145e-09, +4.445446e-06, +2.743864e-05
i   , +5.311364e-04, +2.099626e-08, +2.054575e-03, -1.263630e-08, +2.743864e-05, +1.709478e-04

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 33.327572
 a2 = 4.712540

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 4.303e-05 s
  Stddev    = 6.56e-03 s

Begin point on the trajectory:
  Lon =   -81.245525 +/- 0.0002 deg
  Lat =    43.473402 +/- 0.0001 deg
  Ht  = 103516.28 +/- 38.32 m
End point on the trajectory:
  Lon =   -81.179351 +/- 0.0000 deg
  Lat =    43.428478 +/- 0.0000 deg
  Ht  = 86640.94 +/- 4.15 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   3.465502,   6.120790,    97811.66,    86632.43,          0.001842,      2.42,      1.99,              20.25, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   0.254160,  10.585978,   103374.86,    88327.17,          0.001677,      1.59,      2.56,               4.85, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.269145, 2458400.505925925914, 194.26200,  17.59700,               14.26200,  72.40300,        14.25861,       72.39886,    306.95263,     +60.00191,     306.95369,      +60.00615,  2244920.84, -4138369.66,  4431852.10,      43.458291,      -81.223065,   97811.66,  102202.54,       0.00,             6131.52,  -143.21,      0.00,           23808.31,     -4.83,     -5.89,          15.37,   None,   None
  1,          2,       0,  0.300145, 2458400.505926284939, 194.85600,  17.65000,               14.85600,  72.35000,        14.85851,       72.35295,    307.32606,     +59.98532,     307.32539,      +59.98229,  2244961.87, -4137859.66,  4431103.47,      43.456087,      -81.219796,   96985.46,  101362.45,     906.76,             7038.28,    57.45,  29250.47,           23808.31,      3.42,      4.17,          10.99,   None,   None
  2,          2,       0,  0.332145, 2458400.505926655140, 195.27000,  17.68000,               15.27000,  72.32000,        15.27023,       72.32026,    307.58113,     +59.96552,     307.58133,      +59.96525,  2244990.20, -4137507.50,  4430586.53,      43.454566,      -81.217583,   96414.93,  100782.66,    1532.90,             7664.42,   -45.30,  19566.89,           23808.31,      0.30,      0.36,           0.96,   None,   None
  3,          2,       0,  0.363145, 2458400.505927013699, 195.77400,  17.72000,               15.77400,  72.28000,        15.77310,       72.27900,    307.89411,     +59.94264,     307.89479,      +59.94367,  2245024.20, -4137084.95,  4429966.27,      43.452739,      -81.214896,   95730.40,  100087.90,    2284.19,             8415.70,    -0.13,  24234.85,           23808.31,     -1.15,     -1.40,           3.73,   None,   None
  4,          2,       0,  0.394145, 2458400.505927372724, 196.22200,  17.75900,               16.22200,  72.24100,        16.22194,       72.24093,    308.17491,     +59.92363,     308.17546,      +59.92370,  2245054.42, -4136709.30,  4429414.85,      43.451115,      -81.212521,   95121.83,   99470.77,    2952.09,             9083.61,   -38.33,  21545.36,           23261.07,     -0.08,     -0.10,           0.26,   None,   None
  5,          2,       0,  0.425145, 2458400.505927731283, 196.75900,  17.80400,               16.75900,  72.19600,        16.75709,       72.19400,    308.50989,     +59.89692,     308.51116,      +59.89898,  2245089.91, -4136268.18,  4428767.33,      43.449207,      -81.209709,   94407.23,   98747.06,    3736.39,             9867.91,    39.87,  25300.04,           23391.59,     -2.28,     -2.78,           7.51,   None,   None
  6,          2,       0,  0.456145, 2458400.505928090308, 197.18800,  17.84400,               17.18800,  72.15600,        17.18707,       72.15505,    308.78073,     +59.87744,     308.78182,      +59.87842,  2245118.43, -4135913.64,  4428246.89,      43.447674,      -81.207474,   93832.85,   98165.81,    4366.77,            10498.29,   -35.87,  20334.67,           23113.74,     -1.08,     -1.31,           3.57,   None,   None
  7,          2,       0,  0.487145, 2458400.505928448867, 197.67100,  17.89000,               17.67100,  72.11000,        17.67090,       72.10990,    309.08638,     +59.85440,     309.08733,      +59.85450,  2245150.13, -4135519.64,  4427668.54,      43.445969,      -81.204976,   93194.58,   97520.66,    5067.29,            11198.81,   -41.46,  22597.40,           22954.68,     -0.11,     -0.14,           0.38,   None,   None
  8,          2,       0,  0.518145, 2458400.505928807892, 198.11100,  17.93100,               18.11100,  72.06900,        18.10969,       72.06772,    309.36386,     +59.83077,     309.36533,      +59.83209,  2245178.77, -4135163.59,  4427145.89,      43.444428,      -81.202730,   92617.77,   96938.15,    5700.34,            11831.86,  -114.51,  20421.13,           22712.26,     -1.44,     -1.75,           4.83,   None,   None
  9,          2,       0,  0.549145, 2458400.505929166451, 198.65800,  17.98700,               18.65800,  72.01300,        18.65834,       72.01332,    309.71313,     +59.80343,     309.71419,      +59.80309,  2245214.00, -4134725.65,  4426503.03,      43.442533,      -81.199938,   91908.33,   96222.76,    6478.99,            12610.51,   -41.97,  25117.72,           22719.10,      0.36,      0.44,           1.23,   None,   None
 10,          2,       0,  0.580145, 2458400.505929525476, 199.08600,  18.03200,               19.08600,  71.96800,        19.08758,       71.96946,    309.98738,     +59.78116,     309.98816,      +59.77965,  2245241.62, -4134382.39,  4425999.17,      43.441046,      -81.197777,   91352.25,   95662.42,    7089.29,            13220.81,  -137.78,  19687.09,           22585.59,      1.63,      1.99,           5.54,   None,   None
 11,          2,       0,  0.612145, 2458400.505929895677, 199.63600,  18.08800,               19.63600,  71.91200,        19.63573,       71.91176,    310.33781,     +59.74845,     310.33933,      +59.74870,  2245276.33, -4133950.94,  4425365.83,      43.439178,      -81.195031,   90653.32,   94959.19,    7856.41,            13987.93,   -99.54,  23972.60,           22563.25,     -0.27,     -0.32,           0.91,   None,   None
 12,          2,       0,  0.643145, 2458400.505930254702, 200.03800,  18.13200,               20.03800,  71.86800,        20.03820,       71.86817,    310.59668,     +59.72544,     310.59818,      +59.72526,  2245301.92, -4133632.84,  4424898.90,      43.437800,      -81.193038,   90137.99,   94441.01,    8421.98,            14553.50,  -240.08,  18244.04,           22407.75,      0.19,      0.24,           0.67,   None,   None
 13,          2,       0,  0.674145, 2458400.505930613261, 200.52000,  18.18300,               20.52000,  71.81700,        20.51757,       71.81490,    310.90508,     +59.69433,     310.90758,      +59.69652,  2245331.97, -4133259.21,  4424350.45,      43.436182,      -81.190673,   89532.73,   93833.26,    9086.28,            15217.80,  -281.89,  21429.06,           22282.32,     -2.32,     -2.83,           8.03,   None,   None
 14,          2,       0,  0.705145, 2458400.505930972286, 201.00400,  18.23900,               21.00400,  71.76100,        21.00225,       71.75952,    311.21924,     +59.66500,     311.22165,      +59.66655,  2245362.14, -4132884.21,  4423799.97,      43.434557,      -81.188299,   88925.23,   93223.98,    9753.04,            15884.56,  -321.24,  21508.32,           22181.59,     -1.63,     -1.99,           5.70,   None,   None
 15,          2,       0,  0.736145, 2458400.505931330845, 201.49300,  18.30000,               21.49300,  71.70000,        21.49496,       71.70162,    311.54098,     +59.63683,     311.54227,      +59.63513,  2245392.58, -4132505.84,  4423244.56,      43.432917,      -81.185903,   88312.29,   92610.01,   10425.77,            16557.29,  -354.62,  21701.03,           22103.66,      1.78,      2.17,           6.24,   None,   None
 16,          2,       0,  0.767145, 2458400.505931689870, 202.03900,  18.36200,               22.03900,  71.63800,        22.03664,       71.63609,    311.89345,     +59.59744,     311.89633,      +59.59944,  2245425.70, -4132094.19,  4422640.30,      43.431132,      -81.183283,   87645.47,   91943.04,   11157.67,            17289.19,  -328.82,  23609.78,           22079.57,     -2.08,     -2.54,           7.36,   None,   None
 17,          2,       0,  0.798145, 2458400.505932048429, 202.56200,  18.43300,               22.56200,  71.56700,        22.56596,       71.57013,    312.24311,     +59.56671,     312.24397,      +59.56340,  2245457.85, -4131694.48,  4422053.57,      43.429399,      -81.180743,   86997.98,   91296.27,   11868.34,            17999.86,  -324.26,  22924.87,           22077.42,      3.41,      4.16,          12.15,   None,   None
 18,          2,       0,  0.829145, 2458400.505932407454, 202.85800,  18.46700,               22.85800,  71.53300,        22.85790,       71.53292,    312.43411,     +59.54295,     312.43649,      +59.54303,  2245476.00, -4131468.88,  4421722.41,      43.428420,      -81.179366,   86632.43,   90930.95,   12269.46,            18400.98,  -629.25,  12939.28,           21932.24,     -0.09,     -0.10,           0.30,   None,   None
  0,          1,       0,  0.000000, 2458400.505922925193, 121.36800,  23.86800,              301.36800,  66.13200,       301.36806,       66.13223,    265.40863,     +51.27227,     265.40791,      +51.27227,  2244644.59, -4141803.53,  4436892.69,      43.473109,      -81.244849,  103374.86,  112506.85,       0.00,               26.17,  -118.07,      0.00,           21911.22,      0.38,     -0.24,           0.82,   None,   None
  1,          1,       0,  0.031000, 2458400.505923283752, 121.30800,  23.86900,              301.30800,  66.13100,       301.30783,       66.13036,    265.40276,     +51.24825,     265.40078,      +51.24825,  2244669.73, -4141491.02,  4436433.97,      43.471762,      -81.242899,  102868.56,  111956.48,     555.63,              581.79,  -268.55,  17923.42,           21911.22,     -1.06,      0.67,           2.32,   None,   None
  2,          1,       0,  0.062000, 2458400.505923642777, 121.23000,  23.86900,              301.23000,  66.13100,       301.22952,       66.12921,    265.39726,     +51.21687,     265.39357,      +51.21687,  2244702.97, -4141077.89,  4435827.52,      43.469980,      -81.240279,  102199.23,  111227.75,    1290.17,             1316.34,  -240.11,  23695.04,           21911.22,     -2.95,      1.86,           6.47,   None,   None
  3,          1,       0,  0.093000, 2458400.505924001336, 121.15100,  23.87100,              301.15100,  66.12900,       301.15074,       66.12799,    265.38859,     +51.18530,     265.38628,      +51.18531,  2244735.96, -4140667.79,  4435225.54,      43.468211,      -81.237678,  101534.83,  110504.42,    2019.31,             2045.48,  -217.08,  23520.58,           21911.22,     -1.65,      1.04,           3.65,   None,   None
  4,          1,       0,  0.124000, 2458400.505924360361, 121.04600,  23.87300,              301.04600,  66.12700,       301.04619,       66.12775,    265.37823,     +51.14326,     265.37886,      +51.14326,  2244780.05, -4140119.74,  4434421.05,      43.465847,      -81.234158,  100646.93,  109536.59,    2993.75,             3019.92,    51.25,  31433.44,           24036.06,      1.21,     -0.76,           2.70,   None,   None
  5,          1,       0,  0.155000, 2458400.505924718920, 120.98700,  23.87400,              300.98700,  66.12600,       300.98688,       66.12551,    265.37266,     +51.11962,     265.37143,      +51.11962,  2244803.35, -4139830.12,  4433995.92,      43.464597,      -81.232359,  100177.72,  109026.87,    3508.67,             3534.84,  -139.93,  16610.58,           23582.37,     -0.80,      0.50,           1.78,   None,   None
  6,          1,       0,  0.187000, 2458400.505925089587, 120.89000,  23.87700,              300.89000,  66.12300,       300.89037,       66.12453,    265.36144,     +51.08088,     265.36359,      +51.08087,  2244842.58, -4139342.48,  4433280.11,      43.462492,      -81.229245,   99387.70,  108166.30,    4375.70,             4401.86,    -1.80,  27094.39,           23809.28,      2.46,     -1.55,           5.55,   None,   None
  7,          1,       0,  0.218000, 2458400.505925448146, 120.80600,  23.87800,              300.80600,  66.12200,       300.80626,       66.12310,    265.35434,     +51.04716,     265.35593,      +51.04715,  2244875.93, -4138927.93,  4432671.59,      43.460702,      -81.226613,   98716.10,  107435.20,    5112.76,             5138.93,    29.15,  23776.21,           23899.99,      1.76,     -1.10,           3.99,   None,   None
  8,          1,       0,  0.249000, 2458400.505925807171, 120.70500,  23.88000,              300.70500,  66.12000,       300.70550,       66.12219,    265.34466,     +51.00668,     265.34811,      +51.00667,  2244915.84, -4138431.86,  4431943.40,      43.458559,      -81.223437,   97912.46,  106559.65,    5994.77,             6020.93,   205.05,  28451.85,           24244.30,      3.46,     -2.17,           7.91,   None,   None
  9,          1,       0,  0.280000, 2458400.505926165730, 120.63900,  23.88100,              300.63900,  66.11900,       300.63919,       66.11986,    265.33888,     +50.98019,     265.34035,      +50.98018,  2244940.70, -4138122.80,  4431489.74,      43.457224,      -81.221507,   97411.75,  106015.56,    6544.26,             6570.43,    48.44,  17725.64,           24065.61,      1.36,     -0.85,           3.13,   None,   None
 10,          1,       0,  0.311000, 2458400.505926524755, 120.56900,  23.88200,              300.56900,  66.11800,       300.56891,       66.11760,    265.33291,     +50.95209,     265.33249,      +50.95209,  2244966.93, -4137796.82,  4431011.23,      43.455816,      -81.219464,   96883.64,  105441.49,    7123.85,             7150.02,   -78.08,  18696.42,           23725.36,     -0.62,      0.39,           1.43,   None,   None
 11,          1,       0,  0.342000, 2458400.505926883314, 120.46000,  23.88500,              300.46000,  66.11500,       300.46034,       66.11661,    265.32144,     +50.90845,     265.32435,      +50.90843,  2245008.44, -4137280.83,  4430253.81,      43.453586,      -81.216154,   96047.75,  104530.77,    8041.26,             8067.43,   133.23,  29594.04,           23753.48,      2.50,     -1.56,           5.82,   None,   None
 12,          1,       0,  0.373000, 2458400.505927242339, 120.35600,  23.88700,              300.35600,  66.11300,       300.35647,       66.11530,    265.31199,     +50.86671,     265.31611,      +50.86669,  2245047.32, -4136797.60,  4429544.46,      43.451497,      -81.213062,   95264.92,  103678.12,    8900.45,             8926.62,   286.31,  27715.81,           23900.47,      3.53,     -2.21,           8.29,   None,   None
 13,          1,       0,  0.404000, 2458400.505927600898, 120.28300,  23.88900,              300.28300,  66.11100,       300.28337,       66.11282,    265.30449,     +50.83746,     265.30799,      +50.83744,  2245073.42, -4136473.05,  4429068.05,      43.450093,      -81.211028,   94739.13,  103106.67,    9477.50,             9503.67,   157.24,  18614.28,           23842.62,      2.79,     -1.74,           6.58,   None,   None
 14,          1,       0,  0.435000, 2458400.505927959923, 120.21500,  23.89200,              300.21500,  66.10800,       300.21541,       66.11009,    265.29577,     +50.81031,     265.29982,      +50.81029,  2245097.21, -4136177.38,  4428634.03,      43.448815,      -81.209186,   94260.11,  102586.41,   10003.19,            10029.36,   -23.17,  16957.89,           23633.62,      3.19,     -1.99,           7.55,   None,   None
 15,          1,       0,  0.467000, 2458400.505928330123, 120.11600,  23.89500,              300.11600,  66.10500,       300.11658,       66.10809,    265.28532,     +50.77065,     265.29109,      +50.77061,  2245132.53, -4135738.33,  4427989.56,      43.446915,      -81.206391,   93548.88,  101812.28,   10783.80,            10809.97,    28.55,  24394.03,           23510.58,      4.67,     -2.91,          11.15,   None,   None
 16,          1,       0,  0.498000, 2458400.505928689148, 120.01200,  23.89700,              300.01200,  66.10300,       300.01259,       66.10626,    265.27629,     +50.72886,     265.28245,      +50.72882,  2245169.32, -4135281.00,  4427318.24,      43.444936,      -81.203471,   92808.03,  101005.67,   11596.93,            11623.10,   135.58,  26230.06,           23479.49,      4.90,     -3.04,          11.77,   None,   None
 17,          1,       0,  0.529000, 2458400.505929047707, 119.93400,  23.90000,              299.93400,  66.10000,       299.93462,       66.10353,    265.26724,     +50.69764,     265.27396,      +50.69759,  2245195.82, -4134951.68,  4426834.83,      43.443511,      -81.201403,   92274.52,  100425.88,   12182.45,            12208.62,    14.98,  18887.63,           23377.41,      5.28,     -3.28,          12.76,   None,   None
 18,          1,       0,  0.560000, 2458400.505929406732, 119.87000,  23.90100,              299.87000,  66.09900,       299.87023,       66.10032,    265.26217,     +50.67189,     265.26551,      +50.67187,  2245216.97, -4134688.76,  4426448.88,      43.442373,      -81.199778,   91848.53,   99963.70,   12649.93,            12676.09,  -223.65,  15079.92,           23173.88,      1.96,     -1.22,           4.77,   None,   None
 19,          1,       0,  0.591000, 2458400.505929765292, 119.77900,  23.90300,              299.77900,  66.09700,       299.77913,       66.09778,    265.25412,     +50.63532,     265.25673,      +50.63531,  2245247.66, -4134307.25,  4425888.87,      43.440721,      -81.197362,   91230.50,   99291.51,   13328.24,            13354.41,  -251.44,  21881.02,           23007.25,      1.14,     -0.71,           2.80,   None,   None
 20,          1,       0,  0.622000, 2458400.505930124316, 119.66400,  23.90600,              299.66400,  66.09400,       299.66427,       66.09573,    265.24335,     +50.58913,     265.24759,      +50.58910,  2245286.43, -4133825.38,  4425181.52,      43.438634,      -81.194276,   90449.93,   98441.60,   14185.00,            14211.17,  -100.79,  27637.50,           22943.79,      2.53,     -1.56,           6.23,   None,   None
 21,          1,       0,  0.653000, 2458400.505930482876, 119.58900,  23.90800,              299.58900,  66.09200,       299.58908,       66.09251,    265.23634,     +50.55900,     265.23880,      +50.55899,  2245310.51, -4133525.98,  4424742.03,      43.437337,      -81.192407,   89964.86,   97914.88,   14717.33,            14743.50,  -274.56,  17172.06,           22827.98,      0.75,     -0.46,           1.85,   None,   None
 22,          1,       0,  0.684000, 2458400.505930841900, 119.52600,  23.91100,              299.52600,  66.08900,       299.52599,       66.08891,    265.22844,     +50.53378,     265.23007,      +50.53378,  2245330.08, -4133282.74,  4424384.99,      43.436284,      -81.190913,   89570.77,   97487.66,   15149.80,            15175.96,  -548.21,  13950.36,           22643.77,     -0.13,      0.08,           0.33,   None,   None
 23,          1,       0,  0.716000, 2458400.505931212101, 119.41400,  23.91400,              299.41400,  66.08600,       299.41403,       66.08622,    265.21816,     +50.48876,     265.22041,      +50.48875,  2245366.28, -4132832.72,  4423724.39,      43.434333,      -81.188042,   88841.78,   96694.38,   15949.93,            15976.10,  -476.96,  25004.30,           22525.92,      0.32,     -0.19,           0.79,   None,   None
 24,          1,       0,  0.747000, 2458400.505931571126, 119.33200,  23.91600,              299.33200,  66.08400,       299.33184,       66.08286,    265.21103,     +50.45577,     265.21128,      +50.45579,  2245391.84, -4132515.07,  4423258.11,      43.432957,      -81.186051,   88327.17,   96135.43,   16514.71,            16540.87,  -618.30,  18218.46,           22394.62,     -1.63,      1.00,           4.10,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001008_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.507037037052
Time: 2018-10-09 00:10:08.000001 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 56.80082 deg
 R.A. = 266.56784  Dec = +56.12342 deg

Best intersection: Stations 2 and 1 with Qconv = 56.80 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2246633.50 +/- 1.90 m
 Y =  -4104406.51 +/- 5.53 m
 Z =   4466783.09 +/- 9.84 m
 Vx =    -1026.16 +/- 1.95 m/s
 Vy =   -12397.62 +/- 15.59 m/s
 Vz =    18245.82 +/- 33.83 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+3.621778e+00, +2.073930e+00, -7.206970e+00, +7.100819e+00, +1.268000e+01, -2.643369e+01
+2.073930e+00, +3.073829e+01, -4.728722e+01, -1.440012e+00, -9.255133e+00, +6.767095e+00
-7.206970e+00, -4.728722e+01, +9.710835e+01, -5.787195e+00, -2.671528e+00, +6.035901e+01
+7.100819e+00, -1.440012e+00, -5.787195e+00, +2.190400e+01, +5.710766e+01, -1.066332e+02
+1.268000e+01, -9.255133e+00, -2.671528e+00, +5.710766e+01, +3.673429e+02, -5.836745e+02
-2.643369e+01, +6.767095e+00, +6.035901e+01, -1.066332e+02, -5.836745e+02, +1.041683e+03

Timing offsets (from input data):
         2: 0.000000 s
         1: -0.000237 s

Reference point on the trajectory:
  Time: 2018-10-09 00:10:08.000001 UTC
  Lon     = -81.407422 +/- 0.0000 deg
  Lat     = +43.859695 +/- 0.0000 deg
  Lat geo = +43.670449 +/- 0.0000 deg
  Ht      =  100944.35 +/- 9.80 m

  JD dynamic   = 2458400.507837777957 
  LST apparent = 298.6950223602 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.26836 +/- 0.0176 deg
  Dec       = +55.71381 +/- 0.0156 deg
  Azimuth   = +311.02387 +/- 0.0345 deg
  Elevation = +65.71182 +/- 0.0118 deg
  Vavg      =  22.06993 +/- 0.0148 km/s
  Vinit     =  22.08312 +/- 0.0368 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.59980 +/- 0.0176 deg
  Dec       = +56.11151 +/- 0.0156 deg
  Azimuth   = +312.47742 +/- 0.0345 deg
  Elevation = +66.31671 +/- 0.0118 deg
  Vavg      =  21.96644 +/- 0.0148 km/s
  Vinit     =  21.97963 +/- 0.0368 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.06235 +/- 0.0175 deg
  Dec    = +56.16768 +/- 0.0159 deg
  Vg     =  19.09005 +/- 0.0426 km/s
  Vinf   =  22.08312 +/- 0.0368 km/s
  Zc     =  24.41279 +/- 0.0119 deg
  Zg     =  26.21466 +/- 0.0109 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.34567 +/- 0.0589 deg
  Bg     = +78.95189 +/- 0.0149 deg
  Vh     =  37.69983 +/- 0.0258 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.23396 +/- 0.0083 deg
  Bh     = +29.80359 +/- 0.0518 deg
  Vh_x   =  -6.93211 +/- 0.0040 km/s
  Vh_y   =  31.97053 +/- 0.0077 km/s
  Vh_z   = -18.73789 +/- 0.0421 km/s
Orbit:
  La Sun = 195.403108 +/- -0.0000 deg
  a      =   2.501414 +/- 0.0143 AU
  e      =   0.601825 +/- 0.0022
  i      =  29.841453 +/- 0.0520 deg
  peri   = 172.679874 +/- 0.0132 deg
  node   = 195.404188 +/- 0.0000 deg
  Pi     =   8.084062 +/- 0.0132 deg
  q      =   0.996001 +/- 0.0000 AU
  f      =   7.317770 +/- 0.0132 deg
  M      =   1.455696 +/- 0.0140 deg
  Q      =   4.006827 +/- 0.0286 AU
  n      =   0.249130 +/- 0.0020 deg/day
  T      =   3.956207 +/- 0.0342 years
  Last perihelion JD = 2458394.664715 (2018-10-03 03:57:11.360990) +/- 0.0126 days
  Tj     =   3.041058 +/- 0.0113
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +4.874798e-06, -5.033212e-09, +1.856810e-05, -1.600168e-10, +2.133308e-07, +1.951391e-06
q   , -5.033212e-09, +1.102232e-10, +7.928830e-08, +1.893501e-13, +1.950231e-09, -2.277042e-09
Tp  , +1.856810e-05, +7.928830e-08, +1.630503e-04, -5.887839e-10, +2.847678e-06, +7.209602e-06
node, -1.600168e-10, +1.893501e-13, -5.887839e-10, +5.623772e-15, -6.532593e-12, -6.850109e-11
peri, +2.133308e-07, +1.950231e-09, +2.847678e-06, -6.532593e-12, +5.419638e-08, +8.031757e-08
i   , +1.951391e-06, -2.277042e-09, +7.209602e-06, -6.850109e-11, +8.031757e-08, +8.344172e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 0.195062
 a2 = 10.630750

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 5.979e-06 s
  Stddev    = 2.45e-03 s

Begin point on the trajectory:
  Lon =   -81.407444 +/- 0.0000 deg
  Lat =    43.859710 +/- 0.0000 deg
  Ht  = 100949.76 +/- 4.86 m
End point on the trajectory:
  Lon =   -81.352125 +/- 0.0000 deg
  Lat =    43.823051 +/- 0.0000 deg
  Ht  = 87017.21 +/- 5.55 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.009781,  15.535490,   100937.73,    87253.91,          0.002076,      2.22,      3.89,              23.80, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   0.676776,   8.321131,    99594.22,    87010.61,          0.001400,      2.80,      1.00,              16.62, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.507037037052, 174.32100,  37.05100,              354.32100,  52.94900,       354.31490,       52.94553,    279.61440,     +79.53995,     279.58823,      +79.54167,  2246631.21, -4104407.03,  4466774.20,      43.859642,      -81.407449,  100937.73,  125523.17,       0.00,               13.17,  -298.86,      0.00,           26365.13,     -9.62,      5.47,          18.19,   None,   None
  1,          2,       0,  0.031000, 2458400.507037396077, 174.43000,  37.14400,              354.43000,  52.85600,       354.43849,       52.86081,    279.74500,     +79.65137,     279.78191,      +79.64896,  2246660.04, -4104062.27,  4466267.25,      43.858175,      -81.405242,  100378.38,  124964.66,     613.76,              600.58,  -395.68,  19798.58,           26365.13,     13.33,     -7.59,          25.32,   None,   None
  2,          2,       0,  0.062000, 2458400.507037754636, 174.66200,  37.28700,              354.66200,  52.71300,       354.66026,       52.71201,    280.15842,     +79.83771,     280.15101,      +79.83821,  2246710.04, -4103464.26,  4465387.89,      43.855630,      -81.401317,   99408.17,  123996.62,    1678.36,             1665.19,   -15.29,  34342.16,           26365.13,     -2.72,      1.55,           5.20,   None,   None
  3,          2,       0,  0.093000, 2458400.507038113661, 174.80100,  37.38700,              354.80100,  52.61300,       354.80244,       52.61381,    280.38507,     +79.96232,     280.39186,      +79.96190,  2246742.50, -4103076.01,  4464817.00,      43.853977,      -81.398815,   98778.29,  123369.16,    2369.53,             2356.35,    -8.35,  22295.64,           26365.13,      2.23,     -1.27,           4.29,   None,   None
  4,          2,       0,  0.125000, 2458400.507038483862, 174.95200,  37.49000,              354.95200,  52.51000,       354.95194,       52.50997,    280.65266,     +80.09227,     280.65293,      +80.09229,  2246776.41, -4102670.42,  4464220.59,      43.852249,      -81.396198,   98120.27,  122714.34,    3091.58,             3078.41,     7.41,  22564.16,           25439.44,     -0.09,      0.05,           0.17,   None,   None
  5,          2,       0,  0.156000, 2458400.507038842421, 175.08400,  37.58500,              355.08400,  52.41500,       355.08576,       52.41599,    280.88388,     +80.21029,     280.89253,      +80.20977,  2246806.73, -4102307.75,  4463687.30,      43.850704,      -81.393867,   97531.89,  122129.46,    3737.21,             3724.04,   -31.19,  20826.80,           24525.02,      2.70,     -1.54,           5.25,   None,   None
  6,          2,       0,  0.187000, 2458400.507039201446, 175.25700,  37.70500,              355.25700,  52.29500,       355.25820,       52.29567,    281.20851,     +80.36050,     281.21481,      +80.36014,  2246845.09, -4101848.96,  4463012.68,      43.848749,      -81.390885,   96787.58,  121390.27,    4553.96,             4540.78,   101.34,  26346.65,           24393.21,      1.83,     -1.04,           3.57,   None,   None
  7,          2,       0,  0.218000, 2458400.507039560005, 175.39800,  37.80500,              355.39800,  52.19500,       355.39909,       52.19561,    281.47869,     +80.48473,     281.48467,      +80.48440,  2246876.56, -4101472.55,  4462459.18,      43.847145,      -81.388461,   96176.90,  120784.59,    5224.07,             5210.89,    87.23,  21616.49,           24108.61,      1.65,     -0.94,           3.25,   None,   None
  8,          2,       0,  0.249000, 2458400.507039919030, 175.52400,  37.89400,              355.52400,  52.10600,       355.52374,       52.10586,    281.72907,     +80.59521,     281.72889,      +80.59529,  2246904.47, -4101138.75,  4461968.34,      43.845722,      -81.386326,   95635.36,  120248.06,    5818.31,             5805.13,    -2.76,  19169.01,           23648.57,     -0.39,      0.22,           0.78,   None,   None
  9,          2,       0,  0.280000, 2458400.507040277589, 175.66800,  37.99900,              355.66800,  52.00100,       355.66902,       52.00157,    282.01804,     +80.72431,     282.02409,      +80.72399,  2246936.55, -4100755.04,  4461404.11,      43.844086,      -81.383851,   95012.85,  119631.88,    6501.40,             6488.23,    -3.89,  22035.19,           23326.43,      1.54,     -0.88,           3.06,   None,   None
 10,          2,       0,  0.311000, 2458400.507040636614, 175.81200,  38.10400,              355.81200,  51.89600,       355.81374,       51.89697,    282.31792,     +80.85314,     282.32761,      +80.85259,  2246968.35, -4100374.74,  4460844.90,      43.842464,      -81.381400,   94395.89,  119021.86,    7178.42,             7165.25,   -11.09,  21839.37,           23083.16,      2.61,     -1.49,           5.20,   None,   None
 11,          2,       0,  0.342000, 2458400.507040995173, 175.96000,  38.21100,              355.96000,  51.78900,       355.96129,       51.78972,    282.63988,     +80.98440,     282.64763,      +80.98398,  2247000.56, -4099989.46,  4460278.36,      43.840821,      -81.378914,   93770.84,  118404.54,    7864.31,             7851.13,    -9.43,  22125.42,           22905.92,      1.93,     -1.10,           3.87,   None,   None
 12,          2,       0,  0.373000, 2458400.507041354198, 176.11200,  38.32000,              356.11200,  51.68000,       356.11163,       51.67980,    282.98539,     +81.11802,     282.98513,      +81.11814,  2247033.18, -4099599.36,  4459704.75,      43.839156,      -81.376395,   93137.99,  117780.23,    8558.77,             8545.59,     0.81,  22401.89,           22782.10,     -0.55,      0.31,           1.10,   None,   None
 13,          2,       0,  0.405000, 2458400.507041724399, 176.26300,  38.43200,              356.26300,  51.56800,       356.26317,       51.56809,    283.33454,     +81.25392,     283.33706,      +81.25386,  2247065.91, -4099207.83,  4459129.02,      43.837485,      -81.373871,   92502.81,  117154.38,    9255.78,             9242.61,    -8.47,  21781.72,           22674.49,      0.24,     -0.14,           0.50,   None,   None
 14,          2,       0,  0.436000, 2458400.507042083424, 176.41400,  38.54500,              356.41400,  51.45500,       356.41502,       51.45557,    283.69592,     +81.39040,     283.70295,      +81.39006,  2247098.49, -4098818.26,  4458556.17,      43.835822,      -81.371355,   91870.80,  116532.40,    9949.32,             9936.14,     0.84,  22372.18,           22597.18,      1.51,     -0.86,           3.07,   None,   None
 15,          2,       0,  0.467000, 2458400.507042441983, 176.54600,  38.64400,              356.54600,  51.35600,       356.54683,       51.35646,    284.02360,     +81.50960,     284.02981,      +81.50932,  2247126.83, -4098479.20,  4458057.59,      43.834374,      -81.369181,   91320.73,  115991.74,   10552.92,            10539.75,   -79.78,  19471.16,           22476.82,      1.21,     -0.69,           2.48,   None,   None
 16,          2,       0,  0.498000, 2458400.507042801008, 176.69500,  38.75500,              356.69500,  51.24500,       356.69506,       51.24503,    284.40929,     +81.64305,     284.41167,      +81.64303,  2247158.35, -4098102.24,  4457503.30,      43.832765,      -81.366751,   90709.20,  115391.30,   11224.00,            11210.82,   -92.93,  21647.43,           22378.08,      0.08,     -0.05,           0.17,   None,   None
 17,          2,       0,  0.529000, 2458400.507043159567, 176.85800,  38.87700,              356.85800,  51.12300,       356.85744,       51.12269,    284.84823,     +81.78907,     284.84749,      +81.78927,  2247192.53, -4097693.47,  4456902.23,      43.831019,      -81.364103,   90046.09,  114741.01,   11951.69,            11938.52,   -49.46,  23474.03,           22327.95,     -0.81,      0.46,           1.67,   None,   None
 18,          2,       0,  0.560000, 2458400.507043518592, 176.99600,  38.98400,              356.99600,  51.01600,       356.99652,       51.01628,    285.22819,     +81.91584,     285.23330,      +81.91565,  2247221.88, -4097342.35,  4456385.91,      43.829518,      -81.361847,   89476.45,  114183.16,   12576.78,            12563.61,  -108.59,  20164.18,           22258.06,      0.75,     -0.43,           1.55,   None,   None
 19,          2,       0,  0.591000, 2458400.507043877151, 177.15700,  39.10700,              357.15700,  50.89300,       357.15749,       50.89327,    285.69410,     +82.06143,     285.69923,      +82.06126,  2247255.42, -4096941.22,  4455796.07,      43.827804,      -81.359251,   88825.72,  113546.64,   13290.88,            13277.71,   -78.71,  23035.59,           22218.18,      0.70,     -0.40,           1.47,   None,   None
 20,          2,       0,  0.622000, 2458400.507044236176, 177.31300,  39.22700,              357.31300,  50.77300,       357.31326,       50.77314,    286.16452,     +82.20272,     286.16855,      +82.20262,  2247287.75, -4096554.50,  4455227.42,      43.826151,      -81.356752,   88198.38,  112933.85,   13979.32,            13966.15,   -74.50,  22207.66,           22188.52,      0.37,     -0.21,           0.78,   None,   None
 21,          2,       0,  0.685000, 2458400.507044965401, 177.54800,  39.40900,              357.54800,  50.59100,       357.54495,       50.58934,    286.91149,     +82.41557,     286.89714,      +82.41672,  2247336.43, -4095972.36,  4454371.41,      43.823662,      -81.353058,   87253.91,  112013.01,   15015.67,            15002.49,  -428.67,  16449.91,           22017.94,     -4.33,      2.47,           9.17,   None,   None
  0,          1,       0,  0.061574, 2458400.507037753239, 142.47700,  40.55000,              322.47700,  49.45000,       322.47847,       49.45028,    236.12080,     +63.66725,     236.12165,      +63.66821,  2246700.45, -4103578.94,  4465556.53,      43.856118,      -81.402094,   99594.22,  129913.28,       0.00,             1461.03,  -210.04,      0.00,           24836.53,      0.77,     -2.12,           3.58,   None,   None
  1,          1,       0,  0.092574, 2458400.507038111798, 142.51900,  40.65000,              322.51900,  49.35000,       322.51666,       49.34956,    235.89426,     +63.69291,     235.89372,      +63.69138,  2246738.65, -4103122.09,  4464884.75,      43.854173,      -81.399126,   98853.04,  129137.88,     813.30,             2274.33,   -80.97,  26235.35,           24836.53,     -1.22,      3.37,           5.72,   None,   None
  2,          1,       0,  0.123574, 2458400.507038470823, 142.55300,  40.74200,              322.55300,  49.25800,       322.55073,       49.25757,    235.68566,     +63.71328,     235.68528,      +63.71179,  2246773.05, -4102710.64,  4464279.73,      43.852421,      -81.396466,   98185.51,  128440.30,    1545.78,             3006.81,   -32.71,  23628.50,           24836.53,     -1.17,      3.25,           5.54,   None,   None
  3,          1,       0,  0.154574, 2458400.507038829383, 142.58700,  40.84100,              322.58700,  49.15900,       322.58748,       49.15909,    235.46096,     +63.73326,     235.46180,      +63.73357,  2246809.52, -4102274.46,  4463638.35,      43.850562,      -81.393637,   97477.88,  127700.93,    2322.28,             3783.31,    59.57,  25048.41,           24836.53,      0.25,     -0.68,           1.17,   None,   None
  4,          1,       0,  0.186574, 2458400.507039200049, 142.62100,  40.93200,              322.62100,  49.06800,       322.62057,       49.06792,    235.25405,     +63.75319,     235.25467,      +63.75291,  2246842.80, -4101876.33,  4463052.92,      43.848866,      -81.391070,   96831.97,  127026.91,    3031.04,             4492.07,    62.03,  22148.71,           24262.59,     -0.22,      0.62,           1.06,   None,   None
  5,          1,       0,  0.217574, 2458400.507039558608, 142.65400,  41.02200,              322.65400,  48.97800,       322.65320,       48.97785,    235.04917,     +63.77229,     235.04978,      +63.77176,  2246875.35, -4101487.06,  4462480.51,      43.847207,      -81.388559,   96200.44,  126368.16,    3724.03,             5185.06,    70.80,  22354.65,           23830.80,     -0.41,      1.13,           1.96,   None,   None
  6,          1,       0,  0.248574, 2458400.507039917633, 142.68200,  41.11000,              322.68200,  48.89000,       322.68447,       48.89046,    234.84880,     +63.78795,     234.85077,      +63.78959,  2246906.57, -4101113.65,  4461931.44,      43.845615,      -81.386155,   95594.65,  125736.74,    4388.78,             5849.81,    51.32,  21443.36,           23423.26,      1.26,     -3.49,           6.09,   None,   None
  7,          1,       0,  0.279574, 2458400.507040276192, 142.71300,  41.19400,              322.71300,  48.80600,       322.71421,       48.80623,    234.65712,     +63.80551,     234.65874,      +63.80631,  2246936.33, -4100757.68,  4461408.00,      43.844097,      -81.383869,   95017.14,  125135.28,    5022.49,             6483.52,     0.81,  20442.35,           23006.78,      0.61,     -1.71,           2.99,   None,   None
  8,          1,       0,  0.310574, 2458400.507040635217, 142.74700,  41.29100,              322.74700,  48.70900,       322.74919,       48.70941,    234.43560,     +63.82437,     234.43770,      +63.82583,  2246970.30, -4100351.45,  4460810.66,      43.842365,      -81.381241,   94358.12,  124448.66,    5745.67,             7206.70,    39.77,  23328.30,           22833.31,      1.10,     -3.08,           5.42,   None,   None
  9,          1,       0,  0.341574, 2458400.507040993776, 142.78100,  41.38000,              322.78100,  48.62000,       322.78081,       48.61996,    234.23192,     +63.84331,     234.23328,      +63.84318,  2247001.27, -4099980.94,  4460265.83,      43.840784,      -81.378856,   93757.02,  123823.09,    6405.27,             7866.30,    15.15,  21277.59,           22660.50,     -0.09,      0.26,           0.47,   None,   None
 10,          1,       0,  0.372574, 2458400.507041352801, 142.81500,  41.47700,              322.81500,  48.52300,       322.81541,       48.52308,    234.00985,     +63.86169,     234.01156,      +63.86197,  2247034.53, -4099583.14,  4459680.90,      43.839087,      -81.376285,   93111.68,  123151.51,    7113.44,             8574.47,    39.09,  22843.99,           22574.34,      0.21,     -0.58,           1.03,   None,   None
 11,          1,       0,  0.403574, 2458400.507041711360, 142.84800,  41.56700,              322.84800,  48.43300,       322.84700,       48.43281,    233.80346,     +63.87948,     233.80479,      +63.87881,  2247065.13, -4099217.16,  4459142.74,      43.837525,      -81.373929,   92517.95,  122534.30,    7764.97,             9226.00,     6.39,  21017.06,           22464.96,     -0.50,      1.39,           2.48,   None,   None
 12,          1,       0,  0.434574, 2458400.507042070385, 142.88100,  41.65900,              322.88100,  48.34100,       322.87919,       48.34066,    233.59228,     +63.89696,     233.59346,      +63.89574,  2247096.06, -4098847.25,  4458598.79,      43.835946,      -81.371547,   91917.83,  121910.72,    8423.51,             9884.54,   -19.29,  21243.24,           22358.67,     -0.89,      2.50,           4.49,   None,   None
 13,          1,       0,  0.466574, 2458400.507042440586, 142.91600,  41.76000,              322.91600,  48.24000,       322.91467,       48.23975,    233.36025,     +63.91506,     233.36174,      +63.91417,  2247129.61, -4098446.01,  4458008.80,      43.834233,      -81.368955,   91266.91,  121234.50,    9137.80,            10598.83,   -11.29,  22321.65,           22290.49,     -0.66,      1.83,           3.31,   None,   None
 14,          1,       0,  0.497574, 2458400.507042799611, 142.95100,  41.85500,              322.95100,  48.14500,       322.94781,       48.14440,    233.14157,     +63.93322,     233.14257,      +63.93107,  2247160.93, -4098071.33,  4457457.85,      43.832633,      -81.366540,   90659.08,  120603.55,    9804.81,            11265.84,   -28.50,  21516.63,           22227.00,     -1.57,      4.38,           7.95,   None,   None
 15,          1,       0,  0.528574, 2458400.507043158170, 142.97800,  41.93700,              322.97800,  48.06300,       322.97516,       48.06247,    232.95288,     +63.94656,     232.95414,      +63.94464,  2247187.48, -4097753.84,  4456990.99,      43.831276,      -81.364513,   90143.99,  120069.80,   10370.02,            11831.05,  -147.51,  18232.52,           22096.78,     -1.39,      3.89,           7.09,   None,   None
 16,          1,       0,  0.559574, 2458400.507043517195, 143.01700,  42.04900,              323.01700,  47.95100,       323.01480,       47.95059,    232.69469,     +63.96590,     232.69630,      +63.96440,  2247223.61, -4097321.69,  4456355.53,      43.829430,      -81.361706,   89442.95,  119342.21,   11139.35,            12600.38,   -62.41,  24817.14,           22060.59,     -1.07,      3.00,           5.50,   None,   None
 17,          1,       0,  0.590574, 2458400.507043875754, 143.04400,  42.14600,              323.04400,  47.85400,       323.04759,       47.85467,    232.47147,     +63.97782,     232.47510,      +63.98027,  2247254.13, -4096956.72,  4455818.87,      43.827870,      -81.359356,   88850.87,  118728.75,   11789.08,            13250.11,   -96.91,  20958.82,           22015.96,      1.74,     -4.88,           9.01,   None,   None
 18,          1,       0,  0.621574, 2458400.507044234779, 143.07800,  42.24300,              323.07800,  47.75700,       323.08069,       47.75750,    232.24734,     +63.99417,     232.25080,      +63.99601,  2247284.72, -4096590.84,  4455280.85,      43.826306,      -81.356999,   88257.31,  118114.09,   12440.43,            13901.46,  -129.77,  21011.53,           21968.23,      1.30,     -3.65,           6.76,   None,   None
 19,          1,       0,  0.652574, 2458400.507044593338, 143.10700,  42.33100,              323.10700,  47.66900,       323.10983,       47.66953,    232.04399,     +64.00754,     232.04761,      +64.00947,  2247312.06, -4096263.76,  4454799.90,      43.824908,      -81.354905,   87726.68,  117565.34,   13022.71,            14483.74,  -231.72,  18783.17,           21888.15,      1.36,     -3.82,           7.12,   None,   None
 20,          1,       0,  0.683574, 2458400.507044952363, 143.15000,  42.45000,              323.15000,  47.55000,       323.15156,       47.55029,    231.76827,     +64.02781,     231.77161,      +64.02888,  2247348.97, -4095822.33,  4454150.80,      43.823020,      -81.352034,   87010.61,  116823.79,   13808.55,            15269.58,  -130.10,  25349.73,           21873.61,      0.75,     -2.10,           3.93,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001021_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.507186418399
Time: 2018-10-09 00:10:20.906550 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 78.29517 deg
 R.A. = 265.18735  Dec = +55.93113 deg

Best intersection: Stations 2 and 1 with Qconv = 78.30 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2283540.15 +/- 10.32 m
 Y =  -4134550.19 +/- 50.02 m
 Z =   4429658.52 +/- 73.13 m
 Vx =    -1410.14 +/- 18.13 m/s
 Vy =   -13061.69 +/- 20.17 m/s
 Vz =    19131.00 +/- 35.21 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.069296e+02, +2.007588e+02, -2.915768e+02, +1.452136e+02, -1.781430e+02, +2.644616e+02
+2.007588e+02, +2.514631e+03, -3.674550e+03, -9.991126e+01, +2.210522e+01, -6.699461e+00
-2.915768e+02, -3.674550e+03, +5.376208e+03, +1.485301e+02, -4.340307e+00, -1.864362e+01
+1.452136e+02, -9.991126e+01, +1.485301e+02, +3.445308e+02, -3.705363e+02, +5.473263e+02
-1.781430e+02, +2.210522e+01, -4.340307e+00, -3.705363e+02, +5.984048e+02, -8.146926e+02
+2.644616e+02, -6.699461e+00, -1.864362e+01, +5.473263e+02, -8.146926e+02, +1.130413e+03

Timing offsets (from input data):
         2: 0.000254 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:10:20.906550 UTC
  Lon     = -81.244200 +/- 0.0004 deg
  Lat     = +43.351697 +/- 0.0002 deg
  Lat geo = +43.162812 +/- 0.0002 deg
  Ht      =  107342.51 +/- 80.70 m

  JD dynamic   = 2458400.507987159304 
  LST apparent = 298.9121685232 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 263.83822 +/- 0.0896 deg
  Dec       = +55.52195 +/- 0.0085 deg
  Azimuth   = +310.86024 +/- 0.0414 deg
  Elevation = +64.52555 +/- 0.0482 deg
  Vavg      =  22.13868 +/- 0.0369 km/s
  Vinit     =  23.20758 +/- 0.0403 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 265.08617 +/- 0.0896 deg
  Dec       = +55.92038 +/- 0.0085 deg
  Azimuth   = +312.18805 +/- 0.0414 deg
  Elevation = +65.10306 +/- 0.0482 deg
  Vavg      =  22.02894 +/- 0.0369 km/s
  Vinit     =  23.09783 +/- 0.0403 km/s
Radiant (geocentric, J2000):
  R.A.   = 260.83129 +/- 0.1066 deg
  Dec    = +55.91338 +/- 0.0099 deg
  Vg     =  20.38340 +/- 0.0459 km/s
  Vinf   =  23.20758 +/- 0.0403 km/s
  Zc     =  25.59839 +/- 0.0481 deg
  Zg     =  27.28489 +/- 0.0574 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 243.38556 +/- 0.2773 deg
  Bg     = +78.50146 +/- 0.0249 deg
  Vh     =  38.50380 +/- 0.0355 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.53046 +/- 0.0275 deg
  Bh     = +31.25208 +/- 0.0486 deg
  Vh_x   =  -6.57967 +/- 0.0177 km/s
  Vh_y   =  32.25233 +/- 0.0107 km/s
  Vh_z   = -19.97594 +/- 0.0463 km/s
Orbit:
  La Sun = 195.403255 +/- 0.0000 deg
  a      =   3.023769 +/- 0.0287 AU
  e      =   0.670969 +/- 0.0030
  i      =  31.310232 +/- 0.0480 deg
  peri   = 171.754461 +/- 0.0813 deg
  node   = 195.404186 +/- 0.0000 deg
  Pi     =   7.158647 +/- 0.0813 deg
  q      =   0.994914 +/- 0.0001 AU
  f      =   8.243300 +/- 0.0813 deg
  M      =   1.206916 +/- 0.0287 deg
  Q      =   5.052624 +/- 0.0574 AU
  n      =   0.187448 +/- 0.0026 deg/day
  T      =   5.258036 +/- 0.0753 years
  Last perihelion JD = 2458394.069322 (2018-10-02 13:39:49.406338) +/- 0.0683 days
  Tj     =   2.686883 +/- 0.0156
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +9.318272e-06, +1.919452e-07, +1.932169e-04, -1.918325e-10, +3.947237e-06, +2.556936e-06
q   , +1.919452e-07, +5.091290e-09, +4.864213e-06, -3.969140e-12, +1.012235e-07, +5.297678e-08
Tp  , +1.932169e-04, +4.864213e-06, +4.693733e-03, -3.991353e-09, +9.732850e-05, +5.325667e-05
node, -1.918325e-10, -3.969140e-12, -3.991353e-09, +3.966920e-15, -8.156590e-11, -5.284480e-11
peri, +3.947237e-06, +1.012235e-07, +9.732850e-05, -8.156590e-11, +2.020766e-06, +1.088454e-06
i   , +2.556936e-06, +5.297678e-08, +5.325667e-05, -5.284480e-11, +1.088454e-06, +7.040993e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 11.269720
 a2 = 5.590408

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.840e-05 s
  Stddev    = 4.29e-03 s

Begin point on the trajectory:
  Lon =   -81.244305 +/- 0.0000 deg
  Lat =    43.351763 +/- 0.0000 deg
  Ht  = 107366.59 +/- 19.49 m
End point on the trajectory:
  Lon =   -81.181435 +/- 0.0000 deg
  Lat =    43.310060 +/- 0.0000 deg
  Ht  = 92294.48 +/- 17.07 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  14.238100,   5.144620,   105424.38,    92345.76,          0.001273,      2.07,      0.96,              22.57, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   4.873513,   6.898842,   107384.58,    93132.82,          0.010309,     15.40,     12.25,              11.59, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.094421, 2458400.507187500130, 200.71200,  10.00500,               20.71200,  79.99500,        20.71155,       79.99141,    304.62370,     +52.42185,     304.62607,      +52.42513,  2283676.51, -4133354.07,  4427903.54,      43.346361,      -81.236126,  105424.38,  106701.67,       0.00,             2396.19,     1.67,      0.00,           22765.23,     -2.81,     -6.07,          12.92,   None,   None
  1,          2,       0,  0.125421, 2458400.507187859155, 201.67400,  10.01300,               21.67400,  79.98700,        21.67428,       79.98824,    304.87646,     +52.35686,     304.87576,      +52.35572,  2283725.36, -4132909.93,  4427253.47,      43.344394,      -81.233130,  104712.62,  105980.29,     788.82,             3185.01,    72.98,  25445.76,           22765.23,      0.97,      2.09,           4.48,   None,   None
  2,          2,       0,  0.156421, 2458400.507188217714, 202.51200,  10.01700,               22.51200,  79.98300,        22.51215,       79.98349,    305.09250,     +52.29505,     305.09243,      +52.29460,  2283767.57, -4132526.05,  4426691.62,      43.342693,      -81.230558,  104097.44,  105357.42,    1470.60,             3866.79,    37.26,  21992.95,           22765.23,      0.38,      0.82,           1.78,   None,   None
  3,          2,       0,  0.188421, 2458400.507188587915, 203.35200,  10.02600,               23.35200,  79.97400,        23.35304,       79.97668,    305.31088,     +52.23517,     305.30946,      +52.23272,  2283809.55, -4132144.34,  4426132.93,      43.341002,      -81.228006,  103485.73,  104738.71,    2148.54,             4544.73,   -25.46,  21185.56,           22765.23,      2.06,      4.46,           9.69,   None,   None
  4,          2,       0,  0.219421, 2458400.507188946940, 204.30400,  10.03500,               24.30400,  79.96500,        24.30454,       79.96612,    305.55518,     +52.16338,     305.55494,      +52.16237,  2283856.31, -4131719.12,  4425510.55,      43.339118,      -81.225142,  102804.31,  104050.41,    2903.75,             5299.94,    12.25,  24361.67,           22895.46,      0.85,      1.85,           4.03,   None,   None
  5,          2,       0,  0.250421, 2458400.507189305499, 205.21000,  10.04600,               25.21000,  79.95400,        25.20979,       79.95363,    305.78731,     +52.09437,     305.78822,      +52.09471,  2283900.41, -4131318.07,  4424923.55,      43.337340,      -81.222448,  102161.60,  103401.97,    3616.05,             6012.24,     7.04,  22977.42,           22944.24,     -0.28,     -0.61,           1.34,   None,   None
  6,          2,       0,  0.281421, 2458400.507189664524, 206.13200,  10.06200,               26.13200,  79.93800,        26.13222,       79.93833,    306.02529,     +52.02542,     306.02585,      +52.02512,  2283944.90, -4130913.51,  4424331.42,      43.335546,      -81.219729,  101513.30,  102748.68,    4334.56,             6730.75,     8.05,  23177.88,           22986.53,      0.25,      0.54,           1.18,   None,   None
  7,          2,       0,  0.312421, 2458400.507190023083, 207.12100,  10.08200,               27.12100,  79.91800,        27.12167,       79.91888,    306.28059,     +51.95060,     306.28089,      +51.94979,  2283992.07, -4130484.56,  4423703.59,      43.333644,      -81.216838,  100825.93,  102056.96,    5096.40,             7492.59,    52.38,  24575.32,           23135.56,      0.67,      1.44,           3.21,   None,   None
  8,          2,       0,  0.343421, 2458400.507190382108, 207.90000,  10.09800,               27.90000,  79.90200,        27.89992,       79.90191,    306.48014,     +51.88949,     306.48124,      +51.88957,  2284029.17, -4130147.21,  4423209.82,      43.332147,      -81.214592,  100285.32,  101513.41,    5695.55,             8091.74,   -65.97,  19327.54,           22953.24,     -0.07,     -0.15,           0.34,   None,   None
  9,          2,       0,  0.374421, 2458400.507190740667, 208.82200,  10.12200,               28.82200,  79.87800,        28.82289,       79.87896,    306.71889,     +51.81861,     306.71938,      +51.81773,  2284072.58, -4129752.45,  4422632.04,      43.330396,      -81.211941,   99652.73,  100878.27,    6396.66,             8792.85,   -82.37,  22616.35,           22841.90,      0.72,      1.56,           3.52,   None,   None
 10,          2,       0,  0.405421, 2458400.507191099692, 209.76400,  10.14700,               29.76400,  79.85300,        29.76379,       79.85279,    306.96108,     +51.74347,     306.96253,      +51.74366,  2284116.47, -4129353.30,  4422047.83,      43.328624,      -81.209258,   99013.12,  100236.92,    7105.57,             9501.76,   -90.97,  22867.99,           22782.21,     -0.16,     -0.34,           0.77,   None,   None
 11,          2,       0,  0.437421, 2458400.507191469893, 210.66100,  10.17500,               30.66100,  79.82500,        30.66139,       79.82535,    307.19364,     +51.67235,     307.19482,      +51.67202,  2284158.16, -4128974.23,  4421493.00,      43.326942,      -81.206721,   98405.67,   99628.54,    7778.82,            10175.01,  -158.37,  21039.06,           22678.53,      0.26,      0.57,           1.30,   None,   None
 12,          2,       0,  0.468421, 2458400.507191828918, 211.65300,  10.20800,               31.65300,  79.79200,        31.65271,       79.79175,    307.45051,     +51.59189,     307.45225,      +51.59212,  2284203.71, -4128560.04,  4420886.76,      43.325103,      -81.203932,   97741.96,   98964.82,    8514.45,            10910.64,  -140.25,  23730.10,           22650.61,     -0.18,     -0.39,           0.90,   None,   None
 13,          2,       0,  0.499421, 2458400.507192187477, 212.45100,  10.23800,               32.45100,  79.76200,        32.45193,       79.76273,    307.65886,     +51.52724,     307.66002,      +51.52656,  2284240.47, -4128225.74,  4420397.47,      43.323618,      -81.201706,   97206.25,   98429.62,    9108.18,            11504.37,  -264.02,  19152.51,           22533.58,      0.54,      1.17,           2.69,   None,   None
 14,          2,       0,  0.530421, 2458400.507192546502, 213.46100,  10.27900,               33.46100,  79.72100,        33.46295,       79.72242,    307.92348,     +51.44429,     307.92426,      +51.44298,  2284286.38, -4127808.24,  4419786.39,      43.321764,      -81.198892,   96537.25,   97762.38,    9849.69,            12245.88,  -240.02,  23919.67,           22492.05,      1.05,      2.27,           5.26,   None,   None
 15,          2,       0,  0.561421, 2458400.507192905061, 214.29100,  10.31400,               34.29100,  79.68600,        34.29265,       79.68714,    308.14048,     +51.37418,     308.14158,      +51.37313,  2284324.10, -4127465.23,  4419284.35,      43.320240,      -81.196604,   95987.59,   97214.74,   10458.89,            12855.08,  -348.32,  19651.69,           22401.93,      0.84,      1.81,           4.24,   None,   None
 16,          2,       0,  0.592421, 2458400.507193264086, 215.24400,  10.35700,               35.24400,  79.64300,        35.24466,       79.64343,    308.39055,     +51.29251,     308.39231,      +51.29211,  2284367.01, -4127075.04,  4418713.25,      43.318506,      -81.193982,   95362.36,   96592.79,   11151.88,            13548.07,  -372.84,  22354.51,           22339.14,      0.31,      0.68,           1.60,   None,   None
 17,          2,       0,  0.623421, 2458400.507193622645, 216.19800,  10.40400,               36.19800,  79.59600,        36.19870,       79.59643,    308.64296,     +51.21007,     308.64485,      +51.20967,  2284409.83, -4126685.65,  4418143.32,      43.316775,      -81.191366,   94738.42,   95973.03,   11843.45,            14239.65,  -398.77,  22308.86,           22294.53,      0.31,      0.68,           1.60,   None,   None
 18,          2,       0,  0.654421, 2458400.507193981670, 217.13300,  10.45300,               37.13300,  79.54700,        37.13345,       79.54726,    308.89146,     +51.12783,     308.89361,      +51.12758,  2284451.67, -4126305.23,  4417586.52,      43.315083,      -81.188813,   94128.84,   95368.40,   12519.10,            14915.29,  -440.63,  21795.09,           22254.73,      0.19,      0.41,           0.98,   None,   None
 19,          2,       0,  0.685421, 2458400.507194340229, 218.08600,  10.50600,               38.08600,  79.49400,        38.08570,       79.49383,    309.14601,     +51.04247,     309.14861,      +51.04262,  2284494.13, -4125919.06,  4417021.30,      43.313366,      -81.186219,   93510.05,   94755.59,   13204.96,            15601.15,  -472.28,  22124.48,           22223.87,     -0.12,     -0.26,           0.63,   None,   None
 20,          2,       0,  0.717421, 2458400.507194710895, 219.07200,  10.56500,               39.07200,  79.43500,        39.07183,       79.43491,    309.41181,     +50.95303,     309.41448,      +50.95311,  2284538.00, -4125520.17,  4416437.46,      43.311592,      -81.183539,   92870.89,   94123.58,   13913.42,            16309.61,  -504.47,  22139.26,           22199.83,     -0.06,     -0.14,           0.33,   None,   None
 21,          2,       0,  0.748421, 2458400.507195069455, 219.87500,  10.61800,               39.87500,  79.38200,        39.87941,       79.38423,    309.63232,     +50.88045,     309.63330,      +50.87835,  2284574.04, -4125192.46,  4415957.82,      43.310134,      -81.181356,   92345.76,   93604.92,   14495.43,            16891.63,  -639.96,  18774.74,           22141.31,      1.62,      3.52,           8.54,   None,   None
  0,          1,       0,  0.000000, 2458400.507186418399, 104.42700,  20.57900,              284.42700,  69.42100,       284.41122,       69.39929,    270.68208,     +44.86197,     270.65200,      +44.85427,  2283542.01, -4134577.21,  4429693.79,      43.351775,      -81.244339,  107384.58,  114235.26,       0.00,              223.83,    14.72,      0.00,           22942.35,    -27.69,     35.07,          80.68,   None,   None
  1,          1,       0,  0.031000, 2458400.507186776958, 104.23100,  20.57100,              284.23100,  69.42900,       284.21823,       69.41115,    270.70318,     +44.79426,     270.67855,      +44.78795,  2283584.21, -4134193.43,  4429132.07,      43.350076,      -81.241769,  106769.53,  113571.02,     681.62,              905.45,   -21.17,  21987.67,           22942.35,    -22.63,     28.62,          66.26,   None,   None
  2,          1,       0,  0.062000, 2458400.507187135983, 104.01800,  20.56400,              284.01800,  69.43600,       284.00962,       69.42406,    270.72402,     +44.72058,     270.70763,      +44.71638,  2283629.29, -4133783.54,  4428532.13,      43.348262,      -81.239015,  106112.63,  112861.54,    1409.61,             1633.44,   -10.69,  23483.50,           22942.35,    -15.04,     18.99,          44.27,   None,   None
  3,          1,       0,  0.093000, 2458400.507187494542, 103.80800,  20.55300,              283.80800,  69.44700,       283.80086,       69.43666,    270.75060,     +44.64845,     270.73653,      +44.64482,  2283673.77, -4133379.02,  4427940.06,      43.346471,      -81.236299,  105464.36,  112161.58,    2128.05,             2351.88,    -9.75,  23175.51,           22942.35,    -12.94,     16.33,          38.32,   None,   None
  4,          1,       0,  0.124000, 2458400.507187853567, 103.61800,  20.55000,              283.61800,  69.45000,       283.61591,       69.44692,    270.76518,     +44.58249,     270.76113,      +44.58142,  2283712.58, -4133026.08,  4427423.48,      43.344908,      -81.233946,  104898.76,  111551.48,    2754.88,             2978.71,  -100.42,  20220.42,           22439.32,     -3.83,      4.82,          11.39,   None,   None
  5,          1,       0,  0.155000, 2458400.507188212126, 103.36700,  20.53700,              283.36700,  69.46300,       283.36648,       69.46221,    270.79741,     +44.49648,     270.79661,      +44.49620,  2283764.45, -4132554.39,  4426733.09,      43.342819,      -81.230756,  104142.85,  110735.11,    3592.63,             3816.46,    19.82,  27024.25,           22950.59,     -0.97,      1.22,           2.90,   None,   None
  6,          1,       0,  0.187000, 2458400.507188582327, 103.14900,  20.52900,              283.14900,  69.47100,       283.15105,       69.47414,    270.82115,     +44.42149,     270.82579,      +44.42257,  2283808.46, -4132154.25,  4426147.43,      43.341046,      -81.228073,  103501.60,  110043.44,    4303.30,             4527.14,   -10.16,  22208.49,           23051.33,      3.86,     -4.85,          11.61,   None,   None
  7,          1,       0,  0.218000, 2458400.507188941352, 102.90400,  20.51900,              282.90400,  69.48100,       282.90848,       69.48802,    270.84960,     +44.33743,     270.85959,      +44.33985,  2283857.40, -4131709.22,  4425496.07,      43.339074,      -81.225070,  102788.45,  109273.89,    5093.69,             5317.52,    62.72,  25496.33,           23296.11,      8.55,    -10.74,          25.91,   None,   None
  8,          1,       0,  0.249000, 2458400.507189299911, 102.70000,  20.51300,              282.70000,  69.48700,       282.70708,       69.49830,    270.87035,     +44.26724,     270.88622,      +44.27112,  2283897.34, -4131345.98,  4424964.40,      43.337464,      -81.222643,  102206.33,  108646.57,    5738.83,             5962.67,    -9.64,  20811.13,           23244.90,     13.68,    -17.15,          41.66,   None,   None
  9,          1,       0,  0.280000, 2458400.507189658936, 102.47100,  20.50100,              282.47100,  69.49900,       282.47798,       69.51036,    270.90125,     +44.18920,     270.91730,      +44.19309,  2283942.26, -4130937.49,  4424366.51,      43.335653,      -81.219896,  101551.73,  107940.88,    6464.34,             6688.17,    -1.64,  23403.27,           23227.45,     13.66,    -17.11,          41.84,   None,   None
 10,          1,       0,  0.311000, 2458400.507190017495, 102.26100,  20.49400,              282.26100,  69.50600,       282.26973,       69.52050,    270.92434,     +44.11722,     270.94470,      +44.12216,  2283982.48, -4130571.75,  4423831.20,      43.334031,      -81.217450,  100965.62,  107309.58,    7113.91,             7337.74,   -69.57,  20954.05,           23115.14,     17.32,    -21.68,          53.33,   None,   None
 11,          1,       0,  0.342000, 2458400.507190376520, 101.98700,  20.47700,              281.98700,  69.52300,       281.99417,       69.53518,    270.96573,     +44.02448,     270.98307,      +44.02862,  2284035.12, -4130093.07,  4423130.59,      43.331907,      -81.214208,  100198.58,  106482.53,    7964.06,             8187.89,    63.07,  27424.19,           23215.18,     14.43,    -18.05,          44.76,   None,   None
 12,          1,       0,  0.373000, 2458400.507190735079, 101.80900,  20.47100,              281.80900,  69.52900,       281.81674,       69.54238,    270.98591,     +43.96364,     271.00496,      +43.96818,  2284068.32, -4129791.15,  4422688.68,      43.330568,      -81.212211,   99714.74,  105962.32,    8500.29,             8724.12,  -118.21,  17297.57,           23081.58,     15.77,    -19.71,          49.13,   None,   None
 13,          1,       0,  0.404000, 2458400.507191094104, 101.56800,  20.45900,              281.56800,  69.54100,       281.57524,       69.55379,    271.01887,     +43.88191,     271.03723,      +43.88623,  2284113.17, -4129383.34,  4422091.78,      43.328758,      -81.209468,   99061.24,  105258.63,    9224.59,             9448.42,  -111.42,  23364.51,           23005.56,     14.97,    -18.70,          46.93,   None,   None
 14,          1,       0,  0.436000, 2458400.507191464305, 101.32000,  20.44300,              281.32000,  69.55700,       281.32456,       69.56522,    271.05816,     +43.79847,     271.07054,      +43.80125,  2284159.04, -4128966.20,  4421481.24,      43.326906,      -81.206663,   98392.80,  104539.10,    9965.45,            10189.28,  -111.21,  23151.96,           22959.74,      9.55,    -11.93,          30.16,   None,   None
 15,          1,       0,  0.467000, 2458400.507191823330, 101.06300,  20.43000,              281.06300,  69.57000,       281.06671,       69.57686,    271.09434,     +43.71165,     271.10501,      +43.71395,  2284205.55, -4128543.25,  4420862.20,      43.325028,      -81.203812,   97715.08,  103809.66,   10716.62,            10940.45,   -77.54,  24231.31,           22957.12,      7.90,     -9.87,          25.12,   None,   None
 16,          1,       0,  0.498000, 2458400.507192181889, 100.86600,  20.42600,              280.86600,  69.57400,       280.87129,       69.58399,    271.11419,     +43.64428,     271.12914,      +43.64763,  2284240.20, -4128228.19,  4420401.06,      43.323629,      -81.201721,   97210.19,  103267.32,   11276.18,            11500.02,  -235.48,  18050.50,           22859.48,     11.45,    -14.28,          36.57,   None,   None
 17,          1,       0,  0.529000, 2458400.507192540914, 100.62600,  20.41200,              280.62600,  69.58800,       280.62900,       69.59380,    271.15116,     +43.56372,     271.16065,      +43.56566,  2284282.75, -4127841.29,  4419834.77,      43.321910,      -81.199123,   96590.21,  102600.74,   11963.34,            12187.17,  -265.83,  22166.29,           22778.90,      6.60,     -8.23,          21.20,   None,   None
 18,          1,       0,  0.560000, 2458400.507192899473, 100.34800,  20.40000,              280.34800,  69.60000,       280.35072,       69.60540,    271.18865,     +43.46991,     271.19773,      +43.47171,  2284330.97, -4127402.82,  4419193.00,      43.319962,      -81.196162,   95887.62,  101845.10,   12742.09,            12965.92,  -204.59,  25121.01,           22758.05,      6.10,     -7.60,          19.73,   None,   None
 19,          1,       0,  0.591000, 2458400.507193258498, 100.15600,  20.39500,              280.15600,  69.60500,       280.15909,       69.61127,    271.21034,     +43.40468,     271.22070,      +43.40677,  2284363.57, -4127106.38,  4418759.12,      43.318645,      -81.194201,   95412.57,  101335.52,   13268.58,            13492.41,  -395.61,  16983.54,           22660.76,      7.05,     -8.78,          22.92,   None,   None
 20,          1,       0,  0.622000, 2458400.507193617057,  99.82800,  20.38000,              279.82800,  69.62000,       279.83033,       69.62488,    271.25668,     +43.29447,     271.26532,      +43.29609,  2284419.04, -4126601.92,  4418020.77,      43.316402,      -81.190774,   94604.30,  100466.25,   14164.52,            14388.35,  -217.17,  28901.29,           22669.38,      5.44,     -6.76,          17.82,   None,   None
 21,          1,       0,  0.653000, 2458400.507193976082,  99.64400,  20.37300,              279.64400,  69.62700,       279.64524,       69.62967,    271.28104,     +43.23251,     271.28688,      +43.23340,  2284449.61, -4126323.93,  4417613.89,      43.315167,      -81.188943,   94158.80,   99988.93,   14658.25,            14882.08,  -440.95,  15926.67,           22596.28,      2.95,     -3.67,           9.72,   None,   None
 22,          1,       0,  0.684000, 2458400.507194334641,  99.37800,  20.36100,              279.37800,  69.63900,       279.37788,       69.63874,    271.31915,     +43.14339,     271.32128,      +43.14331,  2284493.44, -4125925.41,  4417030.59,      43.313394,      -81.186261,   93520.23,   99303.37,   15366.05,            15589.88,  -450.65,  22832.34,           22543.20,     -0.28,      0.35,           0.94,   None,   None
 23,          1,       0,  0.716000, 2458400.507194705307,  99.21100,  20.36200,              279.21100,  69.63800,       279.21262,       69.64166,    271.33178,     +43.08601,     271.33918,      +43.08722,  2284520.02, -4125683.68,  4416676.79,      43.312319,      -81.184690,   93132.82,   98889.14,   15795.36,            16019.19,  -761.99,  13415.99,           22408.26,      4.01,     -4.98,          13.33,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001047_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.507499972824
Time: 2018-10-09 00:10:47.997652 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 38.77188 deg
 R.A. = 266.49098  Dec = +56.07533 deg

Best intersection: Stations 2 and 1 with Qconv = 38.77 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2271884.58 +/- 1.85 m
 Y =  -4088856.37 +/- 12.52 m
 Z =   4477608.79 +/- 19.50 m
 Vx =    -1112.73 +/- 2.76 m/s
 Vy =   -13290.00 +/- 0.06 m/s
 Vz =    19463.63 +/- 8.60 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+3.440501e+00, +1.212872e+01, -1.289015e+01, +4.406144e+00, -1.946733e+00, -8.168907e-01
+1.212872e+01, +1.574536e+02, -2.385679e+02, +5.158348e-02, +1.017591e+00, -1.414914e+01
-1.289015e+01, -2.385679e+02, +3.821445e+02, +7.789452e+00, -6.538892e+00, +3.880939e+01
+4.406144e+00, +5.158348e-02, +7.789452e+00, +9.926524e+00, -3.951155e+00, -7.415255e+00
-1.946733e+00, +1.017591e+00, -6.538892e+00, -3.951155e+00, +1.827911e+00, -4.241758e-01
-8.168907e-01, -1.414914e+01, +3.880939e+01, -7.415255e+00, -4.241758e-01, +7.321584e+01

Timing offsets (from input data):
         2: -0.000177 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:10:47.997652 UTC
  Lon     = -81.211765 +/- 0.0001 deg
  Lat     = +43.937505 +/- 0.0001 deg
  Lat geo = +43.748427 +/- 0.0001 deg
  Ht      =  107425.78 +/- 21.01 m

  JD dynamic   = 2458400.508300713729 
  LST apparent = 299.0577918613 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.21395 +/- 0.0139 deg
  Dec       = +55.58102 +/- 0.0117 deg
  Azimuth   = +310.43817 +/- 0.0256 deg
  Elevation = +65.56828 +/- 0.0092 deg
  Vavg      =  22.72930 +/- 0.0092 km/s
  Vinit     =  23.59439 +/- 0.0071 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.44846 +/- 0.0139 deg
  Dec       = +55.95714 +/- 0.0117 deg
  Azimuth   = +311.77240 +/- 0.0256 deg
  Elevation = +66.13912 +/- 0.0092 deg
  Vavg      =  22.62415 +/- 0.0092 km/s
  Vinit     =  23.48924 +/- 0.0071 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.43616 +/- 0.0150 deg
  Dec    = +55.95520 +/- 0.0120 deg
  Vg     =  20.82268 +/- 0.0081 km/s
  Vinf   =  23.59439 +/- 0.0071 km/s
  Zc     =  24.55475 +/- 0.0093 deg
  Zg     =  26.11081 +/- 0.0094 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 247.69144 +/- 0.0501 deg
  Bg     = +78.80584 +/- 0.0110 deg
  Vh     =  38.87899 +/- 0.0028 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.97872 +/- 0.0044 deg
  Bh     = +31.69715 +/- 0.0131 deg
  Vh_x   =  -6.86564 +/- 0.0029 km/s
  Vh_y   =  32.35938 +/- 0.0031 km/s
  Vh_z   = -20.42817 +/- 0.0087 km/s
Orbit:
  La Sun = 195.403565 +/- 0.0000 deg
  a      =   3.355865 +/- 0.0028 AU
  e      =   0.703225 +/- 0.0002
  i      =  31.742986 +/- 0.0132 deg
  peri   = 172.942855 +/- 0.0101 deg
  node   = 195.404504 +/- 0.0000 deg
  Pi     =   8.347358 +/- 0.0101 deg
  q      =   0.995936 +/- 0.0000 AU
  f      =   7.054915 +/- 0.0101 deg
  M      =   0.875796 +/- 0.0022 deg
  Q      =   5.715794 +/- 0.0055 AU
  n      =   0.160324 +/- 0.0002 deg/day
  T      =   6.147625 +/- 0.0076 years
  Last perihelion JD = 2458395.045623 (2018-10-03 13:05:41.812778) +/- 0.0081 days
  Tj     =   2.521830 +/- 0.0013
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +5.935946e-08, +1.521073e-09, +1.556094e-06, -2.952137e-12, +3.309596e-08, +4.019342e-08
q   , +1.521073e-09, +7.126213e-11, +6.801644e-08, -1.023642e-14, +1.485760e-09, +1.442926e-10
Tp  , +1.556094e-06, +6.801644e-08, +6.532312e-05, -2.037338e-11, +1.423454e-06, +2.816751e-07
node, -2.952137e-12, -1.023642e-14, -2.037338e-11, +2.879434e-16, -3.540133e-13, -3.907454e-12
peri, +3.309596e-08, +1.485760e-09, +1.423454e-06, -3.540133e-13, +3.104806e-08, +4.917123e-09
i   , +4.019342e-08, +1.442926e-10, +2.816751e-07, -3.907454e-12, +4.917123e-09, +5.303380e-08

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 28.467699
 a2 = 3.257121

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.364e-05 s
  Stddev    = 3.69e-03 s

Begin point on the trajectory:
  Lon =   -81.211705 +/- 0.0000 deg
  Lat =    43.937468 +/- 0.0000 deg
  Ht  = 107411.58 +/- 6.02 m
End point on the trajectory:
  Lon =   -81.102209 +/- 0.0001 deg
  Lat =    43.866456 +/- 0.0001 deg
  Ht  = 80322.04 +/- 12.23 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.000000,   0.000000,   107143.07,    97271.55,          0.001064,      1.15,      2.19,              29.54, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  32.640785,   3.145790,   107411.58,    80322.04,          0.003115,      5.25,      4.78,              17.63, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.002143, 2458400.507499999832, 185.82900,  38.48600,                5.82900,  51.51400,         5.82989,       51.51451,    322.22994,     +80.79646,     322.23153,      +80.79576,  2271899.23, -4088681.46,  4477352.63,      43.936768,      -81.210578,  107143.07,  135764.34,       0.00,              310.52,   126.24,      0.00,           23095.71,      1.57,     -0.82,           2.69,   None,   None
  1,          2,       0,  0.033143, 2458400.507500358857, 185.95300,  38.57400,                5.95300,  51.42600,         5.95314,       51.42608,    322.91603,     +80.83796,     322.91641,      +80.83785,  2271925.80, -4088364.09,  4476887.84,      43.935430,      -81.208534,  106630.09,  135277.41,     563.43,              873.95,   -41.76,  18175.22,           23095.71,      0.26,     -0.13,           0.44,   None,   None
  2,          2,       0,  0.064143, 2458400.507500717416, 186.16400,  38.72600,                6.16400,  51.27400,         6.16633,       51.27532,    324.10733,     +80.90695,     324.11145,      +80.90508,  2271970.50, -4087830.18,  4476105.90,      43.933178,      -81.205008,  105767.10,  134460.01,    1511.32,             1821.84,   174.70,  30577.01,           23095.71,      4.09,     -2.14,           7.09,   None,   None
  3,          2,       0,  0.096143, 2458400.507501087617, 186.29400,  38.81900,                6.29400,  51.18100,         6.29510,       51.18162,    324.84976,     +80.94656,     324.85191,      +80.94568,  2271998.01, -4087501.67,  4475624.79,      43.931792,      -81.202892,  105236.11,  133957.59,    2094.53,             2405.05,     2.89,  18225.35,           23095.71,      1.92,     -1.01,           3.34,   None,   None
  4,          2,       0,  0.127143, 2458400.507501446642, 186.44500,  38.93200,                6.44500,  51.06800,         6.44879,       51.07014,    325.73835,     +80.99456,     325.74467,      +80.99149,  2272030.39, -4087114.95,  4475058.43,      43.930161,      -81.200372,  104611.04,  133367.11,    2781.10,             3091.62,   -41.97,  22147.35,           22658.27,      6.60,     -3.46,          11.52,   None,   None
  5,          2,       0,  0.158143, 2458400.507501805201, 186.61300,  39.05100,                6.61300,  50.94900,         6.61419,       50.94967,    326.71669,     +81.03927,     326.71907,      +81.03830,  2272064.99, -4086701.73,  4474453.24,      43.928417,      -81.197671,  103943.14,  132737.18,    3514.72,             3825.24,   -39.77,  23665.13,           22675.73,      2.07,     -1.08,           3.63,   None,   None
  6,          2,       0,  0.189143, 2458400.507502164226, 186.78900,  39.17900,                6.78900,  50.82100,         6.78952,       50.82129,    327.76590,     +81.08557,     327.76739,      +81.08514,  2272101.42, -4086266.57,  4473815.94,      43.926580,      -81.194819,  103239.79,  132074.98,    4287.28,             4597.80,     1.36,  24921.32,           22920.38,      0.90,     -0.47,           1.58,   None,   None
  7,          2,       0,  0.220143, 2458400.507502522785, 186.95200,  39.29800,                6.95200,  50.70200,         6.95129,       50.70160,    328.75072,     +81.12566,     328.75071,      +81.12625,  2272135.01, -4085865.41,  4473228.44,      43.924886,      -81.192200,  102591.40,  131465.49,    4999.46,             5309.99,   -17.88,  22973.68,           23027.13,     -1.23,      0.64,           2.17,   None,   None
  8,          2,       0,  0.251143, 2458400.507502881810, 187.12100,  39.42500,                7.12100,  50.57500,         7.12126,       50.57515,    329.79670,     +81.16689,     329.79805,      +81.16668,  2272170.09, -4085446.46,  4472614.87,      43.923116,      -81.189458,  101914.26,  130830.05,    5743.24,             6053.77,    -5.52,  23992.97,           23141.05,      0.45,     -0.23,           0.80,   None,   None
  9,          2,       0,  0.282143, 2458400.507503240369, 187.29100,  39.55200,                7.29100,  50.44800,         7.29094,       50.44796,    330.85744,     +81.20427,     330.85854,      +81.20432,  2272204.96, -4085029.96,  4472004.89,      43.921357,      -81.186733,  101241.08,  130199.42,    6482.68,             6793.21,     2.49,  23852.85,           23237.80,     -0.11,      0.06,           0.20,   None,   None
 10,          2,       0,  0.313143, 2458400.507503599394, 187.45200,  39.67400,                7.45200,  50.32600,         7.45208,       50.32604,    331.87884,     +81.23775,     331.88022,      +81.23768,  2272238.02, -4084635.10,  4471426.61,      43.919688,      -81.184155,  100602.88,  129602.53,    7183.70,             7494.22,   -27.92,  22613.41,           23262.46,      0.14,     -0.07,           0.25,   None,   None
 11,          2,       0,  0.345143, 2458400.507503969595, 187.64200,  39.81900,                7.64200,  50.18100,         7.64274,       50.18141,    333.10032,     +81.27384,     333.10242,      +81.27322,  2272276.75, -4084172.47,  4470749.06,      43.917733,      -81.181117,   99855.16,  128904.62,    8005.03,             8315.56,    38.39,  25666.71,           23372.04,      1.25,     -0.65,           2.25,   None,   None
 12,          2,       0,  0.376143, 2458400.507504328620, 187.80200,  39.94000,                7.80200,  50.06000,         7.80121,       50.05956,    334.13341,     +81.29979,     334.13434,      +81.30045,  2272309.02, -4083787.10,  4470184.68,      43.916104,      -81.178604,   99232.31,  128324.19,    8689.20,             8999.72,    -8.87,  22069.82,           23395.27,     -1.33,      0.69,           2.41,   None,   None
 13,          2,       0,  0.407143, 2458400.507504687179, 187.98100,  40.07900,                7.98100,  49.92100,         7.98097,       49.92098,    335.31406,     +81.32759,     335.31573,      +81.32761,  2272345.28, -4083354.02,  4469550.42,      43.914272,      -81.175763,   98532.36,  127673.21,    9458.07,             9768.59,    28.58,  24802.29,           23449.88,     -0.05,      0.03,           0.09,   None,   None
 14,          2,       0,  0.438143, 2458400.507505046204, 188.14500,  40.20700,                8.14500,  49.79300,         8.14510,       49.79305,    336.40665,     +81.34975,     336.40853,      +81.34967,  2272378.38, -4082958.71,  4468971.47,      43.912600,      -81.173181,   97893.45,  127080.02,   10159.89,            10470.41,    -1.03,  22639.27,           23465.18,      0.16,     -0.09,           0.30,   None,   None
 15,          2,       0,  0.469143, 2458400.507505404763, 188.30500,  40.33300,                8.30500,  49.66700,         8.30531,       49.66717,    337.48436,     +81.36863,     337.48646,      +81.36837,  2272410.60, -4082573.92,  4468407.93,      43.910972,      -81.170670,   97271.55,  126503.63,   10843.02,            11153.54,   -49.33,  22036.57,           23444.07,      0.51,     -0.27,           0.94,   None,   None
  0,          1,       0,  0.000000, 2458400.507499972824, 154.78000,  38.31300,              334.78000,  51.68700,       334.76799,       51.68209,    244.78913,     +71.11690,     244.76805,      +71.11115,  2271885.32, -4088847.58,  4477595.92,      43.937468,      -81.211705,  107411.58,  135785.19,       0.00,               15.60,  -118.13,      0.00,           23298.34,    -14.24,     15.61,          32.10,   None,   None
  1,          1,       0,  0.031000, 2458400.507500331849, 154.87400,  38.41300,              334.87400,  51.58700,       334.86462,       51.58317,    244.54325,     +71.20115,     244.52688,      +71.19663,  2271927.59, -4088342.67,  4476856.46,      43.935339,      -81.208378,  106595.46,  134934.90,     896.39,              911.99,    46.84,  28915.93,           23298.34,    -11.07,     12.14,          25.11,   None,   None
  2,          1,       0,  0.062000, 2458400.507500690408, 154.94700,  38.48900,              334.94700,  51.51100,       334.93687,       51.50687,    244.35611,     +71.26605,     244.33853,      +71.26115,  2271959.66, -4087959.64,  4476295.50,      43.933724,      -81.205885,  105976.35,  134290.90,    1576.40,             1592.00,    -4.58,  21935.83,           23298.34,    -11.90,     13.05,          27.12,   None,   None
  3,          1,       0,  0.093000, 2458400.507501049433, 155.01000,  38.55800,              335.01000,  51.44200,       335.00074,       51.43823,    244.18357,     +71.32296,     244.16764,      +71.31846,  2271988.17, -4087619.19,  4475796.90,      43.932288,      -81.203683,  105426.05,  133719.07,    2180.82,             2196.42,  -131.58,  19497.43,           23298.34,    -10.84,     11.89,          24.82,   None,   None
  4,          1,       0,  0.124000, 2458400.507501407992, 155.10900,  38.66200,              335.10900,  51.33800,       335.10074,       51.33464,    243.92417,     +71.41107,     243.91010,      +71.40703,  2272031.02, -4087107.43,  4475047.41,      43.930129,      -81.200307,  104598.89,  132858.59,    3089.38,             3104.97,    45.54,  29308.12,           24074.79,     -9.61,     10.55,          22.16,   None,   None
  5,          1,       0,  0.155000, 2458400.507501767017, 155.19000,  38.75400,              335.19000,  51.24600,       335.18621,       51.24446,    243.68959,     +71.48496,     243.68353,      +71.48310,  2272067.76, -4086668.63,  4474404.77,      43.928277,      -81.197431,  103889.65,  132121.64,    3868.40,             3884.00,    93.14,  25129.85,           24447.35,     -4.39,      4.82,          10.18,   None,   None
  6,          1,       0,  0.186000, 2458400.507502125576, 155.25900,  38.82300,              335.25900,  51.17700,       335.25108,       51.17378,    243.51711,     +71.54528,     243.50386,      +71.54137,  2272096.11, -4086330.00,  4473908.83,      43.926847,      -81.195240,  103342.31,  131553.84,    4469.59,             4485.19,   -37.09,  19393.24,           24038.90,     -9.15,     10.05,          21.30,   None,   None
  7,          1,       0,  0.218000, 2458400.507502496243, 155.34100,  38.91300,              335.34100,  51.08700,       335.33458,       51.08440,    243.28658,     +71.61906,     243.27612,      +71.61587,  2272131.74, -4085904.50,  4473285.68,      43.925051,      -81.192458,  102654.57,  130840.16,    5225.00,             5240.60,   -36.71,  23606.57,           23830.97,     -7.37,      8.10,          17.27,   None,   None
  8,          1,       0,  0.249000, 2458400.507502854802, 155.42800,  39.01300,              335.42800,  50.98700,       335.42665,       50.98645,    243.02656,     +71.69842,     243.02519,      +71.69774,  2272170.38, -4085442.95,  4472609.73,      43.923101,      -81.189424,  101908.59,  130066.17,    6044.41,             6060.01,    51.27,  26432.41,           23908.05,     -1.55,      1.70,           3.65,   None,   None
  9,          1,       0,  0.280000, 2458400.507503213827, 155.51300,  39.10400,              335.51300,  50.89600,       335.51124,       50.89529,    242.79147,     +71.77406,     242.78951,      +71.77318,  2272205.86, -4085019.14,  4471989.05,      43.921311,      -81.186649,  101223.61,  129356.14,    6796.81,             6812.41,    72.25,  24271.19,           23966.87,     -2.00,      2.20,           4.73,   None,   None
 10,          1,       0,  0.311000, 2458400.507503572386, 155.59400,  39.19500,              335.59400,  50.80500,       335.59435,       50.80514,    242.55275,     +71.84716,     242.55466,      +71.84733,  2272240.54, -4084604.99,  4471382.50,      43.919561,      -81.183939,  100554.23,  128662.76,    7532.08,             7547.68,    76.10,  23718.36,           23987.65,      0.39,     -0.43,           0.94,   None,   None
 11,          1,       0,  0.342000, 2458400.507503931411, 155.66900,  39.27800,              335.66900,  50.72200,       335.66965,       50.72226,    242.33427,     +71.91441,     242.33685,      +71.91474,  2272272.02, -4084229.02,  4470831.89,      43.917972,      -81.181491,   99946.56,  128033.93,    8199.56,             8215.15,    12.14,  21531.35,           23905.59,      0.74,     -0.81,           1.77,   None,   None
 12,          1,       0,  0.373000, 2458400.507504289970, 155.75100,  39.37000,              335.75100,  50.63000,       335.75312,       50.63086,    242.09002,     +71.98815,     242.09535,      +71.98923,  2272306.42, -4083818.20,  4470230.22,      43.916235,      -81.178803,   99282.57,  127346.95,    8928.92,             8944.51,    10.08,  23527.78,           23843.58,      2.38,     -2.63,           5.75,   None,   None
 13,          1,       0,  0.404000, 2458400.507504648995, 155.82800,  39.45500,              335.82800,  50.54500,       335.82984,       50.54574,    241.86357,     +72.05693,     241.86853,      +72.05787,  2272338.05, -4083440.38,  4469676.90,      43.914637,      -81.176341,   98671.93,  126715.76,    9599.67,             9615.27,   -50.59,  21637.33,           23741.82,      2.05,     -2.26,           4.98,   None,   None
 14,          1,       0,  0.435000, 2458400.507505007554, 155.91300,  39.54900,              335.91300,  50.45100,       335.91494,       50.45178,    241.61147,     +72.13277,     241.61673,      +72.13377,  2272372.64, -4083027.23,  4469071.83,      43.912890,      -81.173637,   98004.20,  126025.72,   10333.15,            10348.75,   -48.54,  23660.54,           23673.62,      2.15,     -2.37,           5.25,   None,   None
 15,          1,       0,  0.466000, 2458400.507505366579, 155.99600,  39.64200,              335.99600,  50.35800,       335.99840,       50.35896,    241.35980,     +72.20700,     241.36603,      +72.20824,  2272406.41, -4082623.95,  4468481.21,      43.911184,      -81.171000,   97352.41,  125352.66,   11049.11,            11064.71,   -64.00,  23095.56,           23615.25,      2.66,     -2.93,           6.52,   None,   None
 16,          1,       0,  0.498000, 2458400.507505736779, 156.07500,  39.73100,              336.07500,  50.26900,       336.07739,       50.26996,    241.11717,     +72.27764,     241.12351,      +72.27888,  2272438.38, -4082242.03,  4467921.88,      43.909568,      -81.168513,   96735.14,  124715.88,   11727.15,            11742.75,  -140.98,  21188.74,           23526.01,      2.63,     -2.91,           6.49,   None,   None
 17,          1,       0,  0.529000, 2458400.507506095804, 156.15500,  39.82000,              336.15500,  50.18000,       336.15653,       50.18062,    240.87349,     +72.34877,     240.87844,      +72.34957,  2272470.15, -4081862.61,  4467366.21,      43.907962,      -81.166039,   96121.92,  124083.58,   12400.76,            12416.35,  -198.81,  21729.14,           23432.06,      1.69,     -1.86,           4.17,   None,   None
 18,          1,       0,  0.560000, 2458400.507506454363, 156.23700,  39.91000,              336.23700,  50.09000,       336.23664,       50.08986,    240.62602,     +72.42125,     240.62770,      +72.42106,  2272502.08, -4081481.28,  4466807.73,      43.906347,      -81.163551,   95505.61,  123448.48,   13077.76,            13093.35,  -253.23,  21838.76,           23339.81,     -0.39,      0.44,           0.98,   None,   None
 19,          1,       0,  0.591000, 2458400.507506813388, 156.32000,  40.00700,              336.32000,  49.99300,       336.32158,       49.99363,    240.35477,     +72.49587,     240.36007,      +72.49671,  2272535.58, -4081081.17,  4466221.77,      43.904653,      -81.160934,   94858.97,  122782.43,   13788.08,            13803.68,  -274.33,  22913.77,           23266.59,      1.73,     -1.91,           4.32,   None,   None
 20,          1,       0,  0.622000, 2458400.507507171948, 156.40300,  40.10000,              336.40300,  49.90000,       336.40340,       49.90016,    240.09464,     +72.56938,     240.09795,      +72.56960,  2272567.74, -4080697.09,  4465659.26,      43.903026,      -81.158427,   94238.22,  122143.57,   14469.97,            14485.56,  -323.88,  21996.20,           23195.96,      0.44,     -0.48,           1.09,   None,   None
 21,          1,       0,  0.653000, 2458400.507507530972, 156.49200,  40.20500,              336.49200,  49.79500,       336.49486,       49.79614,    239.79649,     +72.64924,     239.80434,      +72.65078,  2272603.16, -4080273.99,  4465039.62,      43.901234,      -81.155652,   93554.44,  121440.07,   15221.11,            15236.71,  -304.16,  24230.50,           23155.15,      3.09,     -3.41,           7.82,   None,   None
 22,          1,       0,  0.684000, 2458400.507507889532, 156.57900,  40.29700,              336.57900,  49.70300,       336.57639,       49.70196,    239.53779,     +72.72472,     239.53595,      +72.72331,  2272634.81, -4079895.98,  4464486.00,      43.899632,      -81.153185,   92943.50,  120812.23,   15892.23,            15907.82,  -364.47,  21648.84,           23107.79,     -2.80,      3.10,           7.13,   None,   None
 23,          1,       0,  0.715000, 2458400.507508248556, 156.66600,  40.40500,              336.66600,  49.59500,       336.66860,       49.59604,    239.22448,     +72.80358,     239.23213,      +72.80500,  2272670.05, -4079475.06,  4463869.56,      43.897848,      -81.150424,   92263.26,  120113.37,   16639.49,            16655.09,  -348.62,  24105.46,           23081.25,      2.78,     -3.08,           7.13,   None,   None
 24,          1,       0,  0.747000, 2458400.507508618757, 156.75100,  40.50300,              336.75100,  49.49700,       336.75280,       49.49772,    238.94099,     +72.87875,     238.94734,      +72.87974,  2272702.32, -4079089.64,  4463305.10,      43.896214,      -81.147910,   91640.35,  119474.20,   17323.75,            17339.35,  -419.39,  21383.10,           23044.41,      1.92,     -2.12,           4.94,   None,   None
 25,          1,       0,  0.778000, 2458400.507508977782, 156.85200,  40.61800,              336.85200,  49.38200,       336.85281,       49.38232,    238.60630,     +72.96751,     238.61101,      +72.96796,  2272739.84, -4078641.60,  4462648.92,      43.894314,      -81.144962,   90916.29,  118731.25,   18119.19,            18134.79,  -355.38,  25659.19,           23037.74,      0.86,     -0.95,           2.23,   None,   None
 26,          1,       0,  0.809000, 2458400.507509336341, 156.94300,  40.72900,              336.94300,  49.27100,       336.94693,       49.27256,    238.27751,     +73.04879,     238.28794,      +73.05098,  2272775.04, -4078221.21,  4462033.25,      43.892530,      -81.142202,   90236.92,  118034.90,   18865.52,            18881.12,  -340.47,  24075.29,           23040.67,      4.14,     -4.59,          10.80,   None,   None
 27,          1,       0,  0.840000, 2458400.507509695366, 157.02700,  40.82600,              337.02700,  49.17400,       337.02922,       49.17488,    237.99009,     +73.12245,     237.99757,      +73.12369,  2272805.93, -4077852.18,  4461492.80,      43.890965,      -81.139796,   89640.53,  117424.40,   19520.67,            19536.27,  -416.75,  21133.81,           23028.97,      2.33,     -2.58,           6.11,   None,   None
 28,          1,       0,  0.871000, 2458400.507510053925, 157.12300,  40.93700,              337.12300,  49.06300,       337.12386,       49.06334,    237.65856,     +73.20642,     237.66374,      +73.20690,  2272840.87, -4077434.94,  4460881.73,      43.889194,      -81.137058,   88966.24,  116734.34,   20261.43,            20277.02,  -407.42,  23895.34,           23025.48,      0.90,     -1.00,           2.38,   None,   None
 29,          1,       0,  0.902000, 2458400.507510412950, 157.21200,  41.04200,              337.21200,  48.95800,       337.21215,       48.95806,    237.34161,     +73.28442,     237.34564,      +73.28450,  2272873.41, -4077046.22,  4460312.45,      43.887544,      -81.134515,   88338.04,  116092.15,   20951.53,            20967.13,  -448.74,  22261.44,           23017.74,      0.16,     -0.18,           0.42,   None,   None
 30,          1,       0,  0.933000, 2458400.507510771509, 157.29400,  41.14500,              337.29400,  48.85500,       337.29686,       48.85613,    237.02594,     +73.35726,     237.03497,      +73.35889,  2272904.55, -4076674.41,  4459767.91,      43.885965,      -81.132088,   87737.15,  115478.47,   21611.64,            21627.23,  -520.06,  21293.68,           23001.02,      2.96,     -3.29,           7.90,   None,   None
 31,          1,       0,  0.964000, 2458400.507511130534, 157.37900,  41.24700,              337.37900,  48.75300,       337.38132,       48.75392,    236.71268,     +73.43158,     236.72087,      +73.43291,  2272935.41, -4076305.75,  4459228.00,      43.884400,      -81.129683,   87141.36,  114870.49,   22266.13,            22281.73,  -596.99,  21112.67,           22976.56,      2.40,     -2.66,           6.43,   None,   None
 32,          1,       0,  0.995000, 2458400.507511489093, 157.46200,  41.34400,              337.46200,  48.65600,       337.46157,       48.65583,    236.41350,     +73.50342,     236.41688,      +73.50318,  2272964.69, -4075956.09,  4458715.91,      43.882914,      -81.127408,   86576.25,  114294.38,   22886.91,            22902.50,  -707.64,  20025.10,           22940.57,     -0.44,      0.49,           1.18,   None,   None
 33,          1,       0,  1.027000, 2458400.507511859760, 157.54600,  41.45700,              337.54600,  48.54300,       337.55217,       48.54543,    236.05687,     +73.57856,     236.07221,      +73.58214,  2272997.31, -4075566.50,  4458145.34,      43.881259,      -81.124862,   85946.64,  113652.81,   23578.57,            23594.16,  -771.00,  21614.38,           22903.64,      6.31,     -7.00,          17.11,   None,   None
 34,          1,       0,  1.058000, 2458400.507512218319, 157.61600,  41.54000,              337.61600,  48.46000,       337.61905,       48.46120,    235.79657,     +73.63893,     235.80644,      +73.64071,  2273021.84, -4075273.54,  4457716.30,      43.880014,      -81.122977,   85473.14,  113171.28,   24098.66,            24114.26,  -982.33,  16777.38,           22843.62,      3.11,     -3.45,           8.47,   None,   None
 35,          1,       0,  1.089000, 2458400.507512577344, 157.69900,  41.63500,              337.69900,  48.36500,       337.69698,       48.36421,    235.49781,     +73.70969,     235.49874,      +73.70851,  2273049.87, -4074938.65,  4457225.84,      43.878591,      -81.120803,   84931.90,  112620.86,   24693.20,            24708.80, -1119.22,  19178.71,           22776.63,     -2.05,      2.27,           5.60,   None,   None
 36,          1,       0,  1.120000, 2458400.507512935903, 157.77700,  41.73600,              337.77700,  48.26400,       337.77726,       48.26410,    235.17367,     +73.77795,     235.17882,      +73.77811,  2273078.52, -4074596.50,  4456724.75,      43.877136,      -81.118578,   84378.94,  112058.86,   25300.64,            25316.24, -1243.21,  19594.74,           22706.42,      0.27,     -0.30,           0.74,   None,   None
 37,          1,       0,  1.151000, 2458400.507513294928, 157.86300,  41.84400,              337.86300,  48.15600,       337.86386,       48.15634,    234.82549,     +73.85231,     234.83182,      +73.85282,  2273109.06, -4074231.82,  4456190.66,      43.875586,      -81.116198,   83789.57,  111460.19,   25948.09,            25963.69, -1327.19,  20885.39,           22639.39,      0.86,     -0.96,           2.39,   None,   None
 38,          1,       0,  1.182000, 2458400.507513653487, 157.94200,  41.94200,              337.94200,  48.05800,       337.94175,       48.05790,    234.50753,     +73.92013,     234.51201,      +73.91997,  2273136.61, -4073902.77,  4455708.76,      43.874186,      -81.114063,   83257.77,  110920.68,   26532.26,            26547.85, -1474.44,  18844.11,           22567.63,     -0.25,      0.28,           0.71,   None,   None
 39,          1,       0,  1.213000, 2458400.507514012512, 158.03100,  42.05400,              338.03100,  47.94600,       338.03098,       47.94599,    234.14084,     +73.99643,     234.14587,      +73.99642,  2273167.64, -4073532.12,  4455165.92,      43.872610,      -81.111642,   82658.77,  110313.16,   27190.30,            27205.90, -1547.82,  21227.28,           22501.23,     -0.02,      0.02,           0.05,   None,   None
 40,          1,       0,  1.244000, 2458400.507514371071, 158.10600,  42.15000,              338.10600,  47.85000,       338.10588,       47.84995,    233.82366,     +74.06068,     233.82863,      +74.06060,  2273193.93, -4073218.17,  4454706.15,      43.871274,      -81.109610,   82151.36,  109799.37,   27747.66,            27763.25, -1721.90,  17979.18,           22428.40,     -0.12,      0.14,           0.35,   None,   None
 41,          1,       0,  1.276000, 2458400.507514741272, 158.18500,  42.24800,              338.18500,  47.75200,       338.18256,       47.75104,    233.49846,     +74.12759,     233.49945,      +74.12610,  2273220.72, -4072898.13,  4454237.44,      43.869912,      -81.107540,   81634.10,  109276.03,   28315.84,            28331.44, -1908.73,  17755.78,           22349.42,     -2.42,      2.69,           6.83,   None,   None
 42,          1,       0,  1.307000, 2458400.507515100297, 158.28400,  42.37500,              338.28400,  47.62500,       338.28288,       47.62456,    233.07232,     +74.21159,     233.07579,      +74.21091,  2273254.73, -4072491.99,  4453642.62,      43.868183,      -81.104874,   80977.78,  108611.76,   29036.89,            29052.49, -1919.10,  23259.75,           22283.87,     -1.10,      1.23,           3.14,   None,   None
 43,          1,       0,  1.338000, 2458400.507515459321, 158.38500,  42.50300,              338.38500,  47.49700,       338.38385,       47.49655,    232.63924,     +74.29655,     232.64278,      +74.29583,  2273288.70, -4072086.20,  4453048.33,      43.866456,      -81.102209,   80322.04,  107948.77,   29757.31,            29772.91, -1930.11,  23239.30,           22229.76,     -1.13,      1.26,           3.24,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001251_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.508923611138
Time: 2018-10-09 00:12:51.000002 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 74.75843 deg
 R.A. = 265.84064  Dec = +55.85299 deg

Best intersection: Stations 2 and 1 with Qconv = 74.76 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2299874.32 +/- 0.91 m
 Y =  -4083743.40 +/- 3.55 m
 Z =   4457013.22 +/- 11.33 m
 Vx =    -1222.33 +/- 1.16 m/s
 Vy =   -12734.04 +/- 9.12 m/s
 Vz =    18538.79 +/- 28.08 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+8.390971e-01, -1.580993e+00, +6.286120e+00, +1.124162e+00, -7.552986e+00, +1.869778e+01
-1.580993e+00, +1.264544e+01, -3.769440e+01, -2.593551e+00, +2.636946e+01, -7.839742e+01
+6.286120e+00, -3.769440e+01, +1.290052e+02, +8.579140e+00, -9.630875e+01, +2.951496e+02
+1.124162e+00, -2.593551e+00, +8.579140e+00, +1.931479e+00, -1.144154e+01, +2.577125e+01
-7.552986e+00, +2.636946e+01, -9.630875e+01, -1.144154e+01, +9.518765e+01, -2.621224e+02
+1.869778e+01, -7.839742e+01, +2.951496e+02, +2.577125e+01, -2.621224e+02, +7.822296e+02

Timing offsets (from input data):
         2: 0.000000 s
         1: 0.000301 s

Reference point on the trajectory:
  Time: 2018-10-09 00:12:51.000002 UTC
  Lon     = -81.396217 +/- 0.0000 deg
  Lat     = +43.749502 +/- 0.0001 deg
  Lat geo = +43.560255 +/- 0.0001 deg
  Ht      =   99796.45 +/- 10.14 m

  JD dynamic   = 2458400.509724352043 
  LST apparent = 299.3872532395 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 264.51702 +/- 0.0099 deg
  Dec       = +55.39265 +/- 0.0217 deg
  Azimuth   = +309.98658 +/- 0.0517 deg
  Elevation = +64.92574 +/- 0.0044 deg
  Vavg      =  21.52647 +/- 0.0172 km/s
  Vinit     =  22.52413 +/- 0.0282 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 265.79218 +/- 0.0099 deg
  Dec       = +55.79717 +/- 0.0217 deg
  Azimuth   = +311.34177 +/- 0.0517 deg
  Elevation = +65.52600 +/- 0.0044 deg
  Vavg      =  21.41782 +/- 0.0172 km/s
  Vinit     =  22.41549 +/- 0.0282 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.35028 +/- 0.0175 deg
  Dec    = +55.77929 +/- 0.0223 deg
  Vg     =  19.59800 +/- 0.0325 km/s
  Vinf   =  22.52413 +/- 0.0282 km/s
  Zc     =  25.19626 +/- 0.0044 deg
  Zg     =  26.97522 +/- 0.0069 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 244.98091 +/- 0.0297 deg
  Bg     = +78.46380 +/- 0.0236 deg
  Vh     =  38.06866 +/- 0.0165 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.83821 +/- 0.0025 deg
  Bh     = +30.29484 +/- 0.0438 deg
  Vh_x   =  -6.74325 +/- 0.0016 km/s
  Vh_y   =  32.17092 +/- 0.0026 km/s
  Vh_z   = -19.20373 +/- 0.0334 km/s
Orbit:
  La Sun = 195.404971 +/- nan deg
  a      =   2.715378 +/- 0.0105 AU
  e      =   0.633442 +/- 0.0014
  i      =  30.343273 +/- 0.0438 deg
  peri   = 172.057643 +/- 0.0199 deg
  node   = 195.406000 +/- 0.0000 deg
  Pi     =   7.463643 +/- 0.0199 deg
  q      =   0.995344 +/- 0.0000 AU
  f      =   7.940050 +/- 0.0199 deg
  M      =   1.382182 +/- 0.0120 deg
  Q      =   4.435411 +/- 0.0211 AU
  n      =   0.220272 +/- 0.0013 deg/day
  T      =   4.474515 +/- 0.0261 years
  Last perihelion JD = 2458394.234828 (2018-10-02 17:38:09.178947) +/- 0.0183 days
  Tj     =   2.881322 +/- 0.0074
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.995792e-06, +1.914151e-08, +2.595876e-05, -8.447262e-11, +4.913232e-07, +1.064191e-06
q   , +1.914151e-08, +1.837461e-10, +2.491068e-07, -8.080678e-13, +4.715282e-09, +1.017983e-08
Tp  , +2.595876e-05, +2.491068e-07, +3.377577e-04, -1.096896e-09, +6.393119e-06, +1.381852e-05
node, -8.447262e-11, -8.080678e-13, -1.096896e-09, +3.691565e-15, -2.075579e-11, -4.651046e-11
peri, +4.913232e-07, +4.715282e-09, +6.393119e-06, -2.075579e-11, +1.210109e-07, +2.614776e-07
i   , +1.064191e-06, +1.017983e-08, +1.381852e-05, -4.651046e-11, +2.614776e-07, +5.859937e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 6.702386
 a2 = 6.858132

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 8.279e-06 s
  Stddev    = 2.88e-03 s

Begin point on the trajectory:
  Lon =   -81.396208 +/- 0.0000 deg
  Lat =    43.749497 +/- 0.0001 deg
  Ht  = 99794.53 +/- 9.18 m
End point on the trajectory:
  Lon =   -81.341771 +/- 0.0000 deg
  Lat =    43.714661 +/- 0.0000 deg
  Ht  = 86752.13 +/- 3.82 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   5.166576,   7.365567,    99803.09,    88092.49,          0.000610,      0.56,      1.03,              20.93, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   8.852270,   6.465428,    95144.91,    86752.61,          0.001678,      3.24,      0.64,              12.30, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.508923611138, 174.01400,  32.49700,              354.01400,  57.50300,       354.01508,       57.50377,    286.79544,     +75.20283,     286.79851,      +75.20227,  2299874.47, -4083744.52,  4457021.72,      43.749550,      -81.396222,   99803.09,  117585.28,       0.00,                5.54,   110.64,      0.00,           21543.82,      1.75,     -0.94,           3.48,   None,   None
  1,          2,       0,  0.031000, 2458400.508923970163, 174.14600,  32.55300,              354.14600,  57.44700,       354.14566,       57.44676,    286.99673,     +75.27729,     286.99590,      +75.27747,  2299902.82, -4083448.12,  4456589.76,      43.748282,      -81.394271,   99327.88,  117098.00,     524.64,              530.18,   -64.49,  16923.79,           21543.82,     -0.54,      0.29,           1.09,   None,   None
  2,          2,       0,  0.063000, 2458400.508924340364, 174.33500,  32.63400,              354.33500,  57.36600,       354.33439,       57.36557,    287.28921,     +75.38425,     287.28775,      +75.38457,  2299942.76, -4083030.61,  4455981.28,      43.746496,      -81.391474,   98658.48,  116411.87,    1263.66,             1269.20,   -47.80,  23094.60,           21543.82,     -0.97,      0.52,           1.95,   None,   None
  3,          2,       0,  0.094000, 2458400.508924698923, 174.52700,  32.71700,              354.52700,  57.28300,       354.52633,       57.28253,    287.59195,     +75.49306,     287.59043,      +75.49342,  2299982.99, -4082609.97,  4455368.24,      43.744696,      -81.388651,   97984.07,  115721.20,    2008.23,             2013.76,    -3.01,  24018.10,           21543.82,     -1.06,      0.57,           2.15,   None,   None
  4,          2,       0,  0.125000, 2458400.508925057948, 174.70800,  32.79700,              354.70800,  57.20300,       354.70803,       57.20302,    287.88148,     +75.59683,     287.88209,      +75.59681,  2300020.92, -4082213.37,  4454790.26,      43.742998,      -81.385996,   97348.23,  115070.61,    2710.22,             2715.76,    -0.79,  22644.89,           22057.61,      0.05,     -0.03,           0.11,   None,   None
  5,          2,       0,  0.156000, 2458400.508925416507, 174.91300,  32.88600,              354.91300,  57.11400,       354.91225,       57.11347,    288.21840,     +75.71221,     288.21690,      +75.71261,  2300063.02, -4081773.25,  4454148.83,      43.741113,      -81.383035,   96642.60,  114349.21,    3489.26,             3494.80,    78.49,  25130.39,           22640.12,     -1.17,      0.63,           2.41,   None,   None
  6,          2,       0,  0.187000, 2458400.508925775532, 175.08400,  32.96300,              355.08400,  57.03700,       355.08383,       57.03688,    288.50255,     +75.81061,     288.50285,      +75.81070,  2300098.46, -4081402.76,  4453608.87,      43.739527,      -81.380563,   96048.60,  113742.56,    4145.06,             4150.60,    34.52,  21154.98,           22691.75,     -0.26,      0.14,           0.54,   None,   None
  7,          2,       0,  0.218000, 2458400.508926134091, 175.26400,  33.04400,              355.26400,  56.95600,       355.26406,       56.95604,    288.80782,     +75.91364,     288.80891,      +75.91360,  2300135.35, -4081017.06,  4453046.76,      43.737874,      -81.377983,   95430.23,  113111.53,    4827.77,             4833.31,    17.46,  22022.86,           22658.00,      0.09,     -0.05,           0.20,   None,   None
  8,          2,       0,  0.249000, 2458400.508926493116, 175.43200,  33.12000,              355.43200,  56.88000,       355.43184,       56.87989,    289.09809,     +76.00970,     289.09867,      +76.00978,  2300169.61, -4080658.83,  4452524.69,      43.736339,      -81.375596,   94855.90,  112525.97,    5461.86,             5467.39,   -48.22,  20454.29,           22496.13,     -0.24,      0.13,           0.51,   None,   None
  9,          2,       0,  0.280000, 2458400.508926851675, 175.63800,  33.21400,              355.63800,  56.78600,       355.63854,       56.78637,    289.46096,     +76.12761,     289.46368,      +76.12732,  2300211.10, -4080225.03,  4451892.47,      43.734480,      -81.372678,   94160.43,  111817.45,    6229.71,             6235.25,    19.86,  24769.50,           22536.91,      0.81,     -0.44,           1.71,   None,   None
 10,          2,       0,  0.311000, 2458400.508927210700, 175.80900,  33.29200,              355.80900,  56.70800,       355.80881,       56.70787,    289.76883,     +76.22490,     289.76959,      +76.22500,  2300245.39, -4079866.54,  4451370.01,      43.732943,      -81.370288,   93585.69,  111232.54,    6864.27,             6869.81,   -45.35,  20469.56,           22465.61,     -0.28,      0.15,           0.59,   None,   None
 11,          2,       0,  0.343000, 2458400.508927580900, 176.00400,  33.38200,              356.00400,  56.61800,       356.00374,       56.61782,    290.12640,     +76.33622,     290.12707,      +76.33637,  2300284.18, -4079461.00,  4450778.98,      43.731205,      -81.367572,   92935.53,  110571.44,    7582.10,             7587.64,   -49.86,  22432.22,           22422.97,     -0.39,      0.21,           0.84,   None,   None
 12,          2,       0,  0.374000, 2458400.508927939925, 176.18300,  33.46600,              356.18300,  56.53400,       356.18307,       56.53404,    290.46059,     +76.43914,     290.46234,      +76.43910,  2300319.73, -4079089.31,  4450237.29,      43.729610,      -81.365089,   92339.64,  109966.14,    8240.00,             8245.54,   -91.72,  21222.74,           22357.82,      0.10,     -0.05,           0.21,   None,   None
 13,          2,       0,  0.405000, 2458400.508928298485, 176.37500,  33.55700,              356.37500,  56.44300,       356.37588,       56.44360,    290.82615,     +76.54973,     290.83039,      +76.54923,  2300357.57, -4078693.73,  4449660.78,      43.727913,      -81.362438,   91705.45,  109322.51,    8940.21,             8945.74,   -91.29,  22587.18,           22323.47,      1.29,     -0.70,           2.77,   None,   None
 14,          2,       0,  0.436000, 2458400.508928657509, 176.55900,  33.64200,              356.55900,  56.35800,       356.55789,       56.35724,    291.18611,     +76.65285,     291.18469,      +76.65348,  2300393.16, -4078321.58,  4449118.42,      43.726317,      -81.359951,   91108.83,  108717.62,    9598.93,             9604.47,  -132.33,  21249.16,           22274.41,     -1.63,      0.88,           3.51,   None,   None
 15,          2,       0,  0.467000, 2458400.508929016069, 176.72300,  33.72200,              356.72300,  56.27800,       356.72288,       56.27792,    291.51003,     +76.74835,     291.51163,      +76.74842,  2300425.41, -4077984.45,  4448627.07,      43.724870,      -81.357710,   90568.33,  108170.15,   10195.69,            10201.22,  -235.34,  19250.22,           22175.18,     -0.18,      0.09,           0.38,   None,   None
 16,          2,       0,  0.498000, 2458400.508929375093, 176.91500,  33.81500,              356.91500,  56.18500,       356.91554,       56.18537,    291.89793,     +76.85879,     291.90160,      +76.85848,  2300462.53, -4077596.35,  4448061.46,      43.723204,      -81.355110,   89946.14,  107540.50,   10882.65,            10888.19,  -248.15,  22160.03,           22106.78,      0.79,     -0.43,           1.72,   None,   None
 17,          2,       0,  0.529000, 2458400.508929733653, 177.12800,  33.91900,              357.12800,  56.08100,       357.12969,       56.08214,    292.33811,     +76.98119,     292.34526,      +76.98022,  2300503.30, -4077170.09,  4447440.25,      43.721374,      -81.352241,   89262.81,  106849.69,   11637.14,            11642.68,  -193.42,  24338.60,           22097.74,      2.42,     -1.31,           5.32,   None,   None
 18,          2,       0,  0.560000, 2458400.508930092677, 177.25900,  33.98300,              357.25900,  56.01700,       357.25932,       56.01722,    292.61439,     +77.05600,     292.61768,      +77.05582,  2300528.57, -4076905.94,  4447055.27,      43.720239,      -81.350513,   88839.28,  106422.04,   12104.72,            12110.26,  -425.61,  15083.04,           21981.01,      0.46,     -0.25,           1.02,   None,   None
 19,          2,       0,  0.592000, 2458400.508930462878, 177.49800,  34.09800,              357.49800,  55.90200,       357.49691,       55.90127,    293.13076,     +77.18972,     293.13003,      +77.19036,  2300573.12, -4076440.09,  4446376.35,      43.718238,      -81.347369,   88092.49,  105668.54,   12929.29,            12934.83,  -323.38,  25768.03,           21951.45,     -1.55,      0.83,           3.43,   None,   None
  0,          1,       0,  0.233015, 2458400.508926339447, 137.26200,  37.65600,              317.26200,  52.34400,       317.26167,       52.34395,    242.98674,     +60.38206,     242.98762,      +60.38186,  2300152.37, -4080839.10,  4452787.40,      43.737112,      -81.376807,   95144.91,  119244.96,       0.00,             5148.32,    -6.48,      0.00,           22418.26,     -0.09,      0.43,           0.75,   None,   None
  1,          1,       0,  0.264015, 2458400.508926698007, 137.28500,  37.73000,              317.28500,  52.27000,       317.28347,       52.26978,    242.83722,     +60.39676,     242.83787,      +60.39583,  2300190.57, -4080439.72,  4452205.36,      43.735400,      -81.374131,   94504.63,  118558.95,     706.92,             5855.24,     0.67,  22803.83,           22418.26,     -0.39,      1.95,           3.45,   None,   None
  2,          1,       0,  0.295015, 2458400.508927057032, 137.30600,  37.80700,              317.30600,  52.19300,       317.30612,       52.19302,    242.68149,     +60.41013,     242.68277,      +60.41020,  2300229.67, -4080030.92,  4451609.58,      43.733648,      -81.371388,   93849.23,  117856.86,    1430.52,             6578.84,    24.51,  23342.06,           22418.26,      0.03,     -0.15,           0.27,   None,   None
  3,          1,       0,  0.326015, 2458400.508927415591, 137.32900,  37.87600,              317.32900,  52.12400,       317.32580,       52.12353,    242.54186,     +60.42456,     242.54227,      +60.42259,  2300264.51, -4079666.62,  4451078.65,      43.732086,      -81.368957,   93265.18,  117231.84,    2075.35,             7223.67,   -30.43,  20800.97,           22418.26,     -0.81,      4.05,           7.27,   None,   None
  4,          1,       0,  0.357015, 2458400.508927774616, 137.34200,  37.93900,              317.34200,  52.06100,       317.34262,       52.06109,    242.41425,     +60.43272,     242.41593,      +60.43311,  2300295.35, -4079344.22,  4450608.80,      43.730704,      -81.366821,   92748.30,  116679.36,    2646.02,             7794.33,  -159.53,  18408.49,           21485.37,      0.16,     -0.78,           1.41,   None,   None
  5,          1,       0,  0.388015, 2458400.508928133175, 137.36600,  38.01300,              317.36600,  51.98700,       317.36392,       51.98670,    242.26428,     +60.44757,     242.26529,      +60.44628,  2300331.97, -4078961.36,  4450050.82,      43.729062,      -81.364259,   92134.49,  116022.62,    3323.71,             8472.02,  -181.61,  21861.02,           21272.50,     -0.52,      2.62,           4.74,   None,   None
  6,          1,       0,  0.420015, 2458400.508928503841, 137.38900,  38.09800,              317.38900,  51.90200,       317.38876,       51.90196,    242.09187,     +60.46165,     242.09356,      +60.46150,  2300373.31, -4078529.15,  4449420.92,      43.727207,      -81.361355,   91441.59,  115281.06,    4088.74,             9237.06,  -138.92,  23907.40,           21488.37,     -0.06,      0.31,           0.56,   None,   None
  7,          1,       0,  0.451015, 2458400.508928862400, 137.41100,  38.18300,              317.41100,  51.81700,       317.41360,       51.81738,    241.91933,     +60.47494,     241.92197,      +60.47655,  2300414.08, -4078102.90,  4448799.70,      43.725378,      -81.358487,   90758.25,  114549.88,    4843.24,             9991.56,   -84.18,  24338.72,           21814.27,      0.64,     -3.23,           5.94,   None,   None
  8,          1,       0,  0.482015, 2458400.508929221425, 137.43400,  38.25200,              317.43400,  51.74800,       317.43257,       51.74779,    241.77913,     +60.48879,     241.78074,      +60.48791,  2300446.97, -4077759.07,  4448298.62,      43.723902,      -81.356199,   90207.03,  113961.13,    5451.84,            10600.15,  -175.36,  19631.98,           21820.85,     -0.35,      1.77,           3.26,   None,   None
  9,          1,       0,  0.513015, 2458400.508929579984, 137.45200,  38.33700,              317.45200,  51.66300,       317.45688,       51.66371,    241.60638,     +60.49930,     241.60991,      +60.50234,  2300486.53, -4077345.41,  4447695.75,      43.722126,      -81.353419,   89543.87,  113252.12,    6184.04,            11332.36,  -142.92,  23619.63,           21921.81,      1.19,     -6.03,          11.19,   None,   None
 10,          1,       0,  0.544015, 2458400.508929939009, 137.47200,  38.39400,              317.47200,  51.60600,       317.47117,       51.60588,    241.49037,     +60.51117,     241.49242,      +60.51065,  2300513.01, -4077068.58,  4447292.30,      43.720938,      -81.351602,   89100.03,  112779.21,    6674.05,            11822.37,  -352.68,  15806.64,           21700.38,     -0.20,      1.03,           1.92,   None,   None
 11,          1,       0,  0.575015, 2458400.508930297568, 137.49100,  38.46700,              317.49100,  51.53300,       317.49098,       51.53300,    241.34178,     +60.52216,     241.34419,      +60.52215,  2300546.41, -4076719.35,  4446783.34,      43.719438,      -81.349274,   88540.15,  112181.64,    7292.21,            12440.53,  -434.29,  19940.66,           21505.22,     -0.01,      0.03,           0.05,   None,   None
 12,          1,       0,  0.606015, 2458400.508930656593, 137.51000,  38.53600,              317.51000,  51.46400,       317.50924,       51.46389,    241.20124,     +60.53308,     241.20357,      +60.53260,  2300577.67, -4076392.52,  4446307.02,      43.718034,      -81.347104,   88016.18,  111622.85,    7870.72,            13019.03,  -555.55,  18661.50,           21293.87,     -0.18,      0.93,           1.76,   None,   None
 13,          1,       0,  0.637015, 2458400.508931015152, 137.53900,  38.61900,              317.53900,  51.38100,       317.53280,       51.38011,    241.03193,     +60.54989,     241.03291,      +60.54601,  2300615.43, -4075997.78,  4445731.74,      43.716338,      -81.344456,   87383.37,  110947.28,    8569.42,            13717.74,  -556.62,  22538.87,           21196.30,     -1.48,      7.55,          14.30,   None,   None
 14,          1,       0,  0.669015, 2458400.508931385819, 137.56000,  38.70400,              317.56000,  51.29600,       317.55625,       51.29546,    240.85857,     +60.56152,     240.86037,      +60.55917,  2300653.06, -4075604.33,  4445158.33,      43.714647,      -81.341821,   86752.61,  110274.29,    9265.86,            14414.18,  -582.52,  21763.77,           21147.27,     -0.89,      4.54,           8.66,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001400_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.509732053149
Time: 2018-10-09 00:14:00.849392 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 81.02417 deg
 R.A. = 265.92177  Dec = +56.05030 deg

Best intersection: Stations 2 and 1 with Qconv = 81.02 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2344288.40 +/- 2.59 m
 Y =  -4091935.91 +/- 17.23 m
 Z =   4431628.21 +/- 24.20 m
 Vx =    -1201.38 +/- 3.61 m/s
 Vy =   -12729.14 +/- 7.75 m/s
 Vz =    18690.14 +/- 16.40 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+6.789826e+00, +2.344144e+01, -3.253150e+01, +7.989337e+00, +3.510724e-01, +2.049849e+00
+2.344144e+01, +3.009583e+02, -4.203438e+02, -2.688663e+00, +8.935084e+01, -9.740370e+01
-3.253150e+01, -4.203438e+02, +5.930697e+02, +5.554095e+00, -1.011954e+02, +1.111833e+02
+7.989337e+00, -2.688663e+00, +5.554095e+00, +1.919136e+01, -3.476785e+00, +9.642031e+00
+3.510724e-01, +8.935084e+01, -1.011954e+02, -3.476785e+00, +1.551921e+02, -1.673447e+02
+2.049849e+00, -9.740370e+01, +1.111833e+02, +9.642031e+00, -1.673447e+02, +1.823305e+02

Timing offsets (from input data):
         2: 0.000636 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:14:00.849392 UTC
  Lon     = -81.266718 +/- 0.0001 deg
  Lat     = +43.409108 +/- 0.0001 deg
  Lat geo = +43.220084 +/- 0.0001 deg
  Ht      =  103349.00 +/- 26.99 m

  JD dynamic   = 2458400.510532794055 
  LST apparent = 299.8085883255 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 264.60837 +/- 0.0205 deg
  Dec       = +55.62441 +/- 0.0071 deg
  Azimuth   = +310.96123 +/- 0.0177 deg
  Elevation = +64.46953 +/- 0.0112 deg
  Vavg      =  22.39917 +/- 0.0110 km/s
  Vinit     =  22.64499 +/- 0.0179 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 265.88724 +/- 0.0205 deg
  Dec       = +56.03380 +/- 0.0071 deg
  Azimuth   = +312.32059 +/- 0.0177 deg
  Elevation = +65.05918 +/- 0.0112 deg
  Vavg      =  22.28959 +/- 0.0110 km/s
  Vinit     =  22.53541 +/- 0.0179 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.41445 +/- 0.0249 deg
  Dec    = +56.03421 +/- 0.0082 deg
  Vg     =  19.73856 +/- 0.0206 km/s
  Vinf   =  22.64499 +/- 0.0179 km/s
  Zc     =  25.65476 +/- 0.0112 deg
  Zg     =  27.44387 +/- 0.0140 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 244.76601 +/- 0.0710 deg
  Bg     = +78.71771 +/- 0.0083 deg
  Vh     =  38.09985 +/- 0.0157 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.87909 +/- 0.0072 deg
  Bh     = +30.53773 +/- 0.0208 deg
  Vh_x   =  -6.75491 +/- 0.0041 km/s
  Vh_y   =  32.11244 +/- 0.0065 km/s
  Vh_z   = -19.35875 +/- 0.0199 km/s
Orbit:
  La Sun = 195.405770 +/- 0.0000 deg
  a      =   2.735268 +/- 0.0099 AU
  e      =   0.636067 +/- 0.0013
  i      =  30.585308 +/- 0.0209 deg
  peri   = 172.186411 +/- 0.0186 deg
  node   = 195.406755 +/- 0.0000 deg
  Pi     =   7.593167 +/- 0.0186 deg
  q      =   0.995454 +/- 0.0000 AU
  f      =   7.811313 +/- 0.0186 deg
  M      =   1.344012 +/- 0.0101 deg
  Q      =   4.475081 +/- 0.0199 AU
  n      =   0.217874 +/- 0.0012 deg/day
  T      =   4.523769 +/- 0.0246 years
  Last perihelion JD = 2458394.341762 (2018-10-02 20:12:08.197995) +/- 0.0161 days
  Tj     =   2.865818 +/- 0.0068
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.823896e-06, +5.513381e-09, +1.360552e-05, -3.871861e-11, +2.250918e-07, +4.966795e-07
q   , +5.513381e-09, +2.340158e-10, +2.270257e-07, -1.159727e-13, +4.810723e-09, +1.487654e-09
Tp  , +1.360552e-05, +2.270257e-07, +2.604901e-04, -2.879113e-10, +5.211733e-06, +3.693271e-06
node, -3.871861e-11, -1.159727e-13, -2.879113e-10, +8.221758e-16, -4.758063e-12, -1.054605e-11
peri, +2.250918e-07, +4.810723e-09, +5.211733e-06, -4.758063e-12, +1.062676e-07, +6.103534e-08
i   , +4.966795e-07, +1.487654e-09, +3.693271e-06, -1.054605e-11, +6.103534e-08, +1.352869e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 1.173585
 a2 = 7.603229

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.649e-05 s
  Stddev    = 4.06e-03 s

Begin point on the trajectory:
  Lon =   -81.266593 +/- 0.0001 deg
  Lat =    43.409029 +/- 0.0000 deg
  Ht  = 103320.64 +/- 9.97 m
End point on the trajectory:
  Lon =   -81.200720 +/- 0.0000 deg
  Lat =    43.365246 +/- 0.0000 deg
  Ht  = 87580.39 +/- 4.45 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.863849,   7.756300,   100081.78,    87580.67,          0.001630,      2.31,      1.40,              20.75, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   0.933558,   8.201477,   103268.10,    88156.26,          0.002437,      2.99,      3.34,               8.61, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.152674, 2458400.509733796120, 192.45200,  13.50700,               12.45200,  76.49300,        12.45188,       76.49144,    304.96579,     +56.28408,     304.96653,      +56.28558,  2344486.34, -4089893.77,  4428642.87,      43.400080,      -81.252921,  100081.78,  102554.65,       0.00,             3508.69,  -176.99,      0.00,           24294.87,     -1.45,     -2.39,           5.62,   None,   None
  1,          2,       0,  0.183674, 2458400.509734155145, 193.13500,  13.50800,               13.13500,  76.49200,        13.13460,       76.48883,    305.24114,     +56.23867,     305.24281,      +56.24172,  2344527.25, -4089457.82,  4428001.70,      43.398131,      -81.249984,   99381.18,  101835.85,     776.42,             4285.11,  -100.81,  25045.70,           24294.87,     -2.92,     -4.82,          11.41,   None,   None
  2,          2,       0,  0.214674, 2458400.509734513704, 193.85100,  13.51500,               13.85100,  76.48500,        13.85083,       76.48406,    305.53141,     +56.19415,     305.53213,      +56.19506,  2344569.51, -4089007.30,  4427339.10,      43.396115,      -81.246944,   98657.18,  101093.88,    1578.78,             5087.48,     1.32,  25882.77,           24294.87,     -0.86,     -1.41,           3.37,   None,   None
  3,          2,       0,  0.245674, 2458400.509734872729, 194.44700,  13.52100,               14.44700,  76.47900,        14.44695,       76.47875,    305.77196,     +56.15524,     305.77247,      +56.15547,  2344604.50, -4088634.35,  4426790.57,      43.394447,      -81.244450,   98057.81,  100480.18,    2243.02,             5751.71,   -34.68,  21426.85,           24294.87,     -0.22,     -0.37,           0.89,   None,   None
  4,          2,       0,  0.276674, 2458400.509735231288, 195.05500,  13.52800,               15.05500,  76.47200,        15.05496,       76.47187,    306.01673,     +56.11447,     306.01731,      +56.11460,  2344639.78, -4088258.39,  4426237.63,      43.392764,      -81.241933,   97453.63,   99862.15,    2912.59,             6421.28,   -65.34,  21599.19,           23521.86,     -0.12,     -0.20,           0.48,   None,   None
  5,          2,       0,  0.308674, 2458400.509735601489, 195.76300,  13.53700,               15.76300,  76.46300,        15.76264,       76.46185,    306.30081,     +56.06539,     306.30205,      +56.06649,  2344680.18, -4087827.81,  4425604.35,      43.390837,      -81.239036,   96761.67,   99155.17,    3679.45,             7188.14,   -21.31,  23964.41,           23366.03,     -1.03,     -1.70,           4.14,   None,   None
  6,          2,       0,  0.339674, 2458400.509735960513, 196.50300,  13.54900,               16.50300,  76.45100,        16.50232,       76.44917,    306.59769,     +56.01373,     306.59942,      +56.01549,  2344721.77, -4087384.43,  4424952.25,      43.388852,      -81.236045,   96049.17,   98428.11,    4469.10,             7977.80,    68.11,  25472.62,           23536.02,     -1.64,     -2.71,           6.63,   None,   None
  7,          2,       0,  0.370674, 2458400.509736319073, 197.09100,  13.56000,               17.09100,  76.44000,        17.09008,       76.43777,    306.83335,     +55.97200,     306.83543,      +55.97415,  2344754.74, -4087033.02,  4424435.42,      43.387278,      -81.233700,   95484.44,   97852.33,    5094.96,             8603.65,    -6.27,  20188.85,           23329.22,     -1.98,     -3.27,           8.06,   None,   None
  8,          2,       0,  0.401674, 2458400.509736678097, 197.71800,  13.57500,               17.71800,  76.42500,        17.71754,       76.42400,    307.08574,     +55.92853,     307.08731,      +55.92949,  2344789.50, -4086662.51,  4423890.49,      43.385618,      -81.231221,   94889.03,   97245.91,    5754.83,             9263.52,   -46.63,  21286.23,           23097.42,     -0.88,     -1.46,           3.62,   None,   None
  9,          2,       0,  0.432674, 2458400.509737036657, 198.45500,  13.59400,               18.45500,  76.40600,        18.45478,       76.40558,    307.38192,     +55.87603,     307.38331,      +55.87643,  2344829.68, -4086234.34,  4423260.76,      43.383700,      -81.228336,   94200.98,   96546.08,    6517.40,            10026.09,    15.70,  24598.89,           23060.70,     -0.37,     -0.62,           1.54,   None,   None
 10,          2,       0,  0.463674, 2458400.509737395681, 199.12200,  13.61200,               19.12200,  76.38800,        19.12152,       76.38713,    307.64916,     +55.82675,     307.65094,      +55.82759,  2344865.75, -4085849.87,  4422695.29,      43.381977,      -81.225757,   93583.14,   95918.32,    7202.14,            10710.83,     0.20,  22088.49,           22996.71,     -0.76,     -1.25,           3.15,   None,   None
 11,          2,       0,  0.494674, 2458400.509737754241, 199.78800,  13.63200,               19.78800,  76.36800,        19.78734,       76.36690,    307.91622,     +55.77703,     307.91825,      +55.77808,  2344901.42, -4085469.68,  4422136.13,      43.380272,      -81.223209,   92972.19,   95298.28,    7879.24,            11387.94,   -22.93,  21842.14,           22915.58,     -0.95,     -1.58,           3.99,   None,   None
 12,          2,       0,  0.525674, 2458400.509738113265, 200.50400,  13.65700,               20.50400,  76.34300,        20.50400,       76.34300,    308.20462,     +55.72404,     308.20618,      +55.72405,  2344939.34, -4085065.53,  4421541.73,      43.378460,      -81.220491,   92322.75,   94640.02,    8599.03,            12107.72,    -3.38,  23218.86,           22876.43,     -0.00,     -0.01,           0.02,   None,   None
 13,          2,       0,  0.556674, 2458400.509738471825, 201.12900,  13.67900,               21.12900,  76.32100,        21.12870,       76.32058,    308.45530,     +55.67568,     308.45723,      +55.67609,  2344972.25, -4084714.74,  4421025.81,      43.376887,      -81.218149,   91759.05,   94069.22,    9223.78,            12732.47,   -78.87,  20153.10,           22774.34,     -0.36,     -0.60,           1.54,   None,   None
 14,          2,       0,  0.588674, 2458400.509738842491, 201.85300,  13.70700,               21.85300,  76.29300,        21.85255,       76.29240,    308.74633,     +55.61922,     308.74849,      +55.61980,  2345009.88, -4084313.65,  4420435.90,      43.375088,      -81.215456,   91114.52,   93417.46,    9938.12,            13446.81,   -87.35,  22323.12,           22696.10,     -0.51,     -0.85,           2.19,   None,   None
 15,          2,       0,  0.619674, 2458400.509739201050, 202.53700,  13.73700,               22.53700,  76.26300,        22.53758,       76.26372,    309.02293,     +55.56634,     309.02446,      +55.56564,  2345045.20, -4083937.22,  4419882.25,      43.373399,      -81.212933,   90509.62,   92806.52,   10608.54,            14117.24,  -117.16,  21626.71,           22620.34,      0.62,      1.02,           2.65,   None,   None
 16,          2,       0,  0.650674, 2458400.509739560075, 203.23800,  13.76800,               23.23800,  76.23200,        23.23825,       76.23229,    309.30524,     +55.50966,     309.30715,      +55.50938,  2345080.98, -4083555.79,  4419321.27,      43.371687,      -81.210374,   89896.70,   92188.28,   11287.86,            14796.55,  -138.07,  21913.50,           22554.61,      0.25,      0.41,           1.07,   None,   None
 17,          2,       0,  0.681674, 2458400.509739918634, 203.90600,  13.79900,               23.90600,  76.20100,        23.90551,       76.20045,    309.57422,     +55.45436,     309.57675,      +55.45489,  2345114.84, -4083194.91,  4418790.50,      43.370068,      -81.207959,   89316.79,   91604.02,   11930.59,            15439.28,  -195.58,  20733.06,           22476.68,     -0.47,     -0.77,           2.03,   None,   None
 18,          2,       0,  0.712674, 2458400.509740277659, 204.56900,  13.83500,               24.56900,  76.16500,        24.57068,       76.16678,    309.84475,     +55.40143,     309.84601,      +55.39971,  2345148.34, -4082837.86,  4418265.38,      43.368465,      -81.205571,   88743.04,   91026.68,   12566.48,            16075.17,  -259.93,  20512.67,           22390.04,      1.50,      2.48,           6.57,   None,   None
 19,          2,       0,  0.743674, 2458400.509740636218, 205.37300,  13.87500,               25.37300,  76.12500,        25.37138,       76.12338,    310.16765,     +55.33079,     310.17111,      +55.33236,  2345188.08, -4082414.24,  4417642.33,      43.366562,      -81.202713,   88062.35,   90342.88,   13320.95,            16829.64,  -205.69,  24337.77,           22354.62,     -1.36,     -2.25,           5.99,   None,   None
 20,          2,       0,  0.774674, 2458400.509740995243, 205.93000,  13.91300,               25.93000,  76.08700,        25.93472,       76.09153,    310.40023,     +55.28824,     310.40003,      +55.28385,  2345216.20, -4082114.50,  4417201.50,      43.365216,      -81.200729,   87580.67,   89859.32,   13854.77,            17363.46,  -372.11,  17220.02,           22262.01,      3.79,      6.27,          16.82,   None,   None
  0,          1,       0,  0.000000, 2458400.509732053149, 112.03400,  23.11900,              292.03400,  66.88100,       292.03594,       66.88515,    267.68783,     +47.52640,     267.69331,      +47.52727,  2344300.33, -4091876.38,  4431558.81,      43.408940,      -81.266232,  103268.10,  111762.41,       0.00,               22.32,  -214.72,      0.00,           26039.22,      6.11,     -5.49,          15.17,   None,   None
  1,          1,       0,  0.031000, 2458400.509732411709, 111.90100,  23.10600,              291.90100,  66.89400,       291.89909,       66.88988,    267.70918,     +47.47457,     267.70261,      +47.47371,  2344337.24, -4091482.96,  4430980.17,      43.407182,      -81.263596,  102635.80,  111073.04,     700.69,              678.37,  -258.91,  22602.83,           26039.22,     -6.04,      5.43,          15.09,   None,   None
  2,          1,       0,  0.062000, 2458400.509732770734, 111.72700,  23.10200,              291.72700,  66.89800,       291.72651,       66.89691,    267.71808,     +47.40644,     267.71611,      +47.40622,  2344383.47, -4090990.21,  4430255.46,      43.404981,      -81.260262,  101843.88,  110208.79,    1578.27,             1555.95,   -81.56,  28309.13,           26039.22,     -1.58,      1.42,           3.98,   None,   None
  3,          1,       0,  0.093000, 2458400.509733129293, 111.56100,  23.10000,              291.56100,  66.90000,       291.56237,       66.90310,    267.72414,     +47.34141,     267.72845,      +47.34205,  2344426.67, -4090529.83,  4429578.36,      43.402924,      -81.257154,  101104.01,  109401.72,    2398.19,             2375.87,    38.13,  26449.06,           26039.22,      4.48,     -4.01,          11.34,   None,   None
  4,          1,       0,  0.124000, 2458400.509733488318, 111.42100,  23.09400,              291.42100,  66.90600,       291.42164,       66.90747,    267.73579,     +47.28673,     267.73782,      +47.28703,  2344462.97, -4090142.88,  4429009.25,      43.401194,      -81.254562,  100482.14,  108724.07,    3087.35,             3065.03,    27.05,  22230.92,           25394.21,      2.11,     -1.89,           5.36,   None,   None
  5,          1,       0,  0.155000, 2458400.509733846877, 111.28000,  23.08900,              291.28000,  66.91100,       291.28030,       66.91169,    267.74614,     +47.23165,     267.74717,      +47.23179,  2344498.96, -4089759.28,  4428445.07,      43.399479,      -81.251994,   99865.66,  108052.42,    3770.54,             3748.21,    10.00,  22038.26,           24730.50,      0.98,     -0.88,           2.52,   None,   None
  6,          1,       0,  0.186000, 2458400.509734205902, 111.12000,  23.08400,              291.12000,  66.91600,       291.12038,       66.91691,    267.75709,     +47.16915,     267.75858,      +47.16934,  2344539.29, -4089329.49,  4427812.96,      43.397557,      -81.249100,   99174.96,  107299.55,    4535.99,             4513.66,    75.21,  24691.93,           24489.32,      1.29,     -1.16,           3.34,   None,   None
  7,          1,       0,  0.217000, 2458400.509734564461, 110.94800,  23.08100,              290.94800,  66.91900,       290.94948,       66.92261,    267.76562,     +47.10190,     267.77115,      +47.10264,  2344581.82, -4088876.17,  4427146.23,      43.395529,      -81.246040,   98446.45,  106505.38,    5343.34,             5321.02,   182.34,  26043.83,           24518.38,      5.06,     -4.52,          13.15,   None,   None
  8,          1,       0,  0.249000, 2458400.509734935127, 110.84100,  23.07600,              290.84100,  66.92400,       290.84099,       66.92397,    267.77564,     +47.06022,     267.77601,      +47.06021,  2344607.95, -4088597.58,  4426736.50,      43.394282,      -81.244213,   97998.72,  106018.98,    5839.51,             5817.19,   -44.32,  15505.18,           23909.95,     -0.04,      0.04,           0.11,   None,   None
  9,          1,       0,  0.280000, 2458400.509735293686, 110.69500,  23.07200,              290.69500,  66.92800,       290.69488,       66.92770,    267.78533,     +47.00324,     267.78543,      +47.00318,  2344643.26, -4088221.31,  4426183.09,      43.392598,      -81.241695,   97394.03,  105360.61,    6509.65,             6487.33,   -74.42,  21617.31,           23477.59,     -0.42,      0.38,           1.11,   None,   None
 10,          1,       0,  0.311000, 2458400.509735652711, 110.54000,  23.07000,              290.54000,  66.93000,       290.54066,       66.93170,    267.79252,     +46.94267,     267.79566,      +46.94301,  2344680.08, -4087828.77,  4425605.77,      43.390841,      -81.239062,   96763.21,  104673.73,    7208.75,             7186.43,   -75.55,  22551.73,           23200.66,      2.35,     -2.09,           6.20,   None,   None
 11,          1,       0,  0.342000, 2458400.509736011270, 110.34900,  23.06600,              290.34900,  66.93400,       290.35037,       66.93761,    267.80390,     +46.86812,     267.80993,      +46.86885,  2344725.13, -4087348.70,  4424899.70,      43.388692,      -81.235812,   95991.75,  103832.99,    8063.75,             8041.43,    79.21,  27580.55,           23209.07,      4.94,     -4.40,          13.13,   None,   None
 12,          1,       0,  0.373000, 2458400.509736370295, 110.20500,  23.06300,              290.20500,  66.93700,       290.20632,       66.94054,    267.81266,     +46.81195,     267.81872,      +46.81266,  2344758.42, -4086993.86,  4424377.82,      43.387102,      -81.233443,   95421.51,  103212.65,    8695.72,             8673.40,    10.94,  20386.09,           23121.43,      4.82,     -4.29,          12.89,   None,   None
 13,          1,       0,  0.404000, 2458400.509736728854, 110.00900,  23.05700,              290.00900,  66.94300,       290.01017,       66.94621,    267.82764,     +46.73563,     267.83334,      +46.73627,  2344803.52, -4086513.16,  4423670.83,      43.384949,      -81.230188,   94649.06,  102371.10,    9551.83,             9529.51,   166.83,  27616.68,           23194.28,      4.33,     -3.85,          11.66,   None,   None
 14,          1,       0,  0.435000, 2458400.509737087879, 109.86300,  23.05600,              289.86300,  66.94400,       289.86469,       66.94877,    267.83396,     +46.67861,     267.84203,      +46.67955,  2344836.16, -4086165.25,  4423159.14,      43.383390,      -81.227867,   94089.97,  101763.18,   10171.46,            10149.14,    86.21,  19987.86,           23161.80,      6.39,     -5.68,          17.33,   None,   None
 15,          1,       0,  0.466000, 2458400.509737446439, 109.70500,  23.05100,              289.70500,  66.94900,       289.70599,       66.95184,    267.84669,     +46.61715,     267.85210,      +46.61771,  2344871.41, -4085789.47,  4422606.47,      43.381706,      -81.225350,   93486.10,  101106.36,   10840.71,            10818.39,    55.23,  21588.81,           23105.49,      3.79,     -3.36,          10.33,   None,   None
 16,          1,       0,  0.497000, 2458400.509737805463, 109.56200,  23.04800,              289.56200,  66.95200,       289.56264,       66.95388,    267.85617,     +46.56146,     267.86032,      +46.56183,  2344902.74, -4085455.62,  4422115.45,      43.380209,      -81.223128,   92949.60,  100523.33,   11435.30,            11412.98,   -50.41,  19180.28,           22990.16,      2.49,     -2.21,           6.82,   None,   None
 17,          1,       0,  0.529000, 2458400.509738175664, 109.40500,  23.04500,              289.40500,  66.95500,       289.40542,       66.95625,    267.86634,     +46.50033,     267.86972,      +46.50057,  2344936.73, -4085093.28,  4421582.54,      43.378585,      -81.220709,   92367.32,   99890.46,   12080.62,            12058.30,  -127.92,  20166.18,           22857.90,      1.65,     -1.46,           4.56,   None,   None
 18,          1,       0,  0.560000, 2458400.509738534689, 109.22900,  23.04200,              289.22900,  66.95800,       289.22949,       66.95951,    267.87745,     +46.43180,     267.88133,      +46.43209,  2344974.41, -4084691.64,  4420991.82,      43.376784,      -81.218009,   91721.91,   99188.53,   12795.94,            12773.62,  -112.83,  23075.03,           22766.82,      1.97,     -1.75,           5.47,   None,   None
 19,          1,       0,  0.591000, 2458400.509738893248, 109.08100,  23.04000,              289.08100,  66.96000,       289.08136,       66.96115,    267.88623,     +46.37415,     267.88972,      +46.37438,  2345005.54, -4084359.87,  4420503.87,      43.375295,      -81.215800,   91188.75,   98609.46,   13386.82,            13364.50,  -222.19,  19060.64,           22647.74,      1.49,     -1.32,           4.17,   None,   None
 20,          1,       0,  0.622000, 2458400.509739252273, 108.88400,  23.03700,              288.88400,  66.96300,       288.88457,       66.96487,    267.89869,     +46.29748,     267.90334,      +46.29784,  2345046.67, -4083921.55,  4419859.21,      43.373329,      -81.212841,   90484.44,   97843.38,   14167.46,            14145.14,  -141.78,  25181.84,           22592.46,      2.41,     -2.13,           6.79,   None,   None
 21,          1,       0,  0.653000, 2458400.509739610832, 108.72600,  23.03400,              288.72600,  66.96600,       288.72616,       66.96652,    267.90977,     +46.23606,     267.91261,      +46.23616,  2345079.08, -4083576.03,  4419351.04,      43.371778,      -81.210535,   89929.20,   97240.40,   14782.82,            14760.50,  -226.66,  19850.30,           22518.56,      0.67,     -0.59,           1.88,   None,   None
 22,          1,       0,  0.684000, 2458400.509739969857, 108.57100,  23.03200,              288.57100,  66.96800,       288.57094,       66.96779,    267.91947,     +46.17575,     267.92140,      +46.17571,  2345110.42, -4083242.02,  4418859.80,      43.370279,      -81.208310,   89392.45,   96657.72,   15377.69,            15355.37,  -332.03,  19189.36,           22426.29,     -0.27,      0.24,           0.77,   None,   None
 23,          1,       0,  0.715000, 2458400.509740328416, 108.38500,  23.03000,              288.38500,  66.97000,       288.38505,       66.97017,    267.93080,     +46.10338,     267.93340,      +46.10341,  2345147.64, -4082845.26,  4418276.26,      43.368498,      -81.205642,   88754.91,   95965.02,   16084.31,            16061.99,  -325.64,  22794.32,           22358.92,      0.22,     -0.19,           0.62,   None,   None
 24,          1,       0,  0.746000, 2458400.509740687441, 108.20800,  23.02700,              288.20800,  66.97300,       288.20770,       66.97189,    267.94341,     +46.03463,     267.94431,      +46.03442,  2345182.60, -4082472.71,  4417728.33,      43.366825,      -81.203144,   88156.26,   95314.94,   16747.82,            16725.50,  -362.37,  21403.42,           22297.68,     -1.39,      1.23,           4.02,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001436_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.510148756206
Time: 2018-10-09 00:14:36.852536 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 81.96604 deg
 R.A. = 266.54885  Dec = +55.97811 deg

Best intersection: Stations 2 and 1 with Qconv = 81.97 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2355470.79 +/- 2.58 m
 Y =  -4084100.03 +/- 16.59 m
 Z =   4426325.71 +/- 21.35 m
 Vx =    -1063.98 +/- 3.97 m/s
 Vy =   -12751.12 +/- 31.21 m/s
 Vz =    18647.38 +/- 59.35 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+6.695433e+00, +1.739317e+01, -2.266963e+01, +1.555351e+01, +2.342607e+01, -2.616008e+01
+1.739317e+01, +2.790806e+02, -3.543153e+02, +2.356967e+01, +4.905613e+02, -5.666053e+02
-2.266963e+01, -3.543153e+02, +4.606557e+02, -2.402841e+01, -5.265177e+02, +6.080360e+02
+1.555351e+01, +2.356967e+01, -2.402841e+01, +5.611648e+01, +1.151206e+02, -1.300266e+02
+2.342607e+01, +4.905613e+02, -5.265177e+02, +1.151206e+02, +1.986101e+03, -2.293308e+03
-2.616008e+01, -5.666053e+02, +6.080360e+02, -1.300266e+02, -2.293308e+03, +2.648360e+03

Timing offsets (from input data):
         2: -0.001276 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:14:36.852536 UTC
  Lon     = -81.251888 +/- 0.0001 deg
  Lat     = +43.382401 +/- 0.0001 deg
  Lat geo = +43.193255 +/- 0.0001 deg
  Ht      =   98819.03 +/- 24.68 m

  JD dynamic   = 2458400.510949497111 
  LST apparent = 299.9738416811 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.23015 +/- 0.0320 deg
  Dec       = +55.54292 +/- 0.0195 deg
  Azimuth   = +310.96353 +/- 0.0447 deg
  Elevation = +64.72206 +/- 0.0185 deg
  Vavg      =  22.18703 +/- 0.0230 km/s
  Vinit     =  22.61521 +/- 0.0667 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.51461 +/- 0.0320 deg
  Dec       = +55.94755 +/- 0.0195 deg
  Azimuth   = +312.33747 +/- 0.0447 deg
  Elevation = +65.31347 +/- 0.0185 deg
  Vavg      =  22.07852 +/- 0.0230 km/s
  Vinit     =  22.50671 +/- 0.0667 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.06695 +/- 0.0448 deg
  Dec    = +55.96126 +/- 0.0233 deg
  Vg     =  19.70220 +/- 0.0767 km/s
  Vinf   =  22.61521 +/- 0.0667 km/s
  Zc     =  25.40231 +/- 0.0185 deg
  Zg     =  27.18001 +/- 0.0275 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.66175 +/- 0.1451 deg
  Bg     = +78.75470 +/- 0.0193 deg
  Vh     =  38.13436 +/- 0.0557 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.07892 +/- 0.0153 deg
  Bh     = +30.44933 +/- 0.0803 deg
  Vh_x   =  -6.87934 +/- 0.0067 km/s
  Vh_y   =  32.14695 +/- 0.0221 km/s
  Vh_z   = -19.32558 +/- 0.0741 km/s
Orbit:
  La Sun = 195.406182 +/- -0.0000 deg
  a      =   2.757637 +/- 0.0343 AU
  e      =   0.638875 +/- 0.0048
  i      =  30.491598 +/- 0.0806 deg
  peri   = 172.641665 +/- 0.0310 deg
  node   = 195.407170 +/- 0.0000 deg
  Pi     =   8.048835 +/- 0.0310 deg
  q      =   0.995853 +/- 0.0000 AU
  f      =   7.356059 +/- 0.0310 deg
  M      =   1.249656 +/- 0.0308 deg
  Q      =   4.519421 +/- 0.0686 AU
  n      =   0.215228 +/- 0.0043 deg/day
  T      =   4.579376 +/- 0.0842 years
  Last perihelion JD = 2458394.704747 (2018-10-03 04:54:50.118411) +/- 0.0302 days
  Tj     =   2.852334 +/- 0.0242
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.329132e-05, +1.133739e-09, +1.099164e-04, -5.444249e-10, +1.497984e-06, +6.888645e-06
q   , +1.133739e-09, +4.892176e-10, +4.506870e-07, +4.567958e-14, +9.932322e-09, -5.891169e-10
Tp  , +1.099164e-04, +4.506870e-07, +9.242004e-04, -2.503676e-09, +1.604604e-05, +3.166818e-05
node, -5.444249e-10, +4.567958e-14, -2.503676e-09, +1.273750e-14, -3.356196e-11, -1.611658e-10
peri, +1.497984e-06, +9.932322e-09, +1.604604e-05, -3.356196e-11, +2.950766e-07, +4.244246e-07
i   , +6.888645e-06, -5.891169e-10, +3.166818e-05, -1.611658e-10, +4.244246e-07, +2.039238e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 2.360933
 a2 = 9.048384

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 2.239e-05 s
  Stddev    = 4.73e-03 s

Begin point on the trajectory:
  Lon =   -81.252014 +/- 0.0001 deg
  Lat =    43.382480 +/- 0.0000 deg
  Ht  = 98847.98 +/- 14.65 m
End point on the trajectory:
  Lon =   -81.207810 +/- 0.0001 deg
  Lat =    43.353068 +/- 0.0000 deg
  Ht  = 88150.78 +/- 9.44 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   1.203904,  10.403348,    95837.90,    89036.23,          0.001420,      2.06,      1.15,              21.52, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   2.123927,   8.957393,    98846.96,    88178.17,          0.002173,      2.49,      2.97,               9.79, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.150829, 2458400.510150462855, 197.01800,  12.62900,               17.01800,  77.37100,        17.01753,       77.36941,    306.33470,     +55.11632,     306.33557,      +55.11783,  2355626.81, -4082241.89,  4423606.11,      43.374202,      -81.239576,   95837.90,   97850.50,       0.00,             3379.74,   -23.40,      0.00,           22986.00,     -1.33,     -2.38,           5.75,   None,   None
  1,          2,       0,  0.181829, 2458400.510150821880, 197.70200,  12.64100,               17.70200,  77.35900,        17.70244,       77.36025,    306.58450,     +55.07054,     306.58394,      +55.06935,  2355658.87, -4081860.51,  4423047.87,      43.372518,      -81.237050,   95226.02,   97227.34,     676.84,             4056.57,   -44.23,  21833.51,           22986.00,      1.04,      1.85,           4.50,   None,   None
  2,          2,       0,  0.212829, 2458400.510151180439, 198.49600,  12.65500,               18.49600,  77.34500,        18.49691,       77.34720,    306.87287,     +55.01468,     306.87190,      +55.01258,  2355695.42, -4081425.54,  4422411.20,      43.370596,      -81.234151,   94528.17,   96517.54,    1448.77,             4828.51,    30.04,  24901.14,           22986.00,      1.82,      3.25,           7.96,   None,   None
  3,          2,       0,  0.243829, 2458400.510151539464, 199.18900,  12.66800,               19.18900,  77.33200,        19.18996,       77.33407,    307.12360,     +54.96419,     307.12282,      +54.96222,  2355727.11, -4081048.50,  4421859.32,      43.368931,      -81.231656,   93923.26,   95902.89,    2117.91,             5497.64,     1.51,  21584.96,           22986.00,      1.71,      3.05,           7.51,   None,   None
  4,          2,       0,  0.274829, 2458400.510151898023, 199.89500,  12.68300,               19.89500,  77.31700,        19.89594,       77.31881,    307.37885,     +54.91201,     307.37833,      +54.91028,  2355759.04, -4080668.64,  4421303.30,      43.367252,      -81.229140,   93313.83,   95284.33,    2792.06,             6171.79,   -22.01,  21746.70,           22661.87,      1.48,      2.65,           6.57,   None,   None
  5,          2,       0,  0.305829, 2458400.510152257048, 200.61600,  12.70000,               20.61600,  77.30000,        20.61672,       77.30126,    307.63927,     +54.85778,     307.63919,      +54.85658,  2355791.28, -4080284.99,  4420741.73,      43.365556,      -81.226597,   92698.32,   94660.32,    3472.92,             6852.66,   -38.81,  21963.46,           22469.49,      1.02,      1.82,           4.55,   None,   None
  6,          2,       0,  0.336829, 2458400.510152615607, 201.42700,  12.72200,               21.42700,  77.27800,        21.42760,       77.27894,    307.93262,     +54.79636,     307.93285,      +54.79546,  2355827.03, -4079859.62,  4420119.11,      43.363675,      -81.223763,   92015.90,   93969.43,    4227.82,             7607.56,    18.42,  24351.52,           22602.43,      0.76,      1.36,           3.43,   None,   None
  7,          2,       0,  0.367829, 2458400.510152974632, 202.15900,  12.74400,               22.15900,  77.25600,        22.15954,       77.25678,    308.19749,     +54.74009,     308.19794,      +54.73935,  2355859.09, -4079478.18,  4419560.78,      43.361988,      -81.221235,   91403.95,   93350.56,    4904.77,             8284.50,    -2.30,  21836.98,           22594.03,      0.63,      1.12,           2.83,   None,   None
  8,          2,       0,  0.399829, 2458400.510153344832, 202.76200,  12.76200,               22.76200,  77.23800,        22.76148,       77.23730,    308.41440,     +54.69168,     308.41586,      +54.69234,  2355885.47, -4079164.29,  4419101.32,      43.360600,      -81.219182,   90900.33,   92841.64,    5461.84,             8841.57,  -165.40,  17408.50,           22232.24,     -0.56,     -1.00,           2.55,   None,   None
  9,          2,       0,  0.430829, 2458400.510153703392, 203.56000,  12.79000,               23.56000,  77.21000,        23.55901,       77.20876,    308.70335,     +54.62851,     308.70527,      +54.62969,  2355919.71, -4078756.93,  4418505.06,      43.358797,      -81.216472,   90246.82,   92182.31,    6184.78,             9564.51,  -140.13,  23320.66,           22108.80,     -0.99,     -1.76,           4.52,   None,   None
 10,          2,       0,  0.461829, 2458400.510154062416, 204.35800,  12.82100,               24.35800,  77.17900,        24.35687,       77.17769,    308.99312,     +54.56477,     308.99522,      +54.56602,  2355953.64, -4078353.17,  4417914.07,      43.357011,      -81.213788,   89599.08,   91529.68,    6901.33,            10281.06,  -121.25,  23114.51,           22087.32,     -1.04,     -1.85,           4.79,   None,   None
 11,          2,       0,  0.492829, 2458400.510154420976, 205.05200,  12.85200,               25.05200,  77.14800,        25.05265,       77.14871,    309.24734,     +54.51017,     309.24833,      +54.50949,  2355983.13, -4078002.34,  4417400.54,      43.355458,      -81.211472,   89036.23,   90963.19,    7523.96,            10903.69,  -196.29,  20084.76,           21998.19,      0.57,      1.01,           2.62,   None,   None
  0,          1,       0,  0.000000, 2458400.510148756206, 108.82000,  22.97600,              288.82000,  67.02400,       288.81901,       67.02028,    268.13982,     +46.27706,     268.13387,      +46.27640,  2355469.19, -4084117.37,  4426351.32,      43.382479,      -81.252010,   98846.96,  106863.44,       0.00,               51.31,    42.65,      0.00,           23236.55,     -5.34,      4.50,          13.47,   None,   None
  1,          1,       0,  0.031000, 2458400.510149115231, 108.69400,  22.97700,              288.69400,  67.02300,       288.69324,       67.02007,    268.14372,     +46.22794,     268.13905,      +46.22742,  2355494.58, -4083815.27,  4425909.12,      43.381147,      -81.250038,   98362.25,  106338.52,     536.15,              587.46,  -118.87,  17295.19,           23236.55,     -4.18,      3.51,          10.59,   None,   None
  2,          1,       0,  0.062000, 2458400.510149473790, 108.50200,  22.97800,              288.50200,  67.02200,       288.50205,       67.02222,    268.15068,     +46.15314,     268.15064,      +46.15318,  2355533.18, -4083355.96,  4425236.82,      43.379120,      -81.246972,   97625.33,  105538.57,    1351.28,             1402.59,    -1.41,  26294.58,           23236.55,      0.31,     -0.26,           0.78,   None,   None
  3,          1,       0,  0.094000, 2458400.510149844456, 108.31100,  22.97700,              288.31100,  67.02300,       288.31121,       67.02386,    268.16079,     +46.07890,     268.16179,      +46.07905,  2355571.09, -4082904.95,  4424576.66,      43.377130,      -81.243967,   96901.72,  104753.45,    2151.69,             2203.00,    78.83,  25012.73,           23236.55,      1.21,     -1.02,           3.11,   None,   None
  4,          1,       0,  0.125000, 2458400.510150203016, 108.14900,  22.97700,              288.14900,  67.02300,       288.14931,       67.02436,    268.16838,     +46.01588,     268.17022,      +46.01612,  2355602.67, -4082529.12,  4424026.54,      43.375470,      -81.241481,   96298.73,  104099.85,    2818.69,             2869.99,    48.15,  21515.96,           23176.77,      1.90,     -1.59,           4.91,   None,   None
  5,          1,       0,  0.156000, 2458400.510150562041, 107.98800,  22.97700,              287.98800,  67.02300,       287.98835,       67.02459,    268.17614,     +45.95327,     268.17843,      +45.95354,  2355633.67, -4082160.29,  4423486.67,      43.373842,      -81.239043,   95706.98,  103458.63,    3473.25,             3524.55,     5.05,  21114.88,           22868.10,      2.21,     -1.85,           5.74,   None,   None
  6,          1,       0,  0.187000, 2458400.510150920600, 107.82700,  22.97600,              287.82700,  67.02400,       287.82713,       67.02461,    268.18554,     +45.89075,     268.18657,      +45.89086,  2355664.33, -4081795.49,  4422952.70,      43.372231,      -81.236633,   95121.70,  102824.57,    4120.66,             4171.97,   -45.21,  20884.33,           22546.86,      0.84,     -0.70,           2.19,   None,   None
  7,          1,       0,  0.218000, 2458400.510151279625, 107.65700,  22.97600,              287.65700,  67.02400,       287.65714,       67.02466,    268.19419,     +45.82467,     268.19543,      +45.82478,  2355696.29, -4081415.24,  4422396.12,      43.370551,      -81.234115,   94511.63,  102163.62,    4795.49,             4846.80,   -68.04,  21768.79,           22348.17,      0.91,     -0.76,           2.40,   None,   None
  8,          1,       0,  0.249000, 2458400.510151638184, 107.42100,  22.97800,              287.42100,  67.02200,       287.42186,       67.02644,    268.20374,     +45.73276,     268.21045,      +45.73352,  2355740.16, -4080893.24,  4421632.05,      43.368244,      -81.230610,   93674.18,  101255.05,    5721.89,             5773.20,   160.69,  29883.82,           22754.01,      6.03,     -5.04,          16.02,   None,   None
  9,          1,       0,  0.280000, 2458400.510151997209, 107.26100,  22.97800,              287.26100,  67.02200,       287.26168,       67.02563,    268.21242,     +45.67060,     268.21811,      +45.67122,  2355769.31, -4080546.47,  4421124.48,      43.366712,      -81.228325,   93117.84,  100652.93,    6337.30,             6388.60,    78.43,  19851.76,           22803.85,      4.91,     -4.10,          13.11,   None,   None
 10,          1,       0,  0.311000, 2458400.510152355768, 107.07200,  22.97800,              287.07200,  67.02200,       287.07260,       67.02540,    268.22293,     +45.59718,     268.22841,      +45.59776,  2355803.40, -4080140.76,  4420530.63,      43.364918,      -81.225628,   92466.95,   99947.94,    7057.31,             7108.62,   100.77,  23226.28,           22850.19,      4.56,     -3.81,          12.26,   None,   None
 11,          1,       0,  0.342000, 2458400.510152714793, 106.94100,  22.97800,              286.94100,  67.02200,       286.94123,       67.02336,    268.23039,     +45.54631,     268.23312,      +45.54654,  2355826.56, -4079865.26,  4420127.36,      43.363700,      -81.223838,   92024.92,   99470.53,    7546.26,             7597.56,  -107.95,  15772.42,           22606.01,      1.82,     -1.52,           4.91,   None,   None
 12,          1,       0,  0.374000, 2458400.510153084993, 106.70900,  22.97800,              286.70900,  67.02200,       286.70924,       67.02348,    268.24394,     +45.45624,     268.24696,      +45.45649,  2355867.49, -4079378.20,  4419414.44,      43.361546,      -81.220579,   91243.55,   98623.89,    8410.63,             8461.94,    36.26,  27011.77,           22607.53,      1.96,     -1.63,           5.33,   None,   None
 13,          1,       0,  0.405000, 2458400.510153444018, 106.55400,  22.97900,              286.55400,  67.02100,       286.55409,       67.02157,    268.25182,     +45.39598,     268.25369,      +45.39607,  2355894.23, -4079060.08,  4418948.79,      43.360139,      -81.218491,   90733.16,   98072.28,    8975.21,             9026.51,   -96.84,  18212.12,           22483.25,      0.75,     -0.63,           2.05,   None,   None
 14,          1,       0,  0.436000, 2458400.510153802577, 106.37600,  22.98100,              286.37600,  67.01900,       286.37614,       67.01996,    268.25991,     +45.32669,     268.26246,      +45.32685,  2355924.64, -4078698.25,  4418419.18,      43.358538,      -81.216099,   90152.68,   97444.49,    9617.34,             9668.64,  -152.37,  20713.88,           22358.52,      1.25,     -1.04,           3.45,   None,   None
 15,          1,       0,  0.467000, 2458400.510154161602, 106.22400,  22.98100,              286.22400,  67.01900,       286.22380,       67.01754,    268.26943,     +45.26772,     268.26872,      +45.26748,  2355950.25, -4078393.53,  4417973.15,      43.357189,      -81.214105,   89663.79,   96916.49,   10158.13,            10209.43,  -309.25,  17444.79,           22167.19,     -1.90,      1.58,           5.26,   None,   None
 16,          1,       0,  0.498000, 2458400.510154520161, 106.03300,  22.98400,              286.03300,  67.01600,       286.03296,       67.01567,    268.27743,     +45.19330,     268.27844,      +45.19324,  2355982.13, -4078014.20,  4417417.91,      43.355510,      -81.211590,   89055.24,   96258.41,   10831.33,            10882.63,  -333.72,  21716.10,           22027.11,     -0.42,      0.35,           1.18,   None,   None
 17,          1,       0,  0.529000, 2458400.510154879186, 105.75500,  22.98700,              285.75500,  67.01300,       285.75523,       67.01503,    268.29155,     +45.08516,     268.29598,      +45.08549,  2356028.08, -4077467.46,  4416617.62,      43.353089,      -81.207908,   88178.17,   95308.49,   11801.64,            11852.95,   -61.07,  31300.46,           22090.74,      2.60,     -2.16,           7.31,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001455_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.510358572006
Time: 2018-10-09 00:14:54.980621 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 37.41644 deg
 R.A. = 266.31513  Dec = +56.10222 deg

Best intersection: Stations 1 and 2 with Qconv = 37.42 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2331650.97 +/- 1.41 m
 Y =  -4041300.80 +/- 3.06 m
 Z =   4480841.96 +/- 10.69 m
 Vx =    -1163.58 +/- 2.44 m/s
 Vy =   -13373.30 +/- 3.57 m/s
 Vz =    19617.02 +/- 21.85 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.005396e+00, +7.845024e-01, +2.616883e+00, +3.783254e+00, +1.369773e+00, +6.664142e+00
+7.845024e-01, +9.387122e+00, -1.783767e+01, +1.024843e-01, +1.741271e+00, -8.367804e+00
+2.616883e+00, -1.783767e+01, +1.147869e+02, +1.023038e+01, -2.792230e+01, +1.811767e+02
+3.783254e+00, +1.024843e-01, +1.023038e+01, +1.021577e+01, +4.714477e+00, +1.184215e+01
+1.369773e+00, +1.741271e+00, -2.792230e+01, +4.714477e+00, +1.818762e+01, -8.034117e+01
+6.664142e+00, -8.367804e+00, +1.811767e+02, +1.184215e+01, -8.034117e+01, +4.767523e+02

Timing offsets (from input data):
         1: -0.000052 s
         2: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:14:54.980621 UTC
  Lon     = -81.318434 +/- 0.0000 deg
  Lat     = +44.031489 +/- 0.0001 deg
  Lat geo = +43.842201 +/- 0.0001 deg
  Ht      =  101084.86 +/- 8.69 m

  JD dynamic   = 2458400.511159312911 
  LST apparent = 299.9830357794 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.02735 +/- 0.0130 deg
  Dec       = +55.61637 +/- 0.0228 deg
  Azimuth   = +310.01388 +/- 0.0546 deg
  Elevation = +65.00990 +/- 0.0065 deg
  Vavg      =  21.80795 +/- 0.0147 km/s
  Vinit     =  23.77029 +/- 0.0200 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.23490 +/- 0.0130 deg
  Dec       = +56.00003 +/- 0.0228 deg
  Azimuth   = +311.29506 +/- 0.0546 deg
  Elevation = +65.57643 +/- 0.0065 deg
  Vavg      =  21.70005 +/- 0.0147 km/s
  Vinit     =  23.66240 +/- 0.0200 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.21355 +/- 0.0148 deg
  Dec    = +55.95754 +/- 0.0237 deg
  Vg     =  21.01890 +/- 0.0226 km/s
  Vinf   =  23.77029 +/- 0.0200 km/s
  Zc     =  25.11220 +/- 0.0065 deg
  Zg     =  26.67992 +/- 0.0060 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 247.07150 +/- 0.0301 deg
  Bg     = +78.77404 +/- 0.0245 deg
  Vh     =  38.99265 +/- 0.0095 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.86987 +/- 0.0063 deg
  Bh     = +31.92280 +/- 0.0326 deg
  Vh_x   =  -6.80739 +/- 0.0030 km/s
  Vh_y   =  32.38778 +/- 0.0045 km/s
  Vh_z   = -20.61838 +/- 0.0238 km/s
Orbit:
  La Sun = 195.406389 +/- -0.0000 deg
  a      =   3.472105 +/- 0.0102 AU
  e      =   0.713208 +/- 0.0008
  i      =  31.971860 +/- 0.0326 deg
  peri   = 172.790296 +/- 0.0168 deg
  node   = 195.407311 +/- 0.0000 deg
  Pi     =   8.197607 +/- 0.0168 deg
  q      =   0.995772 +/- 0.0000 AU
  f      =   7.207500 +/- 0.0168 deg
  M      =   0.847588 +/- 0.0054 deg
  Q      =   5.948438 +/- 0.0205 AU
  n      =   0.152340 +/- 0.0007 deg/day
  T      =   6.469785 +/- 0.0288 years
  Last perihelion JD = 2458394.947379 (2018-10-03 10:44:13.585231) +/- 0.0138 days
  Tj     =   2.470259 +/- 0.0044
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +6.970966e-07, +6.588609e-09, +8.250326e-06, -3.398867e-11, +1.618805e-07, +4.711958e-07
q   , +6.588609e-09, +1.962716e-10, +1.907197e-07, -3.942486e-13, +4.095208e-09, +5.471144e-09
Tp  , +8.250326e-06, +1.907197e-07, +1.925013e-04, -4.636893e-10, +4.074154e-06, +6.432939e-06
node, -3.398867e-11, -3.942486e-13, -4.636893e-10, +1.698640e-15, -9.290456e-12, -2.355079e-11
peri, +1.618805e-07, +4.095208e-09, +4.074154e-06, -9.290456e-12, +8.669851e-08, +1.289028e-07
i   , +4.711958e-07, +5.471144e-09, +6.432939e-06, -2.355079e-11, +1.289028e-07, +3.265218e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 38.181576
 a2 = 4.724189

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 7.219e-06 s
  Stddev    = 2.69e-03 s

Begin point on the trajectory:
  Lon =   -81.318438 +/- 0.0000 deg
  Lat =    44.031491 +/- 0.0001 deg
  Ht  = 101085.56 +/- 7.37 m
End point on the trajectory:
  Lon =   -81.252608 +/- 0.0000 deg
  Lat =    43.989553 +/- 0.0000 deg
  Ht  = 85337.25 +/- 5.39 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,  40.683484,   4.576986,   100537.78,    85337.25,          0.002656,      5.21,      3.39,              22.02, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  24.869275,   5.536666,   101085.56,    86771.27,          0.001514,      1.77,      2.91,              31.03, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.019266, 2458400.510358796455, 152.90800,  44.34900,              332.90800,  45.65100,       332.90258,       45.64920,    227.01501,     +70.60982,     227.01013,      +70.60595,  2331680.52, -4040961.22,  4480343.83,      44.030036,      -81.316117,  100537.78,  139114.60,       0.00,              603.59,   231.46,      0.00,           20904.78,     -5.57,      8.53,          15.10,   None,   None
  1,          1,       0,  0.050266, 2458400.510359155480, 152.95100,  44.41500,              332.95100,  45.58500,       332.94171,       45.58192,    226.81196,     +70.63669,     226.80377,      +70.63004,  2331703.41, -4040698.08,  4479957.83,      44.028910,      -81.314388,  100113.84,  138684.86,     467.72,             1071.31,   -37.70,  15087.82,           20904.78,     -9.52,     14.59,          25.91,   None,   None
  2,          1,       0,  0.081266, 2458400.510359514039, 153.01500,  44.52800,              333.01500,  45.47200,       333.01048,       45.47050,    226.46424,     +70.67560,     226.46050,      +70.67235,  2331741.33, -4040262.32,  4479318.63,      44.027046,      -81.311439,   99411.83,  137971.51,    1242.26,             1845.85,    -0.04,  24985.03,           20904.78,     -4.61,      7.07,          12.62,   None,   None
  3,          1,       0,  0.113266, 2458400.510359884240, 153.07500,  44.62700,              333.07500,  45.37300,       333.07037,       45.37146,    226.15808,     +70.71205,     226.15441,      +70.70871,  2331774.62, -4039879.71,  4478757.39,      44.025408,      -81.308869,   98795.44,  137346.19,    1922.32,             2525.90,   -80.63,  21251.85,           20904.78,     -4.71,      7.23,          12.96,   None,   None
  4,          1,       0,  0.144266, 2458400.510360243265, 153.14100,  44.73600,              333.14100,  45.26400,       333.13674,       45.26259,    225.81979,     +70.75172,     225.81662,      +70.74864,  2331810.92, -4039462.53,  4478145.43,      44.023622,      -81.306051,   98123.35,  136664.50,    2663.84,             3267.43,   -75.98,  23920.12,           21671.32,     -4.31,      6.62,          11.92,   None,   None
  5,          1,       0,  0.175266, 2458400.510360601824, 153.21600,  44.86800,              333.21600,  45.13200,       333.21701,       45.13233,    225.40918,     +70.79569,     225.41069,      +70.79643,  2331853.95, -4038967.97,  4477419.98,      44.021504,      -81.302685,   97326.64,  135856.51,    3542.89,             4146.47,    66.18,  28356.26,           22835.63,      1.02,     -1.56,           2.82,   None,   None
  6,          1,       0,  0.206266, 2458400.510360960849, 153.27800,  44.97100,              333.27800,  45.02900,       333.27879,       45.02926,    225.08704,     +70.83199,     225.08849,      +70.83257,  2331887.52, -4038582.11,  4476853.97,      44.019851,      -81.300087,   96705.03,  135227.43,    4228.73,             4832.32,    15.15,  22123.97,           23177.43,      0.80,     -1.23,           2.23,   None,   None
  7,          1,       0,  0.237266, 2458400.510361319408, 153.35000,  45.09200,              333.35000,  44.90800,       333.35187,       44.90862,    224.70734,     +70.87353,     224.70981,      +70.87490,  2331926.49, -4038134.25,  4476197.01,      44.017932,      -81.297050,   95983.56,  134497.36,    5024.78,             5628.36,    74.31,  25678.95,           23527.19,      1.87,     -2.87,           5.26,   None,   None
  8,          1,       0,  0.268266, 2458400.510361678433, 153.40600,  45.18500,              333.40600,  44.81500,       333.40666,       44.81522,    224.41437,     +70.90555,     224.41595,      +70.90603,  2331956.25, -4037792.22,  4475695.29,      44.016466,      -81.294761,   95432.55,  133941.07,    5632.72,             6236.30,   -54.62,  19610.98,           23431.69,      0.66,     -1.01,           1.85,   None,   None
  9,          1,       0,  0.299266, 2458400.510362036992, 153.46800,  45.29100,              333.46800,  44.70900,       333.46930,       44.70943,    224.07971,     +70.94033,     224.08194,      +70.94129,  2331989.70, -4037407.68,  4475131.21,      44.014817,      -81.292171,   94813.07,  133315.71,    6316.22,             6919.81,  -108.00,  22048.57,           23307.96,      1.29,     -1.99,           3.67,   None,   None
 10,          1,       0,  0.330266, 2458400.510362396017, 153.53400,  45.40500,              333.53400,  44.59500,       333.53667,       44.59588,    223.71868,     +70.97676,     223.72213,      +70.97874,  2332025.29, -4036998.71,  4474531.30,      44.013064,      -81.289408,   94154.25,  132651.02,    7043.15,             7646.73,  -117.95,  23449.18,           23246.70,      2.65,     -4.07,           7.56,   None,   None
 11,          1,       0,  0.362266, 2458400.510362766217, 153.59700,  45.51200,              333.59700,  44.48800,       333.59932,       44.48877,    223.37846,     +71.01124,     223.38173,      +71.01296,  2332058.48, -4036617.25,  4473971.75,      44.011428,      -81.286844,   93539.76,  132031.92,    7721.16,             8324.75,  -200.59,  21187.86,           23129.59,      2.29,     -3.53,           6.57,   None,   None
 12,          1,       0,  0.393266, 2458400.510363125242, 153.66000,  45.62000,              333.66000,  44.38000,       333.66241,       44.38079,    223.03404,     +71.04515,     223.03749,      +71.04695,  2332091.62, -4036236.31,  4473412.96,      44.009793,      -81.284278,   92926.09,  131414.09,    8398.26,             9001.85,  -260.36,  21842.07,           23016.74,      2.37,     -3.65,           6.84,   None,   None
 13,          1,       0,  0.424266, 2458400.510363483801, 153.72500,  45.73200,              333.72500,  44.26800,       333.72772,       44.26890,    222.67576,     +71.07959,     222.67955,      +71.08162,  2332125.65, -4035845.23,  4472839.29,      44.008115,      -81.281641,   92296.10,  130780.30,    9093.39,             9696.97,  -302.12,  22423.40,           22929.04,      2.67,     -4.10,           7.72,   None,   None
 14,          1,       0,  0.455266, 2458400.510363842826, 153.79300,  45.85000,              333.79300,  44.15000,       333.79643,       44.15113,    222.29711,     +71.11498,     222.30153,      +71.11755,  2332161.11, -4035437.62,  4472241.38,      44.006366,      -81.278886,   91639.49,  130120.21,    9817.88,            10421.47,  -314.50,  23370.84,           22883.06,      3.35,     -5.16,           9.75,   None,   None
 15,          1,       0,  0.486266, 2458400.510364201386, 153.85800,  45.96200,              333.85800,  44.03800,       333.86117,       44.03904,    221.93638,     +71.14837,     221.94070,      +71.15076,  2332194.50, -4035053.89,  4471678.49,      44.004719,      -81.276299,   91021.35,  129499.57,   10499.94,            11103.53,  -369.32,  22001.83,           22832.96,      3.09,     -4.75,           9.03,   None,   None
 16,          1,       0,  0.517266, 2458400.510364560410, 153.92400,  46.07700,              333.92400,  43.92300,       333.92738,       43.92411,    221.56498,     +71.18158,     221.56954,      +71.18413,  2332228.40, -4034664.25,  4471106.94,      44.003046,      -81.273671,   90393.69,  128869.92,   11192.51,            11796.09,  -413.64,  22340.83,           22788.97,      3.27,     -5.04,           9.62,   None,   None
 17,          1,       0,  0.548266, 2458400.510364918970, 153.98300,  46.17800,              333.98300,  43.82200,       333.98479,       43.82259,    221.23750,     +71.21104,     221.24100,      +71.21240,  2332258.01, -4034323.93,  4470607.73,      44.001584,      -81.271391,   89845.46,  128320.87,   11797.40,            12400.99,  -545.62,  19512.83,           22700.91,      1.73,     -2.66,           5.11,   None,   None
 18,          1,       0,  0.579266, 2458400.510365277994, 154.03800,  46.27500,              334.03800,  43.72500,       334.03920,       43.72539,    220.92259,     +71.23774,     220.92578,      +71.23866,  2332286.10, -4034001.18,  4470134.28,      44.000197,      -81.269236,   89325.52,  127800.75,   12371.09,            12974.68,  -708.81,  18505.98,           22571.94,      1.16,     -1.79,           3.44,   None,   None
 19,          1,       0,  0.610266, 2458400.510365636554, 154.11000,  46.40300,              334.11000,  43.59700,       334.11241,       43.59779,    220.50595,     +71.27195,     220.51010,      +71.27379,  2332322.74, -4033580.02,  4469516.50,      43.998388,      -81.266383,   88647.12,  127121.73,   13119.66,            13723.25,  -697.12,  24147.51,           22500.32,      2.31,     -3.56,           6.89,   None,   None
 20,          1,       0,  0.642266, 2458400.510366007220, 154.16000,  46.48900,              334.16000,  43.51100,       334.15963,       43.51088,    220.22470,     +71.29571,     220.22704,      +71.29543,  2332347.32, -4033297.56,  4469102.16,      43.997174,      -81.264516,   88192.06,  126667.88,   13621.73,            14225.32,  -955.70,  15689.72,           22356.08,     -0.35,      0.55,           1.06,   None,   None
 21,          1,       0,  0.673266, 2458400.510366365779, 154.23100,  46.61500,              334.23100,  43.38500,       334.23106,       43.38502,    219.81220,     +71.32833,     219.81497,      +71.32837,  2332382.79, -4032889.85,  4468504.10,      43.995421,      -81.261758,   87535.31,  126011.83,   14346.41,            14950.00,  -967.89,  23376.81,           22259.94,      0.05,     -0.08,           0.16,   None,   None
 22,          1,       0,  0.704266, 2458400.510366724804, 154.29000,  46.71900,              334.29000,  43.28100,       334.28883,       43.28062,    219.47057,     +71.35502,     219.47266,      +71.35413,  2332411.85, -4032555.80,  4468014.09,      43.993985,      -81.259521,   86997.19,  125475.42,   14940.16,            15543.75, -1111.02,  19153.23,           22153.20,     -1.11,      1.71,           3.35,   None,   None
 23,          1,       0,  0.735266, 2458400.510367083363, 154.35600,  46.83500,              334.35600,  43.16500,       334.35371,       43.16425,    219.08838,     +71.38438,     219.08989,      +71.38261,  2332444.00, -4032186.40,  4467472.23,      43.992397,      -81.257033,   86402.15,  124882.46,   15596.75,            16200.34, -1191.32,  21180.14,           22061.36,     -2.17,      3.35,           6.60,   None,   None
 24,          1,       0,  0.766266, 2458400.510367442388, 154.42100,  46.96900,              334.42100,  43.03100,       334.42731,       43.03306,    218.64975,     +71.40946,     218.65686,      +71.41435,  2332479.90, -4031773.72,  4466866.88,      43.990622,      -81.254239,   85737.42,  124220.37,   16330.26,            16933.84, -1194.69,  23661.58,           22004.58,      5.95,     -9.20,          18.19,   None,   None
 25,          1,       0,  0.797266, 2458400.510367800947, 154.47000,  47.04700,              334.47000,  42.95300,       334.46946,       42.95282,    218.38957,     +71.43174,     218.39248,      +71.43132,  2332501.51, -4031525.35,  4466502.54,      43.989553,      -81.252608,   85337.25,  123823.51,   16771.73,            17375.32, -1490.09,  14241.16,           21893.88,     -0.51,      0.79,           1.57,   None,   None
  0,          2,       0,  0.000000, 2458400.510358572006, 179.86400,  43.40800,              359.86400,  46.59200,       359.86507,       46.59257,    298.41007,     +86.59944,     298.42265,      +86.59888,  2331650.94, -4041301.24,  4480842.59,      44.031491,      -81.318438,  101085.56,  137748.88,       0.00,                0.77,    86.61,      0.00,           23457.86,      1.92,     -1.16,           3.36,   None,   None
  1,          2,       0,  0.031000, 2458400.510358930565, 179.97600,  43.50900,              359.97600,  46.49100,       359.97482,       46.49036,    299.69866,     +86.70176,     299.68449,      +86.70239,  2331679.97, -4040967.53,  4480353.09,      44.030063,      -81.316210,  100547.94,  137244.00,     593.14,              592.37,   -58.67,  19133.57,           23457.86,     -2.12,      1.28,           3.72,   None,   None
  2,          2,       0,  0.062000, 2458400.510359289590, 180.12900,  43.65400,                0.12900,  46.34600,         0.13055,       46.34683,    301.60428,     +86.84547,     301.62339,      +86.84461,  2331720.34, -4040503.59,  4479672.54,      44.028078,      -81.313062,   99800.51,  136543.20,    1417.78,             1417.01,    29.09,  26601.18,           23457.86,      2.75,     -1.67,           4.87,   None,   None
  3,          2,       0,  0.094000, 2458400.510359659791, 180.27100,  43.78700,                0.27100,  46.21300,         0.27294,       46.21404,    303.54010,     +86.97367,     303.56452,      +86.97254,  2331757.27, -4040079.16,  4479049.95,      44.026262,      -81.310197,   99116.75,  135903.27,    2172.17,             2171.40,    22.84,  23574.79,           23457.86,      3.45,     -2.09,           6.12,   None,   None
  4,          2,       0,  0.125000, 2458400.510360018816, 180.40500,  43.91100,                0.40500,  46.08900,         0.40562,       46.08933,    305.52628,     +87.08951,     305.53443,      +87.08914,  2331791.59, -4039684.66,  4478471.26,      44.024573,      -81.307540,   98481.20,  135309.46,    2873.38,             2872.61,   -12.83,  22619.65,           23406.94,      1.09,     -0.66,           1.94,   None,   None
  5,          2,       0,  0.156000, 2458400.510360377375, 180.54000,  44.03700,                0.54000,  45.96300,         0.53954,       45.96275,    307.70204,     +87.20324,     307.69679,      +87.20353,  2331826.08, -4039288.24,  4477889.77,      44.022875,      -81.304868,   97842.58,  134713.78,    3577.98,             3577.21,   -45.11,  22729.09,           23296.53,     -0.82,      0.50,           1.46,   None,   None
  6,          2,       0,  0.187000, 2458400.510360736400, 180.69800,  44.18800,                0.69800,  45.81200,         0.69873,       45.81239,    310.50398,     +87.33394,     310.51386,      +87.33346,  2331866.60, -4038822.49,  4477206.57,      44.020881,      -81.301705,   97092.27,  134015.23,    4405.83,             4405.06,    45.86,  26704.76,           23618.78,      1.29,     -0.78,           2.32,   None,   None
  7,          2,       0,  0.218000, 2458400.510361094959, 180.83400,  44.32000,                0.83400,  45.68000,         0.83601,       45.68107,    313.15969,     +87.44255,     313.18540,      +87.44117,  2331901.61, -4038420.18,  4476616.43,      44.019157,      -81.298991,   96444.16,  133412.96,    5120.92,             5120.15,    24.07,  23067.32,           23707.99,      3.52,     -2.14,           6.36,   None,   None
  8,          2,       0,  0.249000, 2458400.510361453984, 180.98000,  44.46100,                0.98000,  45.53900,         0.98258,       45.54037,    316.27061,     +87.55149,     316.30259,      +87.54965,  2331938.72, -4037993.67,  4475990.79,      44.017329,      -81.296105,   95757.08,  132775.65,    5879.01,             5878.24,    45.28,  24454.68,           23799.19,      4.49,     -2.73,           8.16,   None,   None
  9,          2,       0,  0.280000, 2458400.510361812543, 181.11500,  44.58900,                1.11500,  45.41100,         1.11560,       45.41132,    319.38371,     +87.64270,     319.39179,      +87.64225,  2331972.40, -4037606.52,  4475422.89,      44.015670,      -81.293497,   95133.40,  132198.20,    6567.15,             6566.38,    -3.46,  22198.08,           23758.95,      1.05,     -0.64,           1.91,   None,   None
 10,          2,       0,  0.311000, 2458400.510362171568, 181.24900,  44.72000,                1.24900,  45.28000,         1.24979,       45.28042,    322.75887,     +87.72913,     322.76864,      +87.72853,  2332006.24, -4037217.69,  4474852.52,      44.014003,      -81.290876,   94507.02,  131619.27,    7258.28,             7257.51,   -49.21,  22294.47,           23670.73,      1.36,     -0.83,           2.49,   None,   None
 11,          2,       0,  0.343000, 2458400.510362541769, 181.37800,  44.84700,                1.37800,  45.15300,         1.37878,       45.15341,    326.26570,     +87.80481,     326.27483,      +87.80420,  2332038.74, -4036844.09,  4474304.50,      44.012401,      -81.288367,   93905.18,  131064.00,    7922.32,             7921.55,  -145.81,  20751.39,           23503.89,      1.34,     -0.81,           2.46,   None,   None
 12,          2,       0,  0.374000, 2458400.510362900794, 181.51400,  44.98200,                1.51400,  45.01800,         1.51533,       45.01871,    330.24074,     +87.87566,     330.25407,      +87.87457,  2332072.88, -4036451.75,  4473728.98,      44.010718,      -81.285722,   93273.15,  130481.94,    8619.68,             8618.91,  -185.33,  22495.46,           23370.25,      2.29,     -1.39,           4.24,   None,   None
 13,          2,       0,  0.405000, 2458400.510363259353, 181.66100,  45.12600,                1.66100,  44.87400,         1.66136,       44.87419,    334.79742,     +87.93796,     334.80164,      +87.93766,  2332109.12, -4036035.22,  4473117.98,      44.008931,      -81.282904,   92602.16,  129865.21,    9360.05,             9359.28,  -181.85,  23882.78,           23300.95,      0.61,     -0.37,           1.13,   None,   None
 14,          2,       0,  0.436000, 2458400.510363618378, 181.79300,  45.25800,                1.79300,  44.74200,         1.79332,       44.74217,    339.16085,     +87.98384,     339.16441,      +87.98356,  2332141.89, -4035658.56,  4472565.47,      44.007314,      -81.280368,   91995.41,  129308.56,   10029.54,            10028.77,  -249.24,  21596.34,           23213.54,      0.55,     -0.33,           1.02,   None,   None
 15,          2,       0,  0.467000, 2458400.510363976937, 181.92500,  45.39300,                1.92500,  44.60700,         1.92678,       44.60794,    343.76677,     +88.01923,     343.77529,      +88.01767,  2332174.89, -4035279.32,  4472009.17,      44.005686,      -81.277814,   91384.49,  128749.15,   10703.61,            10702.84,  -312.04,  21744.39,           23122.81,      3.03,     -1.84,           5.68,   None,   None
 16,          2,       0,  0.498000, 2458400.510364335962, 182.04200,  45.51000,                2.04200,  44.49000,         2.04237,       44.49019,    347.90974,     +88.03749,     347.91245,      +88.03717,  2332203.57, -4034949.66,  4471525.59,      44.004271,      -81.275610,   90853.42,  128263.68,   11289.58,            11288.81,  -462.96,  18902.02,           22978.20,      0.62,     -0.38,           1.17,   None,   None
 17,          2,       0,  0.529000, 2458400.510364694521, 182.16500,  45.63600,                2.16500,  44.36400,         2.16566,       44.36435,    352.39840,     +88.04686,     352.40046,      +88.04627,  2332233.96, -4034600.42,  4471013.30,      44.002771,      -81.273268,   90290.83,  127750.29,   11910.33,            11909.56,  -579.08,  20024.24,           22825.12,      1.11,     -0.68,           2.10,   None,   None
 18,          2,       0,  0.560000, 2458400.510365053546, 182.30800,  45.77900,                2.30800,  44.22100,         2.30677,       44.22036,    357.54778,     +88.04032,     357.55302,      +88.04141,  2332268.39, -4034204.73,  4470432.87,      44.001072,      -81.270596,   89653.43,  127169.78,   12613.64,            12612.87,  -612.65,  22687.40,           22713.33,     -2.07,      1.26,           3.93,   None,   None
 19,          2,       0,  0.591000, 2458400.510365412105, 182.42400,  45.89900,                2.42400,  44.10100,         2.42266,       44.10030,      1.77870,     +88.02491,       1.78686,      +88.02609,  2332296.83, -4033877.83,  4469953.36,      43.999668,      -81.268411,   89126.82,  126691.03,   13194.68,            13193.91,  -768.49,  18743.24,           22575.39,     -2.25,      1.37,           4.30,   None,   None
 20,          2,       0,  0.623000, 2458400.510365782771, 182.55700,  46.03500,                2.55700,  43.96500,         2.55445,       43.96366,      6.47795,     +87.99325,       6.49650,      +87.99545,  2332328.90, -4033509.20,  4469412.62,      43.998084,      -81.265934,   88533.00,  126152.19,   13849.90,            13849.13,  -873.92,  20475.60,           22444.91,     -4.28,      2.60,           8.18,   None,   None
 21,          2,       0,  0.654000, 2458400.510366141330, 182.67400,  46.15600,                2.67400,  43.84400,         2.67045,       43.84214,     10.50460,     +87.95463,      10.53511,      +87.95763,  2332357.17, -4033184.27,  4468935.99,      43.996687,      -81.263762,   88009.56,  125678.06,   14427.44,            14426.67, -1033.25,  18630.58,           22301.95,     -5.92,      3.60,          11.38,   None,   None
 22,          2,       0,  0.685000, 2458400.510366500355, 182.81700,  46.30400,                2.81700,  43.69600,         2.81268,       43.69374,     15.19782,     +87.89387,      15.24161,      +87.89741,  2332391.37, -4032791.27,  4468359.49,      43.994998,      -81.261108,   87376.49,  125105.83,   15125.99,            15125.22, -1071.59,  22533.75,           22195.77,     -7.19,      4.37,          13.87,   None,   None
 23,          2,       0,  0.716000, 2458400.510366858914, 182.95000,  46.44900,                2.95000,  43.55100,         2.94893,       43.55044,     19.49171,     +87.82602,      19.50619,      +87.82687,  2332424.06, -4032415.55,  4467808.36,      43.993382,      -81.258576,   86771.27,  124559.90,   15793.81,            15793.04, -1140.64,  21542.66,           22107.54,     -1.78,      1.08,           3.45,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001738_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.512245370541
Time: 2018-10-09 00:17:38.000015 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 49.69996 deg
 R.A. = 266.44122  Dec = +56.15175 deg

Best intersection: Stations 1 and 2 with Qconv = 49.70 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2402416.50 +/- 3.94 m
 Y =  -4054754.91 +/- 28.92 m
 Z =   4438920.94 +/- 39.79 m
 Vx =    -1091.35 +/- 0.47 m/s
 Vy =   -12907.74 +/- 51.86 m/s
 Vz =    19025.56 +/- 84.06 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.594700e+01, +9.411608e+01, -1.273582e+02, +2.488388e+01, +1.575230e+02, -2.158713e+02
+9.411608e+01, +8.513716e+02, -1.162834e+03, +1.112161e+02, +9.821746e+02, -1.321873e+03
-1.273582e+02, -1.162834e+03, +1.608226e+03, -1.371439e+02, -1.168703e+03, +1.577385e+03
+2.488388e+01, +1.112161e+02, -1.371439e+02, +6.551866e+01, +4.346384e+02, -5.941853e+02
+1.575230e+02, +9.821746e+02, -1.168703e+03, +4.346384e+02, +3.624669e+03, -4.902884e+03
-2.158713e+02, -1.321873e+03, +1.577385e+03, -5.941853e+02, -4.902884e+03, +6.640170e+03

Timing offsets (from input data):
         1: 0.000000 s
         2: -0.000919 s

Reference point on the trajectory:
  Time: 2018-10-09 00:17:38.000015 UTC
  Lon     = -81.336106 +/- 0.0002 deg
  Lat     = +43.473422 +/- 0.0001 deg
  Lat geo = +43.284459 +/- 0.0001 deg
  Ht      =  106285.50 +/- 44.21 m

  JD dynamic   = 2458400.513046111446 
  LST apparent = 300.6464717668 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.16713 +/- 0.0182 deg
  Dec       = +55.75052 +/- 0.0109 deg
  Azimuth   = +311.05798 +/- 0.0267 deg
  Elevation = +64.32914 +/- 0.0094 deg
  Vavg      =  22.28373 +/- 0.0160 km/s
  Vinit     =  23.01679 +/- 0.0987 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.42416 +/- 0.0182 deg
  Dec       = +56.15659 +/- 0.0109 deg
  Azimuth   = +312.38951 +/- 0.0267 deg
  Elevation = +64.90746 +/- 0.0094 deg
  Vavg      =  22.17377 +/- 0.0160 km/s
  Vinit     =  22.90683 +/- 0.0987 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.06163 +/- 0.0263 deg
  Dec    = +56.14278 +/- 0.0148 deg
  Vg     =  20.16540 +/- 0.1124 km/s
  Vinf   =  23.01679 +/- 0.0987 km/s
  Zc     =  25.79534 +/- 0.0094 deg
  Zg     =  27.52788 +/- 0.0169 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.38084 +/- 0.0915 deg
  Bg     = +78.92792 +/- 0.0111 deg
  Vh     =  38.38448 +/- 0.0771 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.02309 +/- 0.0189 deg
  Bh     = +31.03869 +/- 0.1210 deg
  Vh_x   =  -6.85088 +/- 0.0063 km/s
  Vh_y   =  32.16711 +/- 0.0253 km/s
  Vh_z   = -19.79168 +/- 0.1096 km/s
Orbit:
  La Sun = 195.408253 +/- 0.0000 deg
  a      =   2.932070 +/- 0.0623 AU
  e      =   0.660361 +/- 0.0067
  i      =  31.082936 +/- 0.1216 deg
  peri   = 172.707312 +/- 0.0184 deg
  node   = 195.409202 +/- 0.0000 deg
  Pi     =   8.116514 +/- 0.0184 deg
  q      =   0.995846 +/- 0.0000 AU
  f      =   7.290452 +/- 0.0184 deg
  M      =   1.122310 +/- 0.0364 deg
  Q      =   4.868295 +/- 0.1247 AU
  n      =   0.196310 +/- 0.0057 deg/day
  T      =   5.020676 +/- 0.1634 years
  Last perihelion JD = 2458394.796017 (2018-10-03 07:06:15.907865) +/- 0.0242 days
  Tj     =   2.740407 +/- 0.0342
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +4.699877e-05, -4.615830e-08, +1.583009e-04, -1.113415e-09, +1.748731e-06, +1.494994e-05
q   , -4.615830e-08, +1.536410e-10, -6.111393e-08, +1.138535e-12, +4.046459e-10, -1.528551e-08
Tp  , +1.583009e-04, -6.111393e-08, +6.154433e-04, -3.711553e-09, +7.739626e-06, +4.983471e-05
node, -1.113415e-09, +1.138535e-12, -3.711553e-09, +2.641711e-14, -4.055465e-11, -3.546767e-10
peri, +1.748731e-06, +4.046459e-10, +7.739626e-06, -4.055465e-11, +1.066582e-07, +5.445315e-07
i   , +1.494994e-05, -1.528551e-08, +4.983471e-05, -3.546767e-10, +5.445315e-07, +4.762021e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 3.148425
 a2 = 5.916157

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 6.785e-06 s
  Stddev    = 2.60e-03 s

Begin point on the trajectory:
  Lon =   -81.335999 +/- 0.0001 deg
  Lat =    43.473355 +/- 0.0001 deg
  Ht  = 106261.34 +/- 26.25 m
End point on the trajectory:
  Lon =   -81.253093 +/- 0.0000 deg
  Lat =    43.418158 +/- 0.0000 deg
  Ht  = 86586.46 +/- 6.12 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   8.809993,   5.001606,   106341.39,    86908.82,          0.002176,      2.01,      3.59,               6.71, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   7.432832,   5.231373,    99292.00,    86586.62,          0.001550,      1.98,      1.55,              17.45, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.512245370541, 117.14600,  26.25100,              297.14600,  63.74900,       297.14500,       63.75240,    263.81062,     +49.60842,     263.81587,      +49.60800,  2402406.36, -4054797.70,  4438968.80,      43.473537,      -81.336477,  106341.39,  117965.36,       0.00,               53.24,  -490.38,      0.00,           26567.20,      6.16,     -3.46,          12.34,   None,   None
  1,          1,       0,  0.094000, 2458400.512246458326, 116.81600,  26.27600,              296.81600,  63.72400,       296.81687,       63.72118,    263.77453,     +49.46214,     263.77057,      +49.46248,  2402530.90, -4053333.03,  4436812.13,      43.466967,      -81.326488,  103989.24,  115383.37,    2609.98,             2556.74,  -179.77,  27765.79,           26567.20,     -5.00,      2.81,          10.25,   None,   None
  2,          1,       0,  0.125000, 2458400.512246817350, 116.74300,  26.28300,              296.74300,  63.71700,       296.74431,       63.71279,    263.76447,     +49.42972,     263.75851,      +49.43024,  2402557.03, -4053025.75,  4436359.68,      43.465588,      -81.324439,  103495.78,  114843.29,    3157.54,             3104.29,  -355.41,  17662.97,           26567.20,     -7.42,      4.17,          15.29,   None,   None
  3,          1,       0,  0.156000, 2458400.512247175910, 116.60700,  26.30300,              296.60700,  63.69700,       296.60597,       63.70022,    263.73523,     +49.36916,     263.74084,      +49.36876,  2402608.01, -4052426.13,  4435476.75,      43.462897,      -81.320317,  102532.89,  113785.52,    4226.04,             4172.80,   -10.09,  34467.85,           26567.20,      5.63,     -3.16,          11.71,   None,   None
  4,          1,       0,  0.187000, 2458400.512247534934, 116.49500,  26.31300,              296.49500,  63.68700,       296.49430,       63.68914,    263.72129,     +49.31935,     263.72535,      +49.31908,  2402648.10, -4051954.66,  4434782.54,      43.460779,      -81.317102,  101775.79,  112954.80,    5066.18,             5012.93,   106.86,  27101.18,           26894.60,      3.71,     -2.08,           7.77,   None,   None
  5,          1,       0,  0.218000, 2458400.512247893494, 116.41000,  26.32000,              296.41000,  63.68000,       296.41010,       63.67969,    263.71171,     +49.28153,     263.71215,      +49.28157,  2402677.46, -4051609.37,  4434274.11,      43.459229,      -81.314782,  101221.31,  112347.56,    5681.46,             5628.22,    -1.04,  19847.97,           26392.46,     -0.54,      0.30,           1.13,   None,   None
  6,          1,       0,  0.249000, 2458400.512248252518, 116.33600,  26.32700,              296.33600,  63.67300,       296.33671,       63.67085,    263.70207,     +49.24858,     263.69981,      +49.24884,  2402702.54, -4051314.46,  4433839.87,      43.457904,      -81.312820,  100747.71,  111829.56,    6206.98,             6153.74,  -198.71,  16952.20,           25444.53,     -3.70,      2.07,           7.81,   None,   None
  7,          1,       0,  0.281000, 2458400.512248622719, 116.20000,  26.34100,              296.20000,  63.65900,       296.20047,       63.65762,    263.68279,     +49.18794,     263.68184,      +49.18811,  2402750.09, -4050755.20,  4433016.38,      43.455391,      -81.308985,   99849.68,  110843.75,    7203.56,             7150.32,    51.35,  31143.12,           25331.32,     -2.35,      1.32,           5.02,   None,   None
  8,          1,       0,  0.312000, 2458400.512248981744, 116.10300,  26.35500,              296.10300,  63.64500,       296.10234,       63.64690,    263.66305,     +49.14454,     263.66727,      +49.14430,  2402783.34, -4050364.26,  4432440.74,      43.453633,      -81.306341,   99221.91,  110155.87,    7900.19,             7846.95,    24.80,  22471.99,           25119.62,      3.23,     -1.81,           6.92,   None,   None
  9,          1,       0,  0.343000, 2458400.512249340303, 116.01800,  26.36500,              296.01800,  63.63500,       296.01731,       63.63697,    263.64933,     +49.10655,     263.65378,      +49.10630,  2402811.56, -4050032.34,  4431952.00,      43.452141,      -81.304114,   98688.91,  109572.50,    8491.66,             8438.41,  -106.93,  19079.48,           24728.90,      3.32,     -1.86,           7.16,   None,   None
 10,          1,       0,  0.374000, 2458400.512249699328, 115.90700,  26.37500,              295.90700,  63.62500,       295.90694,       63.62516,    263.63623,     +49.05698,     263.63804,      +49.05696,  2402848.31, -4049600.11,  4431315.55,      43.450197,      -81.301176,   97994.85,  108811.65,    9261.89,             9208.64,   -59.89,  24846.05,           24502.77,      0.27,     -0.15,           0.58,   None,   None
 11,          1,       0,  0.405000, 2458400.512250057887, 115.79300,  26.38600,              295.79300,  63.61400,       295.79337,       63.61298,    263.62183,     +49.00601,     263.62196,      +49.00614,  2402885.67, -4049160.79,  4430668.67,      43.448221,      -81.298186,   97289.42,  108038.33,   10044.74,             9991.49,    -0.22,  25253.31,           24389.04,     -1.70,      0.95,           3.71,   None,   None
 12,          1,       0,  0.436000, 2458400.512250416912, 115.70000,  26.39800,              295.70000,  63.60200,       295.69996,       63.60210,    263.60560,     +48.96430,     263.60757,      +48.96429,  2402915.67, -4048808.00,  4430149.20,      43.446634,      -81.295811,   96722.92,  107418.20,   10673.39,            10620.14,   -94.76,  20279.07,           24196.94,      0.16,     -0.09,           0.36,   None,   None
 13,          1,       0,  0.467000, 2458400.512250775471, 115.58200,  26.41300,              295.58200,  63.58700,       295.58117,       63.58925,    263.58552,     +48.91134,     263.59091,      +48.91105,  2402953.83, -4048359.15,  4429488.29,      43.444614,      -81.292753,   96002.21,  106628.17,   11473.22,            11419.97,   -18.12,  25800.92,           24112.51,      3.71,     -2.07,           8.22,   None,   None
 14,          1,       0,  0.498000, 2458400.512251134496, 115.46200,  26.42700,              295.46200,  63.57300,       295.46083,       63.57612,    263.56720,     +48.85747,     263.57405,      +48.85707,  2402991.96, -4047910.80,  4428828.12,      43.442596,      -81.289698,   95282.32,  105839.13,   12272.15,            12218.91,    57.63,  25772.13,           24093.59,      5.10,     -2.85,          11.38,   None,   None
 15,          1,       0,  0.529000, 2458400.512251493055, 115.36200,  26.43600,              295.36200,  63.56400,       295.36184,       63.56443,    263.55613,     +48.81265,     263.55900,      +48.81259,  2403022.59, -4047550.56,  4428297.68,      43.440974,      -81.287269,   94703.87,  105206.01,   12914.08,            12860.84,   -23.63,  20707.36,           24011.86,      0.70,     -0.39,           1.56,   None,   None
 16,          1,       0,  0.561000, 2458400.512251863722, 115.25500,  26.44600,              295.25500,  63.55400,       295.25580,       63.55193,    263.54387,     +48.76464,     263.54305,      +48.76491,  2403055.07, -4047168.57,  4427735.21,      43.439254,      -81.284689,   94090.50,  104534.61,   13594.78,            13541.54,   -89.44,  21271.96,           23902.73,     -3.35,      1.87,           7.56,   None,   None
 17,          1,       0,  0.592000, 2458400.512252222281, 115.15100,  26.46300,              295.15100,  63.53700,       295.15004,       63.53946,    263.52106,     +48.71764,     263.52728,      +48.71732,  2403087.11, -4046791.71,  4427180.30,      43.437556,      -81.282140,   93485.38,  103872.22,   14266.33,            14213.09,  -141.08,  21662.83,           23788.08,      3.95,     -2.20,           8.98,   None,   None
 18,          1,       0,  0.623000, 2458400.512252581306, 115.03700,  26.47700,              295.03700,  63.52300,       295.03574,       63.52617,    263.50326,     +48.66626,     263.51070,      +48.66584,  2403121.44, -4046388.03,  4426585.90,      43.435738,      -81.279401,   92837.21,  103162.48,   14985.67,            14932.42,  -144.93,  23204.42,           23696.15,      5.06,     -2.82,          11.59,   None,   None
 19,          1,       0,  0.654000, 2458400.512252939865, 114.91900,  26.48900,              294.91900,  63.51100,       294.91840,       63.51249,    263.48878,     +48.61314,     263.49378,      +48.61295,  2403156.25, -4045978.61,  4425983.04,      43.433892,      -81.276621,   92179.84,  102442.68,   15715.23,            15661.99,  -138.55,  23534.32,           23626.15,      2.36,     -1.31,           5.44,   None,   None
 20,          1,       0,  0.685000, 2458400.512253298890, 114.81700,  26.50000,              294.81700,  63.50000,       294.81703,       63.49992,    263.47547,     +48.56716,     263.47821,      +48.56717,  2403185.72, -4045632.12,  4425472.85,      43.432331,      -81.274288,   91623.48,  101834.20,   16332.67,            16279.42,  -244.31,  19917.21,           23527.95,     -0.12,      0.07,           0.28,   None,   None
 21,          1,       0,  0.716000, 2458400.512253657449, 114.72900,  26.51000,              294.72900,  63.49000,       294.72966,       63.48838,    263.46332,     +48.52744,     263.46384,      +48.52766,  2403210.60, -4045339.43,  4425041.87,      43.431011,      -81.272336,   91153.47,  101320.87,   16854.23,            16800.99,  -445.93,  16824.73,           23377.62,     -2.55,      1.42,           5.94,   None,   None
 22,          1,       0,  0.747000, 2458400.512254016474, 114.60900,  26.52800,              294.60900,  63.47200,       294.60821,       63.47390,    263.44034,     +48.47301,     263.44636,      +48.47276,  2403245.44, -4044929.70,  4424438.57,      43.429163,      -81.269553,   90495.63,  100600.75,   17584.34,            17531.10,  -439.01,  23551.88,           23264.07,      2.97,     -1.65,           6.97,   None,   None
 23,          1,       0,  0.778000, 2458400.512254375033, 114.48800,  26.54200,              294.48800,  63.45800,       294.48744,       63.45932,    263.42363,     +48.41828,     263.42889,      +48.41811,  2403279.60, -4044527.98,  4423847.05,      43.427351,      -81.266826,   89850.63,   99894.85,   18300.19,            18246.95,  -446.35,  23091.96,           23174.31,      2.04,     -1.14,           4.83,   None,   None
 24,          1,       0,  0.810000, 2458400.512254745699, 114.37200,  26.55500,              294.37200,  63.44500,       294.37206,       63.44486,    263.40843,     +48.36579,     263.41160,      +48.36581,  2403311.68, -4044150.73,  4423291.56,      43.425649,      -81.264277,   89244.90,   99232.42,   18972.44,            18919.19,  -520.61,  21007.74,           23083.89,     -0.21,      0.12,           0.50,   None,   None
 25,          1,       0,  0.841000, 2458400.512255104259, 114.27000,  26.56500,              294.27000,  63.43500,       294.27143,       63.43167,    263.39735,     +48.31969,     263.39581,      +48.32013,  2403339.16, -4043827.54,  4422815.68,      43.424191,      -81.262107,   88725.95,   98665.45,   19548.34,            19495.10,  -667.90,  18577.53,           22975.19,     -5.10,      2.84,          12.20,   None,   None
 26,          1,       0,  0.872000, 2458400.512255463284, 114.16500,  26.57900,              294.16500,  63.42100,       294.16633,       63.41795,    263.38052,     +48.27197,     263.37954,      +48.27238,  2403367.61, -4043492.98,  4422323.05,      43.422681,      -81.259857,   88188.74,   98078.44,   20144.53,            20091.28,  -794.90,  19231.70,           22859.74,     -4.65,      2.58,          11.18,   None,   None
 27,          1,       0,  0.903000, 2458400.512255821843, 114.04000,  26.59800,              294.04000,  63.40200,       294.03991,       63.40221,    263.35720,     +48.21496,     263.36130,      +48.21493,  2403401.72, -4043091.86,  4421732.42,      43.420870,      -81.257133,   87544.73,   97373.93,   20859.30,            20806.05,  -803.32,  23057.08,           22768.35,      0.32,     -0.18,           0.78,   None,   None
 28,          1,       0,  0.934000, 2458400.512256180868, 113.91300,  26.61300,              293.91300,  63.38700,       293.91333,       63.38627,    263.34017,     +48.15725,     263.34295,      +48.15735,  2403435.40, -4042695.79,  4421149.22,      43.419082,      -81.254444,   86908.82,   96678.44,   21565.08,            21511.83,  -820.72,  22767.23,           22694.32,     -1.10,      0.61,           2.70,   None,   None
  0,          2,       0,  0.307931, 2458400.512248817831, 181.45600,  16.58600,                1.45600,  73.41400,         1.45620,       73.41235,    301.49236,     +59.77115,     301.49384,      +59.77280,  2402779.63, -4050407.90,  4432505.00,      43.453830,      -81.306591,   99292.00,  103199.76,       0.00,             7769.18,    41.96,      0.00,           22955.05,     -1.83,     -2.35,           5.95,   None,   None
  1,          2,       0,  0.338931, 2458400.512249176856, 181.89900,  16.58300,                1.89900,  73.41700,         1.89903,       73.41668,    301.74300,     +59.76280,     301.74442,      +59.76311,  2402813.41, -4050010.61,  4431920.01,      43.452043,      -81.303901,   98654.03,  102532.72,     707.96,             8477.14,    26.73,  22837.31,           22955.05,     -0.35,     -0.45,           1.14,   None,   None
  2,          2,       0,  0.369931, 2458400.512249535415, 182.34200,  16.58000,                2.34200,  73.42000,         2.34199,       73.42009,    301.99333,     +59.75303,     301.99482,      +59.75294,  2402846.77, -4049618.27,  4431342.30,      43.450279,      -81.301246,   98024.03,  101874.48,    1407.09,             9176.27,     2.67,  22552.58,           22955.05,      0.10,      0.12,           0.32,   None,   None
  3,          2,       0,  0.400931, 2458400.512249894440, 182.81300,  16.57700,                2.81300,  73.42300,         2.81301,       73.42266,    302.25912,     +59.74129,     302.26081,      +59.74163,  2402881.69, -4049207.55,  4430737.53,      43.448432,      -81.298459,   97364.51,  101185.95,    2138.98,             9908.16,    11.38,  23609.41,           22955.05,     -0.37,     -0.47,           1.22,   None,   None
  4,          2,       0,  0.432931, 2458400.512250264641, 183.26800,  16.57800,                3.26800,  73.42200,         3.26796,       73.42417,    302.51610,     +59.73233,     302.51749,      +59.73016,  2402915.09, -4048814.81,  4430159.24,      43.446665,      -81.295804,   96733.87,  100528.05,    2838.82,            10608.00,   -35.30,  21870.16,           22783.11,      2.34,      3.00,           7.81,   None,   None
  5,          2,       0,  0.463931, 2458400.512250623666, 183.73600,  16.57700,                3.73600,  73.42300,         3.73602,       73.42467,    302.77975,     +59.71953,     302.78134,      +59.71787,  2402948.92, -4048416.91,  4429573.34,      43.444874,      -81.293108,   96094.95,   99862.05,    3547.87,            11317.05,   -49.44,  22872.51,           22747.60,      1.79,      2.30,           6.02,   None,   None
  6,          2,       0,  0.494931, 2458400.512250982225, 184.29500,  16.57600,                4.29500,  73.42400,         4.29499,       73.42384,    303.09413,     +59.70240,     303.09618,      +59.70256,  2402988.49, -4047951.61,  4428888.21,      43.442780,      -81.289933,   95347.84,   99083.99,    4377.01,            12146.19,    56.52,  26746.46,           23160.13,     -0.17,     -0.22,           0.57,   None,   None
  7,          2,       0,  0.525931, 2458400.512251341250, 184.79900,  16.57900,                4.79900,  73.42100,         4.79906,       73.42185,    303.37791,     +59.68891,     303.37989,      +59.68806,  2403023.81, -4047536.21,  4428276.54,      43.440909,      -81.287112,   94680.84,   98389.98,    5117.24,            12886.42,    73.56,  23878.33,           23391.58,      0.90,      1.16,           3.07,   None,   None
  8,          2,       0,  0.556931, 2458400.512251699809, 185.16200,  16.58100,                5.16200,  73.41900,         5.16207,       73.41978,    303.58199,     +59.67790,     303.58412,      +59.67713,  2403049.36, -4047235.71,  4427834.07,      43.439556,      -81.285107,   94198.30,   97888.21,    5652.71,            13421.89,  -114.16,  17273.30,           23094.83,      0.82,      1.05,           2.80,   None,   None
  9,          2,       0,  0.587931, 2458400.512252058834, 185.60700,  16.58400,                5.60700,  73.41600,         5.60704,       73.41630,    303.83198,     +59.66367,     303.83433,      +59.66337,  2403080.04, -4046874.95,  4427302.87,      43.437931,      -81.282673,   93619.03,   97286.32,    6295.56,            14064.74,  -194.49,  20737.13,           22815.66,      0.31,      0.40,           1.07,   None,   None
 10,          2,       0,  0.618931, 2458400.512252417393, 186.10700,  16.58900,                6.10700,  73.41100,         6.10703,       73.41121,    304.11288,     +59.64759,     304.11538,      +59.64738,  2403113.92, -4046476.49,  4426716.15,      43.436136,      -81.279971,   92979.23,   96622.12,    7005.61,            14774.79,  -207.63,  22904.78,           22667.10,      0.22,      0.28,           0.76,   None,   None
 11,          2,       0,  0.649931, 2458400.512252776418, 186.57100,  16.59500,                6.57100,  73.40500,         6.57108,       73.40545,    304.37357,     +59.63242,     304.37614,      +59.63196,  2403145.09, -4046109.87,  4426176.32,      43.434484,      -81.277495,   92390.57,   96011.51,    7658.90,            15428.08,  -277.53,  21073.94,           22520.29,      0.47,      0.60,           1.64,   None,   None
 12,          2,       0,  0.680931, 2458400.512253134977, 187.09400,  16.60300,                7.09400,  73.39700,         7.09414,       73.39768,    304.66736,     +59.61467,     304.67001,      +59.61399,  2403179.63, -4045703.71,  4425578.27,      43.432653,      -81.274737,   91738.42,   95335.68,    8382.67,            16151.85,  -276.95,  23347.20,           22458.56,      0.70,      0.90,           2.46,   None,   None
 13,          2,       0,  0.712931, 2458400.512253505643, 187.57400,  16.61100,                7.57400,  73.38900,         7.57410,       73.38944,    304.93680,     +59.59730,     304.93962,      +59.59686,  2403211.10, -4045333.59,  4425033.27,      43.430985,      -81.272240,   91144.12,   94720.32,    9042.21,            16811.39,  -363.92,  20610.85,           22365.19,      0.45,      0.58,           1.60,   None,   None
 14,          2,       0,  0.743931, 2458400.512253864203, 188.08300,  16.62100,                8.08300,  73.37900,         8.08312,       73.37946,    305.22261,     +59.57855,     305.22556,      +59.57810,  2403243.96, -4044947.17,  4424464.30,      43.429242,      -81.269622,   90523.69,   94078.50,    9730.78,            17499.96,  -398.54,  22211.91,           22300.82,      0.47,      0.60,           1.66,   None,   None
 15,          2,       0,  0.774931, 2458400.512254223228, 188.54600,  16.63000,                8.54600,  73.37000,         8.54581,       73.36934,    305.48213,     +59.55978,     305.48549,      +59.56044,  2403273.62, -4044598.38,  4423950.72,      43.427669,      -81.267272,   89963.65,   93499.63,   10352.31,            18121.49,  -500.20,  20049.29,           22208.33,     -0.67,     -0.85,           2.39,   None,   None
 16,          2,       0,  0.805931, 2458400.512254581787, 189.04500,  16.64300,                9.04500,  73.35700,         9.04507,       73.35723,    305.76277,     +59.54104,     305.76603,      +59.54081,  2403305.16, -4044227.41,  4423404.47,      43.425995,      -81.264763,   89368.00,   92884.54,   11013.37,            18782.55,  -562.33,  21324.47,           22127.64,      0.23,      0.29,           0.82,   None,   None
 17,          2,       0,  0.836931, 2458400.512254940812, 189.52600,  16.65400,                9.52600,  73.34600,         9.52546,       73.34445,    306.03215,     +59.51977,     306.03603,      +59.52131,  2403335.23, -4043873.74,  4422883.70,      43.424400,      -81.262377,   88800.12,   92298.64,   11643.60,            19412.78,  -655.28,  20330.08,           22039.63,     -1.54,     -1.98,           5.61,   None,   None
 18,          2,       0,  0.867931, 2458400.512255299371, 190.01100,  16.66700,               10.01100,  73.33300,        10.01003,       73.33042,    306.30417,     +59.49848,     306.30849,      +59.50105,  2403365.23, -4043520.91,  4422364.18,      43.422807,      -81.259996,   88233.60,   91714.67,   12272.33,            20041.51,  -749.74,  20281.48,           21949.01,     -2.55,     -3.28,           9.34,   None,   None
 19,          2,       0,  0.898931, 2458400.512255658396, 190.56500,  16.68800,               10.56500,  73.31200,        10.56536,       73.31287,    306.61745,     +59.47800,     306.62090,      +59.47713,  2403399.04, -4043123.33,  4421778.76,      43.421012,      -81.257298,   87595.28,   91057.40,   12980.79,            20749.97,  -764.47,  22853.53,           21895.82,      0.86,      1.10,           3.16,   None,   None
 20,          2,       0,  0.929931, 2458400.512256016955, 191.02400,  16.70100,               11.02400,  73.29900,        11.02328,       73.29734,    306.87431,     +59.45508,     306.87866,      +59.45674,  2403426.85, -4042796.28,  4421297.19,      43.419536,      -81.255100,   87070.13,   90517.10,   13563.58,            21332.76,  -904.86,  18799.81,           21816.42,     -1.63,     -2.09,           6.03,   None,   None
 21,          2,       0,  0.961931, 2458400.512256387621, 191.44400,  16.72300,               11.44400,  73.27700,        11.44635,       73.28211,    307.11455,     +59.44246,     307.11694,      +59.43737,  2403452.45, -4042495.17,  4420853.82,      43.418176,      -81.253091,   86586.62,   90019.99,   14100.14,            21869.32, -1114.82,  16767.45,           21694.98,      4.98,      6.39,          18.56,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001753_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.512417457998
Time: 2018-10-09 00:17:52.868371 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 82.78493 deg
 R.A. = 266.17431  Dec = +55.87095 deg

Best intersection: Stations 2 and 1 with Qconv = 82.78 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2413628.87 +/- 2.75 m
 Y =  -4044829.21 +/- 55.17 m
 Z =   4434736.13 +/- 70.38 m
 Vx =    -1195.12 +/- 6.83 m/s
 Vy =   -13572.95 +/- 183.35 m/s
 Vz =    19758.79 +/- 297.12 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+7.695802e+00, +8.386850e+01, -1.102298e+02, -6.846744e+00, -8.749953e+01, +1.564435e+02
+8.386850e+01, +3.095446e+03, -3.941659e+03, -7.688666e+01, +4.488914e+03, -5.183377e+03
-1.102298e+02, -3.941659e+03, +5.036369e+03, +1.361224e+02, -5.173698e+03, +5.852399e+03
-6.846744e+00, -7.688666e+01, +1.361224e+02, +2.262716e+02, +2.495886e+03, -3.588227e+03
-8.749953e+01, +4.488914e+03, -5.173698e+03, +2.495886e+03, +4.380917e+04, -6.017748e+04
+1.564435e+02, -5.183377e+03, +5.852399e+03, -3.588227e+03, -6.017748e+04, +8.322511e+04

Timing offsets (from input data):
         2: -0.000579 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:17:52.868371 UTC
  Lon     = -81.219343 +/- 0.0004 deg
  Lat     = +43.463590 +/- 0.0002 deg
  Lat geo = +43.274488 +/- 0.0002 deg
  Ht      =  101373.73 +/- 82.20 m

  JD dynamic   = 2458400.513218198903 
  LST apparent = 300.8253557122 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 264.96800 +/- 0.0486 deg
  Dec       = +55.41024 +/- 0.0393 deg
  Azimuth   = +310.19946 +/- 0.0776 deg
  Elevation = +64.19094 +/- 0.0344 deg
  Vavg      =  22.58223 +/- 0.1048 km/s
  Vinit     =  24.00131 +/- 0.3496 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.15597 +/- 0.0486 deg
  Dec       = +55.80180 +/- 0.0393 deg
  Azimuth   = +311.44615 +/- 0.0776 deg
  Elevation = +64.75218 +/- 0.0344 deg
  Vavg      =  22.47021 +/- 0.1048 km/s
  Vinit     =  23.88929 +/- 0.3496 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.13275 +/- 0.1388 deg
  Dec    = +55.74426 +/- 0.0472 deg
  Vg     =  21.28003 +/- 0.3975 km/s
  Vinf   =  24.00131 +/- 0.3496 km/s
  Zc     =  25.93150 +/- 0.0345 deg
  Zg     =  27.51696 +/- 0.0841 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 247.14874 +/- 0.4342 deg
  Bg     = +78.55652 +/- 0.0300 deg
  Vh     =  39.21337 +/- 0.2738 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.75170 +/- 0.0437 deg
  Bh     = +32.13574 +/- 0.4279 deg
  Vh_x   =  -6.76299 +/- 0.0105 km/s
  Vh_y   =  32.50949 +/- 0.0878 km/s
  Vh_z   = -20.85864 +/- 0.3889 km/s
Orbit:
  La Sun = 195.408423 +/- 0.0000 deg
  a      =   3.723667 +/- 0.2495 AU
  e      =   0.732625 +/- 0.0238
  i      =  32.188382 +/- 0.4295 deg
  peri   = 172.677832 +/- 0.1031 deg
  node   = 195.409288 +/- 0.0000 deg
  Pi     =   8.087120 +/- 0.1031 deg
  q      =   0.995615 +/- 0.0000 AU
  f      =   7.320006 +/- 0.1031 deg
  M      =   0.770620 +/- 0.1364 deg
  Q      =   6.451719 +/- 0.4990 AU
  n      =   0.137167 +/- 0.0198 deg/day
  T      =   7.185499 +/- 0.6774 years
  Last perihelion JD = 2458394.895078 (2018-10-03 09:28:54.743156) +/- 0.1205 days
  Tj     =   2.372099 +/- 0.1219
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +5.871873e-04, +5.273269e-07, +2.934805e-03, -1.368096e-08, +4.315478e-05, +1.844753e-04
q   , +5.273269e-07, +9.669702e-10, +3.048454e-06, -1.178516e-11, +4.805457e-08, +1.591363e-07
Tp  , +2.934805e-03, +3.048454e-06, +1.502985e-02, -6.806717e-08, +2.237105e-04, +9.174994e-04
node, -1.368096e-08, -1.178516e-11, -6.806717e-08, +3.210604e-13, -9.976288e-10, -4.325225e-09
peri, +4.315478e-05, +4.805457e-08, +2.237105e-04, -9.976288e-10, +3.350441e-06, +1.344871e-05
i   , +1.844753e-04, +1.591363e-07, +9.174994e-04, -4.325225e-09, +1.344871e-05, +5.828471e-05

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 14.902271
 a2 = 6.716525

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 4.172e-05 s
  Stddev    = 6.46e-03 s

Begin point on the trajectory:
  Lon =   -81.219609 +/- 0.0003 deg
  Lat =    43.463754 +/- 0.0001 deg
  Ht  = 101432.91 +/- 76.86 m
End point on the trajectory:
  Lon =   -81.169422 +/- 0.0000 deg
  Lat =    43.431375 +/- 0.0000 deg
  Ht  = 89751.26 +/- 3.97 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   5.858726,   7.416001,    98522.04,    89752.62,          0.004579,      6.03,      5.08,              22.90, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   5.684850,   7.734857,   101254.72,    89987.26,          0.001735,      2.58,      1.83,               4.92, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.136911, 2458400.512418981642, 196.73700,  17.53400,               16.73700,  72.46600,        16.74278,       72.47295,    310.61789,     +59.65435,     310.61530,      +59.64730,  2413783.01, -4043030.90,  4432136.54,      43.455800,      -81.207069,   98522.04,  102905.24,       0.00,             3013.60,     4.72,      0.00,           22816.74,      8.29,      9.85,          25.81,   None,   None
  1,          2,       0,  0.167911, 2458400.512419340666, 197.21200,  17.56500,               17.21200,  72.43500,        17.21376,       72.43705,    310.90072,     +59.62215,     310.90007,      +59.62007,  2413816.26, -4042658.71,  4431592.80,      43.454145,      -81.204530,   97928.42,  102303.58,     659.75,             3673.36,   -54.65,  21282.37,           22816.74,      2.44,      2.90,           7.64,   None,   None
  2,          2,       0,  0.199911, 2458400.512419710867, 197.66600,  17.60100,               17.66600,  72.39900,        17.66799,       72.40126,    311.17596,     +59.59539,     311.17535,      +59.59310,  2413848.17, -4042301.41,  4431070.82,      43.452557,      -81.202101,   97358.55,  101726.54,    1293.12,             4306.72,  -163.61,  19792.60,           22816.74,      2.67,      3.17,           8.40,   None,   None
  3,          2,       0,  0.230911, 2458400.512420069426, 198.32000,  17.64800,               18.32000,  72.35200,        18.31633,       72.34800,    311.56744,     +59.54943,     311.56944,      +59.55350,  2413892.75, -4041802.37,  4430341.79,      43.450338,      -81.198651,   96562.65,  100922.13,    2177.72,             5191.32,     1.87,  28535.50,           22816.74,     -4.71,     -5.59,          14.94,   None,   None
  4,          2,       0,  0.261911, 2458400.512420428451, 198.89900,  17.69500,               18.89900,  72.30500,        18.89294,       72.29861,    311.91793,     +59.51055,     311.92110,      +59.51706,  2413932.17, -4041361.00,  4429696.99,      43.448375,      -81.195614,   95858.73,  100211.61,    2960.10,             5973.70,    65.13,  25238.19,           23757.77,     -7.48,     -8.89,          23.93,   None,   None
  5,          2,       0,  0.292911, 2458400.512420787010, 199.33600,  17.73800,               19.33600,  72.26200,        19.33367,       72.25960,    312.18899,     +59.48594,     312.19065,      +59.48839,  2413962.38, -4041022.87,  4429203.01,      43.446870,      -81.193317,   95319.44,   99667.70,    3559.49,             6573.09,   -54.60,  19335.01,           23403.75,     -2.80,     -3.33,           9.01,   None,   None
  6,          2,       0,  0.323911, 2458400.512421146035, 199.91300,  17.79900,               19.91300,  72.20100,        19.91804,       72.20602,    312.55057,     +59.45451,     312.54918,      +59.44938,  2414001.74, -4040582.25,  4428559.31,      43.444909,      -81.190285,   94616.72,   98960.18,    4340.54,             7354.14,     7.33,  25195.29,           23466.82,      5.84,      6.94,          18.90,   None,   None
  7,          2,       0,  0.354911, 2458400.512421504594, 200.37200,  17.84000,               20.37200,  72.16000,        20.37484,       72.16275,    312.83061,     +59.42081,     312.83030,      +59.41799,  2414032.55, -4040237.32,  4428055.40,      43.443374,      -81.187939,   94066.60,   98406.78,    4951.98,             7965.58,  -100.36,  19723.73,           23183.45,      3.19,      3.79,          10.40,   None,   None
  8,          2,       0,  0.385911, 2458400.512421863619, 200.96800,  17.89700,               20.96800,  72.10300,        20.96954,       72.10445,    313.19717,     +59.37754,     313.19754,      +59.37605,  2414072.01, -4039795.51,  4427409.96,      43.441407,      -81.184897,   93362.00,   97699.24,    5735.14,             8748.75,   -36.31,  25263.40,           23188.62,      1.68,      1.99,           5.50,   None,   None
  9,          2,       0,  0.416911, 2458400.512422222178, 201.38400,  17.93400,               21.38400,  72.06600,        21.38069,       72.06294,    313.44965,     +59.34309,     313.45224,      +59.34623,  2414099.49, -4039487.91,  4426960.59,      43.440037,      -81.182818,   92871.41,   97206.89,    6280.40,             9294.00,  -210.18,  17588.85,           22887.29,     -3.52,     -4.18,          11.60,   None,   None
 10,          2,       0,  0.447911, 2458400.512422581203, 201.96500,  17.99100,               21.96500,  72.00900,        21.95806,       72.00278,    313.80688,     +59.29695,     313.81115,      +59.30335,  2414137.35, -4039064.10,  4426341.45,      43.438149,      -81.179905,   92195.53,   96529.89,    7031.65,            10045.26,  -178.04,  24234.16,           22783.57,     -7.14,     -8.49,          23.69,   None,   None
 11,          2,       0,  0.510911, 2458400.512423310429, 203.03900,  18.12200,               23.03900,  71.87800,        23.04571,       71.88371,    314.49247,     +59.22497,     314.49118,      +59.21907,  2414208.11, -4038271.90,  4425184.13,      43.434619,      -81.174479,   90932.14,   95267.02,    8435.92,            11449.52,  -235.22,  22289.93,           22677.40,      6.51,      7.74,          21.90,   None,   None
 12,          2,       0,  0.541911, 2458400.512423668988, 203.46900,  18.17100,               23.46900,  71.82900,        23.47568,       71.83458,    314.76262,     +59.19020,     314.76148,      +59.18442,  2414236.06, -4037958.96,  4424726.96,      43.433224,      -81.172360,   90433.04,   94768.90,    8990.65,            12004.25,  -399.61,  17894.46,           22463.29,      6.35,      7.54,          21.45,   None,   None
 13,          2,       0,  0.572911, 2458400.512424028013, 204.07200,  18.23600,               24.07200,  71.76400,        24.07235,       71.76428,    315.13641,     +59.13546,     315.13809,      +59.13517,  2414274.18, -4037532.29,  4424103.64,      43.431322,      -81.169425,   89752.62,   94091.23,    9746.97,            12760.58,  -362.41,  24397.54,           22392.93,      0.32,      0.38,           1.10,   None,   None
  0,          1,       0,  0.000000, 2458400.512417457998, 121.58600,  23.16100,              301.58600,  66.83900,       301.58953,       66.84096,    268.89115,     +51.27361,     268.89400,      +51.27473,  2413629.97, -4044744.22,  4434639.52,      43.463410,      -81.218802,  101254.72,  109614.86,       0.00,               23.47,   190.57,      0.00,           20819.53,      2.64,     -3.77,           8.66,   None,   None
  1,          1,       0,  0.031000, 2458400.512417816557, 121.51800,  23.14700,              301.51800,  66.85300,       301.51966,       66.85392,    268.90782,     +51.24529,     268.90899,      +51.24581,  2413664.06, -4044362.57,  4434081.96,      43.461716,      -81.216196,  100645.98,  108944.28,     676.54,              653.07,   101.04,  21823.76,           20819.53,      1.24,     -1.76,           4.07,   None,   None
  2,          1,       0,  0.062000, 2458400.512418175582, 121.45500,  23.13400,              301.45500,  66.86600,       301.45417,       66.86554,    268.92333,     +51.21907,     268.92224,      +51.21880,  2413695.30, -4044012.84,  4433571.05,      43.460163,      -81.213818,  100088.18,  108330.13,    1296.46,             1272.99,     1.84,  19997.60,           20819.53,     -0.61,      0.87,           2.03,   None,   None
  3,          1,       0,  0.094000, 2458400.512418545783, 121.38400,  23.12100,              301.38400,  66.87900,       301.38295,       66.87841,    268.93823,     +51.18975,     268.93705,      +51.18941,  2413729.02, -4043635.37,  4433019.59,      43.458486,      -81.211246,   99486.12,  107667.09,    1965.59,             1942.12,   -71.35,  20910.22,           20819.53,     -0.78,      1.11,           2.60,   None,   None
  4,          1,       0,  0.125000, 2458400.512418904342, 121.30500,  23.10600,              301.30500,  66.89400,       301.30403,       66.89345,    268.95570,     +51.15709,     268.95473,      +51.15678,  2413766.35, -4043217.40,  4432408.99,      43.456629,      -81.208379,   98819.48,  106932.45,    2706.49,             2683.02,   -49.57,  23899.99,           21411.93,     -0.72,      1.02,           2.40,   None,   None
  5,          1,       0,  0.156000, 2458400.512419263367, 121.19000,  23.08700,              301.19000,  66.91300,       301.19577,       66.91628,    268.97674,     +51.10995,     268.98248,      +51.11179,  2413818.00, -4042639.20,  4431564.30,      43.454059,      -81.204362,   97897.32,  105914.91,    3731.41,             3707.94,   256.23,  33062.07,           23228.68,      4.26,     -6.01,          14.36,   None,   None
  6,          1,       0,  0.187000, 2458400.512419621926, 121.13300,  23.07600,              301.13300,  66.92400,       301.13613,       66.92579,    268.98970,     +51.08641,     268.99300,      +51.08741,  2413844.26, -4042345.19,  4431134.78,      43.452752,      -81.202383,   97428.39,  105399.23,    4252.58,             4229.11,    58.28,  16811.88,           23198.68,      2.31,     -3.25,           7.80,   None,   None
  7,          1,       0,  0.218000, 2458400.512419980951, 121.05800,  23.06300,              301.05800,  66.93700,       301.06173,       66.93914,    269.00447,     +51.05564,     269.00849,      +51.05683,  2413877.51, -4041973.01,  4430591.06,      43.451097,      -81.199843,   96834.79,  104745.54,    4912.33,             4888.86,    -1.10,  21282.11,           23027.70,      2.74,     -3.86,           9.32,   None,   None
  8,          1,       0,  0.249000, 2458400.512420339510, 120.98500,  23.04600,              300.98500,  66.95400,       300.98379,       66.95330,    269.02574,     +51.02519,     269.02504,      +51.02481,  2413911.99, -4041587.02,  4430027.17,      43.449380,      -81.197203,   96219.18,  104067.49,    5596.54,             5573.07,   -36.01,  22071.32,           22884.33,     -0.89,      1.25,           3.03,   None,   None
  9,          1,       0,  0.280000, 2458400.512420698535, 120.92100,  23.03800,              300.92100,  66.96200,       300.92254,       66.96289,    269.03352,     +50.99936,     269.03566,      +50.99985,  2413937.91, -4041296.77,  4429603.15,      43.448089,      -81.195251,   95756.26,  103558.51,    6111.03,             6087.56,  -240.64,  16596.62,           22470.24,      1.13,     -1.58,           3.87,   None,   None
 10,          1,       0,  0.311000, 2458400.512421057560, 120.84700,  23.02000,              300.84700,  66.98000,       300.84242,       66.97735,    269.05637,     +50.96845,     269.05260,      +50.96699,  2413972.48, -4040909.79,  4429037.81,      43.446367,      -81.192603,   95139.07,  102878.76,    6797.01,             6773.54,  -273.79,  22128.18,           22228.40,     -3.34,      4.67,          11.51,   None,   None
 11,          1,       0,  0.342000, 2458400.512421416119, 120.71800,  22.99700,              300.71800,  67.00300,       300.71833,       67.00319,    269.08306,     +50.91564,     269.08427,      +50.91575,  2414026.94, -4040300.16,  4428147.20,      43.443654,      -81.188358,   94166.85,  101806.00,    7877.66,             7854.19,    87.74,  34859.69,           22572.20,      0.24,     -0.33,           0.82,   None,   None
 12,          1,       0,  0.374000, 2458400.512421786319, 120.64300,  22.98300,              300.64300,  67.01700,       300.64161,       67.01618,    269.09963,     +50.88490,     269.09926,      +50.88446,  2414058.47, -4039947.15,  4427631.50,      43.442082,      -81.185958,   93603.85,  101186.41,    8503.41,             8479.94,   -28.83,  19554.68,           22678.33,     -1.01,      1.41,           3.53,   None,   None
 13,          1,       0,  0.405000, 2458400.512422145344, 120.56700,  22.97000,              300.56700,  67.03000,       300.56547,       67.02910,    269.11459,     +50.85392,     269.11421,      +50.85343,  2414089.39, -4039601.01,  4427125.82,      43.440541,      -81.183602,   93051.80,  100578.85,    9116.99,             9093.52,  -134.37,  19792.92,           22662.64,     -1.11,      1.54,           3.89,   None,   None
 14,          1,       0,  0.436000, 2458400.512422503904, 120.48600,  22.95500,              300.48600,  67.04500,       300.48334,       67.04343,    269.13238,     +50.82079,     269.13100,      +50.81995,  2414122.52, -4039230.10,  4426583.96,      43.438889,      -81.181069,   92460.26,   99927.60,    9774.47,             9751.00,  -196.01,  21209.14,           22616.25,     -1.92,      2.67,           6.78,   None,   None
 15,          1,       0,  0.467000, 2458400.512422862928, 120.38700,  22.94000,              300.38700,  67.06000,       300.38844,       67.06086,    269.14896,     +50.78073,     269.15181,      +50.78119,  2414160.69, -4038802.75,  4425959.64,      43.436985,      -81.178130,   91778.74,   99176.78,   10532.00,            10508.53,  -157.60,  24436.53,           22625.22,      1.04,     -1.44,           3.69,   None,   None
 16,          1,       0,  0.498000, 2458400.512423221488, 120.31800,  22.92800,              300.31800,  67.07200,       300.31786,       67.07192,    269.16298,     +50.75265,     269.16437,      +50.75261,  2414187.77, -4038499.58,  4425516.75,      43.435634,      -81.176082,   91295.22,   98645.15,   11069.40,            11045.93,  -339.32,  17335.51,           22528.12,     -0.10,      0.13,           0.35,   None,   None
 17,          1,       0,  0.529000, 2458400.512423580512, 120.24100,  22.91400,              300.24100,  67.08600,       300.23917,       67.08490,    269.17962,     +50.72128,     269.17944,      +50.72070,  2414217.94, -4038161.90,  4425023.43,      43.434129,      -81.173786,   90756.67,   98052.63,   11667.98,            11644.51,  -459.86,  19309.04,           22403.76,     -1.31,      1.81,           4.70,   None,   None
 18,          1,       0,  0.560000, 2458400.512423939072, 120.12700,  22.89500,              300.12700,  67.10500,       300.12837,       67.10583,    269.20164,     +50.67507,     269.20481,      +50.67551,  2414261.04, -4037679.42,  4424318.57,      43.431978,      -81.170450,   89987.26,   97204.62,   12523.25,            12499.78,  -323.72,  27589.18,           22396.21,      0.98,     -1.35,           3.54,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001755_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.512441271916
Time: 2018-10-09 00:17:54.925894 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 80.82227 deg
 R.A. = 265.84312  Dec = +56.09479 deg

Best intersection: Stations 2 and 1 with Qconv = 80.82 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2410279.48 +/- 2.77 m
 Y =  -4055722.29 +/- 12.03 m
 Z =   4429220.62 +/- 16.82 m
 Vx =    -1163.83 +/- 5.65 m/s
 Vy =   -12807.43 +/- 13.11 m/s
 Vz =    18845.23 +/- 24.14 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+7.720148e+00, +1.446134e+01, -1.994099e+01, +1.238110e+01, -3.283432e+01, +5.102299e+01
+1.446134e+01, +1.453381e+02, -2.013719e+02, +5.430518e-01, -5.733382e+00, +2.979212e+01
-1.994099e+01, -2.013719e+02, +2.841511e+02, -7.979605e-01, +5.980629e+00, -2.908029e+01
+1.238110e+01, +5.430518e-01, -7.979605e-01, +3.263444e+01, -8.485734e+01, +1.269330e+02
-3.283432e+01, -5.733382e+00, +5.980629e+00, -8.485734e+01, +2.273199e+02, -3.454976e+02
+5.102299e+01, +2.979212e+01, -2.908029e+01, +1.269330e+02, -3.454976e+02, +5.478456e+02

Timing offsets (from input data):
         2: -0.000884 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:17:54.925894 UTC
  Lon     = -81.330658 +/- 0.0001 deg
  Lat     = +43.381549 +/- 0.0001 deg
  Lat geo = +43.192529 +/- 0.0001 deg
  Ht      =  103135.48 +/- 18.61 m

  JD dynamic   = 2458400.513242012821 
  LST apparent = 300.7226370905 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 264.80770 +/- 0.0313 deg
  Dec       = +55.68993 +/- 0.0071 deg
  Azimuth   = +310.93632 +/- 0.0202 deg
  Elevation = +64.04405 +/- 0.0168 deg
  Vavg      =  22.79900 +/- 0.0106 km/s
  Vinit     =  22.81507 +/- 0.0273 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.06866 +/- 0.0313 deg
  Dec       = +56.10421 +/- 0.0071 deg
  Azimuth   = +312.26404 +/- 0.0202 deg
  Elevation = +64.62785 +/- 0.0168 deg
  Vavg      =  22.68757 +/- 0.0106 km/s
  Vinit     =  22.70364 +/- 0.0273 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.60258 +/- 0.0420 deg
  Dec    = +56.08062 +/- 0.0073 deg
  Vg     =  19.93335 +/- 0.0313 km/s
  Vinf   =  22.81507 +/- 0.0273 km/s
  Zc     =  26.08017 +/- 0.0167 deg
  Zg     =  27.86911 +/- 0.0226 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.20800 +/- 0.1125 deg
  Bg     = +78.79361 +/- 0.0112 deg
  Vh     =  38.22361 +/- 0.0217 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.91037 +/- 0.0076 deg
  Bh     = +30.76999 +/- 0.0355 deg
  Vh_x   =  -6.77814 +/- 0.0057 km/s
  Vh_y   =  32.13575 +/- 0.0060 km/s
  Vh_z   = -19.55493 +/- 0.0313 km/s
Orbit:
  La Sun = 195.408446 +/- -0.0000 deg
  a      =   2.817317 +/- 0.0148 AU
  e      =   0.646627 +/- 0.0019
  i      =  30.817005 +/- 0.0353 deg
  peri   = 172.345810 +/- 0.0327 deg
  node   = 195.409408 +/- 0.0000 deg
  Pi     =   7.755218 +/- 0.0327 deg
  q      =   0.995564 +/- 0.0000 AU
  f      =   7.651943 +/- 0.0327 deg
  M      =   1.255566 +/- 0.0160 deg
  Q      =   4.639071 +/- 0.0296 AU
  n      =   0.208425 +/- 0.0016 deg/day
  T      =   4.728837 +/- 0.0373 years
  Last perihelion JD = 2458394.489184 (2018-10-02 23:44:25.468758) +/- 0.0290 days
  Tj     =   2.811245 +/- 0.0095
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +3.456007e-06, +4.396871e-08, +5.388479e-05, -8.684142e-11, +1.059349e-06, +1.133742e-06
q   , +4.396871e-08, +5.662721e-10, +6.914261e-07, -1.100589e-12, +1.360936e-08, +1.437003e-08
Tp  , +5.388479e-05, +6.914261e-07, +8.451777e-04, -1.350406e-09, +1.662967e-05, +1.763124e-05
node, -8.684142e-11, -1.100589e-12, -1.350406e-09, +2.242682e-15, -2.653781e-11, -2.927298e-11
peri, +1.059349e-06, +1.360936e-08, +1.662967e-05, -2.653781e-11, +3.272429e-07, +3.464879e-07
i   , +1.133742e-06, +1.437003e-08, +1.763124e-05, -2.927298e-11, +3.464879e-07, +3.820977e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 5.071555
 a2 = 5.956170

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.388e-05 s
  Stddev    = 3.72e-03 s

Begin point on the trajectory:
  Lon =   -81.330792 +/- 0.0000 deg
  Lat =    43.381634 +/- 0.0000 deg
  Ht  = 103165.60 +/- 6.85 m
End point on the trajectory:
  Lon =   -81.261968 +/- 0.0000 deg
  Lat =    43.335953 +/- 0.0000 deg
  Ht  = 87045.94 +/- 9.04 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   5.387133,   5.876200,   101325.79,    87045.94,          0.001301,      2.04,      0.98,              18.83, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  30.620337,   0.000000,   103165.60,    94672.37,          0.003116,      3.43,      4.77,              11.12, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.074465, 2458400.512442129664, 178.37200,  11.60800,              358.37200,  78.39200,       358.36552,       78.39574,    300.16976,     +54.79491,     300.16773,      +54.79113,  2410382.16, -4054592.41,  4427558.08,      43.376434,      -81.322884,  101325.79,  103079.55,       0.00,             2012.76,     0.18,      0.00,           22227.33,      3.10,      6.42,          14.27,   None,   None
  1,          2,       0,  0.105465, 2458400.512442488689, 179.00500,  11.56100,              359.00500,  78.43900,       359.00107,       78.44134,    300.39240,     +54.75161,     300.39125,      +54.74925,  2410419.85, -4054177.58,  4426947.68,      43.374556,      -81.320045,  100661.37,  102385.28,     738.99,             2751.75,    31.90,  23838.29,           22227.33,      1.92,      3.98,           8.90,   None,   None
  2,          2,       0,  0.136465, 2458400.512442847248, 179.59100,  11.51700,              359.59100,  78.48300,       359.59204,       78.48236,    300.59656,     +54.70943,     300.59716,      +54.71007,  2410454.34, -4053798.01,  4426389.16,      43.372836,      -81.317457,  100053.43,  101750.52,    1415.15,             3427.92,     0.80,  21811.85,           22227.33,     -0.52,     -1.07,           2.40,   None,   None
  3,          2,       0,  0.167465, 2458400.512443206273, 180.17500,  11.47800,                0.17500,  78.52200,         0.17579,       78.52150,    300.79812,     +54.67073,     300.79879,      +54.67123,  2410487.82, -4053429.60,  4425847.08,      43.371167,      -81.314950,   99463.38,  101134.90,    2071.43,             4084.20,   -50.19,  21170.33,           22227.33,     -0.40,     -0.83,           1.88,   None,   None
  4,          2,       0,  0.198465, 2458400.512443564832, 180.88100,  11.43300,                0.88100,  78.56700,         0.88164,       78.56658,    301.03954,     +54.62411,     301.04029,      +54.62453,  2410527.18, -4052996.53,  4425209.84,      43.369205,      -81.311979,   98769.78,  100411.83,    2842.90,             4855.66,    14.01,  24886.04,           22639.52,     -0.33,     -0.69,           1.57,   None,   None
  5,          2,       0,  0.229465, 2458400.512443923857, 181.56300,  11.39100,                1.56300,  78.60900,         1.56396,       78.60834,    301.27046,     +54.57850,     301.27148,      +54.57916,  2410564.50, -4052585.82,  4424605.51,      43.367343,      -81.309168,   98112.00,   99726.69,    3574.54,             5587.30,    38.38,  23601.21,           22894.68,     -0.52,     -1.08,           2.47,   None,   None
  6,          2,       0,  0.260465, 2458400.512444282416, 182.17000,  11.35600,                2.17000,  78.64400,         2.16985,       78.64411,    301.47425,     +54.53863,     301.47496,      +54.53853,  2410597.20, -4052225.93,  4424075.97,      43.365711,      -81.306720,   97535.61,   99126.83,    4215.63,             6228.40,   -27.79,  20680.45,           22748.56,      0.08,      0.17,           0.40,   None,   None
  7,          2,       0,  0.292465, 2458400.512444652617, 182.84200,  11.31800,                2.84200,  78.68200,         2.84202,       78.68198,    301.69788,     +54.49344,     301.69880,      +54.49345,  2410632.71, -4051835.18,  4423501.00,      43.363939,      -81.304055,   96909.79,   98476.05,    4911.72,             6924.48,   -61.79,  21752.62,           22601.62,     -0.01,     -0.03,           0.07,   None,   None
  8,          2,       0,  0.323465, 2458400.512445011642, 183.59800,  11.27800,                3.59800,  78.72200,         3.59774,       78.72220,    301.94725,     +54.44310,     301.94818,      +54.44290,  2410671.60, -4051407.20,  4422871.26,      43.361998,      -81.301119,   96224.38,   97763.95,    5674.12,             7686.88,    -6.66,  24593.48,           22666.31,      0.16,      0.32,           0.76,   None,   None
  9,          2,       0,  0.354465, 2458400.512445370201, 184.31600,  11.23900,                4.31600,  78.76100,         4.31885,       78.75868,    302.18146,     +54.39213,     302.18396,      +54.39439,  2410708.05, -4051006.13,  4422281.12,      43.360178,      -81.298375,   95582.05,   97097.25,    6388.58,             8401.34,     0.53,  23047.15,           22719.81,     -1.76,     -3.65,           8.60,   None,   None
 10,          2,       0,  0.385465, 2458400.512445729226, 185.07400,  11.20300,                5.07400,  78.79700,         5.07651,       78.79484,    302.42698,     +54.34121,     302.42952,      +54.34331,  2410745.53, -4050593.68,  4421674.23,      43.358307,      -81.295549,   94921.51,   96412.29,    7123.31,             9136.07,    28.00,  23701.12,           22793.37,     -1.62,     -3.36,           7.98,   None,   None
 11,          2,       0,  0.416465, 2458400.512446087785, 185.68900,  11.17600,                5.68900,  78.82400,         5.69014,       78.82296,    302.62476,     +54.30041,     302.62679,      +54.30141,  2410775.64, -4050262.33,  4421186.66,      43.356803,      -81.293304,   94390.83,   95862.43,    7713.59,             9726.35,   -88.99,  19041.14,           22692.12,     -0.77,     -1.60,           3.81,   None,   None
 12,          2,       0,  0.447465, 2458400.512446446810, 186.45800,  11.14400,                6.45800,  78.85600,         6.45823,       78.85577,    302.87020,     +54.24902,     302.87188,      +54.24924,  2410812.31, -4049858.80,  4420592.91,      43.354971,      -81.290542,   93744.59,   95193.48,    8432.42,            10445.18,   -77.43,  23188.18,           22647.19,     -0.17,     -0.35,           0.83,   None,   None
 13,          2,       0,  0.478465, 2458400.512446805369, 187.25600,  11.11200,                7.25600,  78.88800,         7.25642,       78.88757,    303.12254,     +54.19445,     303.12448,      +54.19486,  2410849.63, -4049448.07,  4419988.53,      43.353105,      -81.287727,   93086.81,   94513.26,    9164.11,            11176.87,   -53.01,  23602.80,           22646.11,     -0.31,     -0.65,           1.57,   None,   None
 14,          2,       0,  0.509465, 2458400.512447164394, 187.94400,  11.08600,                7.94400,  78.91400,         7.94448,       78.91347,    303.33839,     +54.14699,     303.34052,      +54.14750,  2410881.45, -4049097.94,  4419473.35,      43.351515,      -81.285346,   92526.08,   93933.93,    9787.82,            11800.58,  -136.56,  20119.67,           22582.52,     -0.38,     -0.80,           1.94,   None,   None
 15,          2,       0,  0.540465, 2458400.512447522953, 188.71700,  11.05900,                8.71700,  78.94100,         8.71754,       78.94036,    303.57924,     +54.09368,     303.58156,      +54.09429,  2410916.41, -4048713.15,  4418907.15,      43.349767,      -81.282717,   91909.85,   93297.88,   10473.28,            12486.04,  -158.36,  22111.81,           22529.60,     -0.46,     -0.95,           2.33,   None,   None
 16,          2,       0,  0.572465, 2458400.512447893620, 189.66200,  11.02900,                9.66200,  78.97100,         9.66269,       78.97008,    303.87140,     +54.02837,     303.87403,      +54.02924,  2410958.08, -4048254.64,  4418232.48,      43.347683,      -81.279563,   91175.59,   92540.90,   11290.08,            13302.84,   -71.65,  25524.84,           22553.71,     -0.65,     -1.35,           3.35,   None,   None
 17,          2,       0,  0.603465, 2458400.512448252179, 190.33400,  11.01000,               10.33400,  78.99000,        10.33408,       78.98989,    304.07786,     +53.98215,     304.08014,      +53.98225,  2410987.54, -4047930.47,  4417755.50,      43.346209,      -81.277367,   90656.44,   92006.16,   11867.54,            13880.30,  -201.46,  18627.75,           22501.89,     -0.08,     -0.16,           0.40,   None,   None
 18,          2,       0,  0.634465, 2458400.512448611204, 191.16200,  10.98800,               11.16200,  79.01200,        11.16214,       79.01177,    304.33042,     +53.92425,     304.33290,      +53.92446,  2411022.97, -4047540.52,  4417181.72,      43.344437,      -81.274700,   90031.97,   91363.63,   12562.19,            14574.95,  -214.07,  22408.18,           22463.36,     -0.16,     -0.33,           0.83,   None,   None
 19,          2,       0,  0.665465, 2458400.512448969763, 191.93200,  10.96800,               11.93200,  79.03200,        11.93298,       79.03023,    304.56311,     +53.86855,     304.56665,      +53.87022,  2411055.52, -4047182.39,  4416654.75,      43.342808,      -81.272260,   89458.44,   90774.10,   13200.17,            15212.93,  -283.36,  20579.82,           22408.50,     -1.22,     -2.54,           6.41,   None,   None
 20,          2,       0,  0.696465, 2458400.512449328788, 192.69400,  10.95300,               12.69400,  79.04700,        12.69421,       79.04656,    304.79329,     +53.81591,     304.79615,      +53.81632,  2411087.19, -4046833.87,  4416141.92,      43.341223,      -81.269889,   88900.29,   90200.96,   13821.03,            15833.79,  -369.77,  20027.73,           22337.11,     -0.30,     -0.62,           1.58,   None,   None
 21,          2,       0,  0.727465, 2458400.512449687347, 193.47000,  10.93900,               13.47000,  79.06100,        13.46991,       79.06121,    305.02616,     +53.76131,     305.02876,      +53.76111,  2411118.96, -4046484.26,  4415627.50,      43.339632,      -81.267510,   88340.41,   89626.61,   14443.82,            16456.58,  -454.25,  20090.10,           22256.96,      0.15,      0.30,           0.77,   None,   None
 22,          2,       0,  0.758465, 2458400.512450046372, 194.23700,  10.92600,               14.23700,  79.07400,        14.23707,       79.07380,    305.25463,     +53.70596,     305.25761,      +53.70614,  2411149.94, -4046143.28,  4415125.77,      43.338081,      -81.265193,   87794.34,   89067.00,   15051.24,            17064.00,  -554.09,  19594.15,           22167.16,     -0.13,     -0.28,           0.71,   None,   None
 23,          2,       0,  0.789465, 2458400.512450404931, 195.32000,  10.91200,               15.32000,  79.08800,        15.32013,       79.08746,    305.57595,     +53.62828,     305.57928,      +53.62878,  2411192.41, -4045675.89,  4414438.05,      43.335953,      -81.261968,   87045.94,   88301.16,   15883.83,            17896.59,  -428.77,  26857.84,           22144.70,     -0.36,     -0.75,           1.95,   None,   None
  0,          1,       0,  0.000000, 2458400.512441271916, 106.25300,  25.01900,              286.25300,  64.98100,       286.25352,       64.97801,    266.23019,     +45.01149,     266.22565,      +45.01127,  2410277.77, -4055741.10,  4429248.29,      43.381634,      -81.330792,  103165.60,  113292.02,       0.00,               33.50,  -280.16,      0.00,           25447.03,     -4.81,      3.48,          10.81,   None,   None
  1,          1,       0,  0.031000, 2458400.512441630475, 106.04900,  25.03200,              286.04900,  64.96800,       286.04922,       64.96679,    266.23036,     +44.92422,     266.22848,      +44.92413,  2410323.63, -4055236.46,  4428505.75,      43.379350,      -81.327312,  102357.33,  112413.13,     898.95,              865.46,  -155.46,  28998.52,           25447.03,     -1.92,      1.39,           4.36,   None,   None
  2,          1,       0,  0.062000, 2458400.512441989500, 105.86400,  25.04700,              285.86400,  64.95300,       285.86345,       64.95586,    266.22640,     +44.84455,     266.23038,      +44.84476,  2410364.67, -4054784.87,  4427841.26,      43.377306,      -81.324210,  101634.03,  111627.30,    1703.42,             1669.93,   -58.26,  25950.67,           25447.03,      4.53,     -3.27,          10.33,   None,   None
  3,          1,       0,  0.093000, 2458400.512442348059, 105.70900,  25.05400,              285.70900,  64.94600,       285.70905,       64.94575,    266.23109,     +44.77863,     266.23082,      +44.77861,  2410398.23, -4054415.52,  4427297.80,      43.375633,      -81.321697,  101042.47,  110985.52,    2361.37,             2327.87,  -107.58,  21224.03,           25447.03,     -0.39,      0.28,           0.89,   None,   None
  4,          1,       0,  0.124000, 2458400.512442707084, 105.48900,  25.07100,              285.48900,  64.92900,       285.48817,       64.93295,    266.22832,     +44.68392,     266.23410,      +44.68421,  2410445.93, -4053890.65,  4426525.48,      43.373256,      -81.318070,  100201.82,  110071.93,    3296.38,             3262.89,   120.16,  30161.71,           25984.46,      6.19,     -4.46,          14.29,   None,   None
  5,          1,       0,  0.155000, 2458400.512443065643, 105.37000,  25.07900,              285.37000,  64.92100,       285.36942,       64.92371,    266.22868,     +44.63286,     266.23283,      +44.63305,  2410470.92, -4053615.58,  4426120.74,      43.372010,      -81.316230,   99761.25,  109595.30,    3786.39,             3752.89,   -97.10,  15806.53,           24684.01,      4.22,     -3.04,           9.78,   None,   None
  6,          1,       0,  0.186000, 2458400.512443424668, 105.15800,  25.09300,              285.15800,  64.90700,       285.15720,       64.91060,    266.23002,     +44.54189,     266.23555,      +44.54215,  2410515.65, -4053123.37,  4425396.48,      43.369780,      -81.312836,   98972.94,  108739.26,    4663.21,             4629.71,    72.45,  28284.54,           24605.34,      5.57,     -4.01,          13.02,   None,   None
  7,          1,       0,  0.217000, 2458400.512443783227, 105.00200,  25.10500,              285.00200,  64.89500,       285.00098,       64.89944,    266.22893,     +44.47465,     266.23577,      +44.47497,  2410547.97, -4052767.75,  4424873.22,      43.368168,      -81.310420,   98403.38,  108122.11,    5296.70,             5263.20,    -1.32,  20435.34,           24225.06,      6.84,     -4.92,          16.07,   None,   None
  8,          1,       0,  0.249000, 2458400.512444153428, 104.81400,  25.11600,              284.81400,  64.88400,       284.81339,       64.88656,    266.23272,     +44.39416,     266.23704,      +44.39434,  2410586.43, -4052344.46,  4424250.37,      43.366249,      -81.307522,   97725.44,  107387.04,    6050.75,             6017.26,    22.65,  23564.18,           24001.48,      3.92,     -2.82,           9.28,   None,   None
  9,          1,       0,  0.280000, 2458400.512444512453, 104.64400,  25.12800,              284.64400,  64.87200,       284.64343,       64.87431,    266.23360,     +44.32100,     266.23769,      +44.32116,  2410620.81, -4051966.12,  4423693.67,      43.364533,      -81.304942,   97119.50,  106730.55,    6724.72,             6691.23,   -10.64,  21740.95,           23765.30,      3.51,     -2.52,           8.35,   None,   None
 10,          1,       0,  0.311000, 2458400.512444871012, 104.43300,  25.14500,              284.43300,  64.85500,       284.43176,       64.85989,    266.23219,     +44.22977,     266.24003,      +44.23012,  2410663.25, -4051499.14,  4423006.55,      43.362415,      -81.301727,   96371.64,  105919.48,    7556.59,             7523.10,   113.96,  26834.43,           23776.13,      7.39,     -5.31,          17.72,   None,   None
 11,          1,       0,  0.342000, 2458400.512445230037, 104.30600,  25.15200,              284.30600,  64.84800,       284.30571,       64.84912,    266.23599,     +44.17542,     266.23867,      +44.17550,  2410687.96, -4051227.18,  4422606.38,      43.361181,      -81.299908,   95936.06,  105449.02,    8041.06,             8007.56,  -108.85,  15627.85,           23470.01,      1.68,     -1.21,           4.05,   None,   None
 12,          1,       0,  0.373000, 2458400.512445588596, 104.08200,  25.17000,              284.08200,  64.83000,       284.08107,       64.83345,    266.23531,     +44.07850,     266.24138,      +44.07874,  2410732.00, -4050742.51,  4421893.21,      43.358982,      -81.296565,   95159.86,  104607.49,    8904.45,             8870.96,    47.28,  27851.58,           23429.02,      5.15,     -3.69,          12.49,   None,   None
 13,          1,       0,  0.404000, 2458400.512445947621, 103.93800,  25.18200,              283.93800,  64.81800,       283.93707,       64.82137,    266.23455,     +44.01608,     266.24064,      +44.01631,  2410759.66, -4050438.13,  4421445.34,      43.357601,      -81.294513,   94672.37,  104080.74,    9446.67,             9413.17,  -117.77,  17490.88,           23234.26,      5.01,     -3.59,          12.21,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001822_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.512754629832
Time: 2018-10-09 00:18:22.000017 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 30.38453 deg
 R.A. = 267.09967  Dec = +55.80603 deg

Best intersection: Stations 2 and 1 with Qconv = 30.38 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2393347.57 +/- 2.75 m
 Y =  -3997879.00 +/- 4.59 m
 Z =   4490764.46 +/- 12.83 m
 Vx =     -945.22 +/- 2.58 m/s
 Vy =   -12800.33 +/- 138.70 m/s
 Vz =    18596.28 +/- 238.64 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+7.696229e+00, +1.732246e+00, -2.630246e+01, +3.093497e+00, -2.627922e+02, +3.062954e+02
+1.732246e+00, +2.115217e+01, -3.135991e+01, +4.153112e-01, -6.107757e+01, +7.262028e+01
-2.630246e+01, -3.135991e+01, +1.662799e+02, -6.356256e+00, +9.791826e+02, -1.086125e+03
+3.093497e+00, +4.153112e-01, -6.356256e+00, +6.944117e+01, +7.445543e+02, -1.118619e+03
-2.627922e+02, -6.107757e+01, +9.791826e+02, +7.445543e+02, +2.828893e+04, -3.625066e+04
+3.062954e+02, +7.262028e+01, -1.086125e+03, -1.118619e+03, -3.625066e+04, +4.713998e+04

Timing offsets (from input data):
         2: 0.000000 s
         1: -0.000174 s

Reference point on the trajectory:
  Time: 2018-10-09 00:18:22.000017 UTC
  Lon     = -81.259382 +/- 0.0000 deg
  Lat     = +44.132658 +/- 0.0001 deg
  Lat geo = +43.943419 +/- 0.0001 deg
  Ht      =  103554.01 +/- 10.09 m

  JD dynamic   = 2458400.513555370737 
  LST apparent = 300.9070307391 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.77675 +/- 0.0449 deg
  Dec       = +55.38651 +/- 0.0521 deg
  Azimuth   = +309.26481 +/- 0.1095 deg
  Elevation = +65.02721 +/- 0.0352 deg
  Vavg      =  22.20184 +/- 0.0336 km/s
  Vinit     =  22.59565 +/- 0.2757 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.03621 +/- 0.0449 deg
  Dec       = +55.79011 +/- 0.0521 deg
  Azimuth   = +310.59279 +/- 0.1095 deg
  Elevation = +65.62908 +/- 0.0352 deg
  Vavg      =  22.09307 +/- 0.0336 km/s
  Vinit     =  22.48688 +/- 0.2757 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.63867 +/- 0.3481 deg
  Dec    = +55.73699 +/- 0.1297 deg
  Vg     =  19.68190 +/- 0.3157 km/s
  Vinf   =  22.59565 +/- 0.2757 km/s
  Zc     =  25.09296 +/- 0.1576 deg
  Zg     =  26.85041 +/- 0.1832 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 248.54629 +/- 0.8289 deg
  Bg     = +78.62539 +/- 0.1654 deg
  Vh     =  38.21008 +/- 0.2209 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.22424 +/- 0.1281 deg
  Bh     = +30.33286 +/- 0.3404 deg
  Vh_x   =  -6.98299 +/- 0.0676 km/s
  Vh_y   =  32.23159 +/- 0.0836 km/s
  Vh_z   = -19.29695 +/- 0.3079 km/s
Orbit:
  La Sun = 195.408756 +/- nan deg
  a      =   2.808088 +/- 0.1681 AU
  e      =   0.645263 +/- 0.0191
  i      =  30.371493 +/- 0.3411 deg
  peri   = 172.991697 +/- 0.2829 deg
  node   = 195.409804 +/- 0.0000 deg
  Pi     =   8.401501 +/- 0.2829 deg
  q      =   0.996132 +/- 0.0002 AU
  f      =   7.006000 +/- 0.2829 deg
  M      =   1.156277 +/- 0.1152 deg
  Q      =   4.620043 +/- 0.3362 AU
  n      =   0.209454 +/- 0.0164 deg/day
  T      =   4.705618 +/- 0.4344 years
  Last perihelion JD = 2458394.993116 (2018-10-03 11:50:05.212842) +/- 0.2310 days
  Tj     =   2.821634 +/- 0.0974
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +3.585059e-04, +2.295771e-07, +1.691450e-03, -8.708532e-09, +2.463306e-05, +1.105878e-04
q   , +2.295771e-07, +6.104130e-08, +5.399873e-05, -1.822011e-11, +1.199514e-06, +2.303281e-07
Tp  , +1.691450e-03, +5.399873e-05, +5.396787e-02, -5.205296e-08, +1.144924e-03, +6.600901e-04
node, -8.708532e-09, -1.822011e-11, -5.205296e-08, +2.166539e-13, -8.436542e-10, -2.750410e-09
peri, +2.463306e-05, +1.199514e-06, +1.144924e-03, -8.436542e-10, +2.470444e-05, +1.069301e-05
i   , +1.105878e-04, +2.303281e-07, +6.600901e-04, -2.750410e-09, +1.069301e-05, +3.491663e-05

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 8.305688
 a2 = 5.241085

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 7.942e-06 s
  Stddev    = 2.82e-03 s

Begin point on the trajectory:
  Lon =   -81.259366 +/- 0.0000 deg
  Lat =    44.132648 +/- 0.0001 deg
  Ht  = 103550.31 +/- 6.28 m
End point on the trajectory:
  Lon =   -81.182679 +/- 0.0001 deg
  Lat =    44.085172 +/- 0.0002 deg
  Ht  = 85425.84 +/- 21.45 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.000000,  71.756873,   103517.28,    95851.67,          0.002244,      2.88,      4.87,              34.74, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  38.502984,   4.005277,   103045.07,    85559.68,          0.001406,      2.72,      2.15,              25.53, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.512754629832, 182.48100,  46.05500,                2.48100,  43.94500,         2.47852,       43.94371,      7.29224,     +88.05147,       7.30784,      +88.05361,  2393360.57, -3997878.76,  4490705.05,      44.132240,      -81.259243,  103517.28,  147453.79,       0.00,                2.18,   -53.42,      0.00,           24797.31,     -4.88,      2.89,           7.93,   None,   None
  1,          2,       0,  0.031000, 2458400.512754988857, 182.59800,  46.18500,                2.59800,  43.81500,         2.60022,       43.81615,     11.68697,     +88.01564,      11.66922,      +88.01377,  2393387.89, -3997480.69,  4490134.42,      44.130633,      -81.256570,  102884.87,  146886.33,     696.30,              694.11,   -74.17,  22461.13,           24797.31,      4.35,     -2.58,           7.11,   None,   None
  2,          2,       0,  0.062000, 2458400.512755347416, 182.73000,  46.32200,                2.73000,  43.67800,         2.73114,       43.67859,     16.16160,     +87.95920,      16.15086,      +87.95827,  2393417.08, -3997055.30,  4489524.63,      44.128914,      -81.253704,  102209.07,  146281.15,    1440.37,             1438.19,   -42.78,  24002.50,           24797.31,      2.23,     -1.32,           3.65,   None,   None
  3,          2,       0,  0.093000, 2458400.512755706441, 182.88200,  46.48700,                2.88200,  43.51300,         2.88652,       43.51533,     21.17585,     +87.88018,      21.12567,      +87.87662,  2393451.37, -3996555.64,  4488808.37,      44.126895,      -81.250315,  101415.28,  145571.96,    2314.36,             2312.18,   118.52,  28193.25,           24797.31,      8.79,     -5.21,          14.48,   None,   None
  4,          2,       0,  0.124000, 2458400.512756065000, 182.99500,  46.60700,                2.99500,  43.39300,         2.99888,       43.39500,     24.57771,     +87.81101,      24.53143,      +87.80805,  2393476.41, -3996190.72,  4488285.26,      44.125421,      -81.247874,  100835.56,  145055.02,    2952.66,             2950.48,    44.14,  20590.35,           24269.02,      7.53,     -4.46,          12.45,   None,   None
  5,          2,       0,  0.155000, 2458400.512756424025, 183.11200,  46.73000,                3.11200,  43.27000,         3.11413,       43.27110,     27.83522,     +87.73143,      27.80881,      +87.72987,  2393501.99, -3995818.01,  4487750.98,      44.123914,      -81.245378,  100243.45,  144528.00,    3604.61,             3602.42,   -16.61,  21030.36,           23655.41,      4.12,     -2.44,           6.83,   None,   None
  6,          2,       0,  0.186000, 2458400.512756782584, 183.25300,  46.88200,                3.25300,  43.11800,         3.25566,       43.11937,     31.54296,     +87.62590,      31.50835,      +87.62403,  2393533.02, -3995365.86,  4487102.82,      44.122086,      -81.242321,   99525.15,  143890.08,    4395.50,             4393.32,    61.61,  25512.80,           23635.27,      5.14,     -3.04,           8.56,   None,   None
  7,          2,       0,  0.217000, 2458400.512757141609, 183.37300,  47.01100,                3.37300,  42.98900,         3.37484,       42.98995,     34.42678,     +87.52855,      34.40265,      +87.52731,  2393559.25, -3994983.63,  4486554.90,      44.120540,      -81.239758,   98917.93,  143351.89,    5064.09,             5061.90,    17.50,  21567.21,           23454.54,      3.54,     -2.10,           5.93,   None,   None
  8,          2,       0,  0.249000, 2458400.512757511809, 183.49700,  47.14500,                3.49700,  42.85500,         3.49799,       42.85551,     37.18214,     +87.42143,      37.16961,      +87.42079,  2393586.26, -3994589.98,  4485990.60,      44.118947,      -81.237117,   98292.56,  142798.72,    5752.66,             5750.47,   -29.60,  21517.83,           23236.30,      1.89,     -1.12,           3.18,   None,   None
  9,          2,       0,  0.280000, 2458400.512757870369, 183.64300,  47.30000,                3.64300,  42.70000,         3.64141,       42.69918,     40.07621,     +87.28844,      40.09927,      +87.28941,  2393617.37, -3994136.62,  4485340.72,      44.117113,      -81.234051,   97572.38,  142163.19,    6545.65,             6543.47,    50.71,  25580.39,           23253.84,     -3.04,      1.80,           5.13,   None,   None
 10,          2,       0,  0.311000, 2458400.512758229394, 183.76200,  47.43200,                3.76200,  42.56800,         3.76075,       42.56736,     42.33619,     +87.17365,      42.35464,      +87.17439,  2393643.37, -3993757.74,  4484797.59,      44.115579,      -81.231509,   96970.49,  141633.14,    7208.38,             7206.20,     0.76,  21378.58,           23178.33,     -2.39,      1.41,           4.04,   None,   None
 11,          2,       0,  0.342000, 2458400.512758587953, 183.88900,  47.56900,                3.88900,  42.43100,         3.88542,       42.42917,     44.47388,     +87.04743,      44.52389,      +87.04945,  2393670.40, -3993363.97,  4484233.13,      44.113985,      -81.228862,   96344.95,  141083.45,    7897.15,             7894.97,   -23.16,  22218.34,           23098.05,     -6.81,      4.04,          11.58,   None,   None
 12,          2,       0,  0.373000, 2458400.512758946978, 183.98400,  47.68000,                3.98400,  42.32000,         3.98279,       42.31938,     46.10503,     +86.94769,      46.12277,      +86.94834,  2393691.70, -3993053.47,  4483788.02,      44.112728,      -81.226802,   95851.67,  140650.69,    8440.28,             8438.10,  -192.72,  17520.15,           22866.36,     -2.29,      1.36,           3.90,   None,   None
  0,          1,       0,  0.016687, 2458400.512754821219, 158.07500,  46.03900,              338.07500,  43.96100,       338.06908,       43.95874,    221.48740,     +74.15729,     221.48063,      +74.15284,  2393380.97, -3997581.52,  4490278.96,      44.131040,      -81.257220,  103045.07,  146732.77,       0.00,              517.74,    78.51,      0.00,           23243.66,     -7.66,      9.69,          17.37,   None,   None
  1,          1,       0,  0.047687, 2458400.512755180243, 158.13700,  46.13700,              338.13700,  43.86300,       338.13407,       43.86188,    221.11447,     +74.19274,     221.11132,      +74.19052,  2393405.82, -3997219.41,  4489759.87,      44.129577,      -81.254799,  102469.78,  146165.91,     633.40,             1151.14,    -0.77,  20432.37,           23243.66,     -3.79,      4.79,           8.61,   None,   None
  2,          1,       0,  0.079687, 2458400.512755550444, 158.21200,  46.24900,              338.21200,  43.75100,       338.20950,       43.75005,    220.68525,     +74.23563,     220.68278,      +74.23374,  2393434.29, -3996804.48,  4489165.08,      44.127901,      -81.252011,  101810.60,  145516.68,    1359.18,             1876.92,   -10.66,  22680.67,           23243.66,     -3.21,      4.06,           7.34,   None,   None
  3,          1,       0,  0.110687, 2458400.512755909469, 158.29800,  46.37900,              338.29800,  43.62100,       338.29742,       43.62078,    220.18465,     +74.28385,     220.18447,      +74.28341,  2393466.93, -3996328.91,  4488483.35,      44.125979,      -81.248791,  101055.09,  144772.90,    2191.04,             2708.77,   108.50,  26833.95,           23243.66,     -0.74,      0.94,           1.71,   None,   None
  4,          1,       0,  0.141687, 2458400.512756268028, 158.37400,  46.49400,              338.37400,  43.50600,       338.37431,       43.50612,    219.73946,     +74.32573,     219.74038,      +74.32596,  2393495.55, -3995911.81,  4487885.45,      44.124293,      -81.245982,  100392.47,  144121.67,    2920.61,             3438.35,   125.39,  23534.64,           23636.63,      0.39,     -0.50,           0.90,   None,   None
  5,          1,       0,  0.172687, 2458400.512756627053, 158.43400,  46.58400,              338.43400,  43.41600,       338.43332,       43.41574,    219.38934,     +74.35839,     219.38933,      +74.35788,  2393517.86, -3995586.71,  4487419.41,      44.122979,      -81.243821,   99875.99,  143615.18,    3489.28,             4007.01,   -18.63,  18344.02,           23001.66,     -0.86,      1.09,           1.99,   None,   None
  6,          1,       0,  0.203687, 2458400.512756985612, 158.51600,  46.70500,              338.51600,  43.29500,       338.51434,       43.29437,    218.91601,     +74.40261,     218.91511,      +74.40133,  2393547.66, -3995152.51,  4486797.00,      44.121223,      -81.240891,   99186.22,  142938.48,    4248.76,             4766.50,    28.17,  24499.48,           22932.52,     -2.11,      2.67,           4.92,   None,   None
  7,          1,       0,  0.234687, 2458400.512757344637, 158.58300,  46.80800,              338.58300,  43.19200,       338.58171,       43.19151,    218.51215,     +74.43761,     218.51178,      +74.43661,  2393572.64, -3994788.53,  4486275.23,      44.119750,      -81.238456,   98607.99,  142372.26,    4885.43,             5403.16,   -47.85,  20537.67,           22705.38,     -1.63,      2.07,           3.82,   None,   None
  8,          1,       0,  0.265687, 2458400.512757703196, 158.65800,  46.92400,              338.65800,  43.07600,       338.65783,       43.07593,    218.05545,     +74.47601,     218.05638,      +74.47588,  2393600.49, -3994382.69,  4485693.45,      44.118108,      -81.235725,   97963.26,  141741.27,    5595.32,             6113.06,   -50.64,  22899.86,           22611.91,     -0.22,      0.28,           0.51,   None,   None
  9,          1,       0,  0.296687, 2458400.512758062221, 158.73500,  47.04300,              338.73500,  42.95700,       338.73574,       42.95728,    217.58471,     +74.51470,     217.58669,      +74.51527,  2393628.82, -3993969.87,  4485101.68,      44.116438,      -81.232944,   97307.47,  141100.12,    6317.41,             6835.14,   -41.24,  23293.08,           22601.17,      0.93,     -1.18,           2.19,   None,   None
 10,          1,       0,  0.328687, 2458400.512758432422, 158.80900,  47.15500,              338.80900,  42.84500,       338.80866,       42.84487,    217.13901,     +74.55150,     217.14006,      +74.55124,  2393655.38, -3993582.74,  4484546.73,      44.114871,      -81.230349,   96692.47,  140499.79,    6994.58,             7512.31,   -99.74,  21161.49,           22527.82,     -0.42,      0.53,           1.00,   None,   None
 11,          1,       0,  0.359687, 2458400.512758791447, 158.88300,  47.27100,              338.88300,  42.72900,       338.88368,       42.72926,    216.67646,     +74.58698,     216.67862,      +74.58751,  2393682.48, -3993187.94,  4483980.80,      44.113272,      -81.227694,   96065.31,  139888.13,    7685.14,             8202.87,  -121.87,  22276.20,           22476.01,      0.85,     -1.08,           2.03,   None,   None
 12,          1,       0,  0.390687, 2458400.512759150006, 158.96000,  47.39100,              338.96000,  42.60900,       338.96125,       42.60947,    216.19564,     +74.62321,     216.19845,      +74.62420,  2393710.29, -3992782.59,  4483399.72,      44.111631,      -81.224965,   95421.38,  139260.75,    8394.18,             8911.91,  -125.51,  22872.21,           22457.77,      1.56,     -1.98,           3.73,   None,   None
 13,          1,       0,  0.421687, 2458400.512759509031, 159.03200,  47.50400,              339.03200,  42.49600,       339.03362,       42.49661,    215.74116,     +74.65621,     215.74441,      +74.65749,  2393736.25, -3992404.37,  4482857.55,      44.110099,      -81.222427,   94820.55,  138676.23,    9055.75,             9573.48,  -176.63,  21340.96,           22414.56,      2.01,     -2.55,           4.82,   None,   None
 14,          1,       0,  0.452687, 2458400.512759867590, 159.10400,  47.61600,              339.10400,  42.38400,       339.10517,       42.38444,    215.28855,     +74.68867,     215.29150,      +74.68960,  2393761.82, -3992031.80,  4482323.47,      44.108589,      -81.219928,   94228.69,  138101.12,    9707.44,            10225.18,  -237.62,  21022.37,           22351.84,      1.44,     -1.83,           3.48,   None,   None
 15,          1,       0,  0.483687, 2458400.512760226615, 159.18100,  47.73600,              339.18100,  42.26400,       339.18185,       42.26432,    214.80168,     +74.72255,     214.80445,      +74.72322,  2393788.97, -3991636.18,  4481756.34,      44.106986,      -81.217267,   93600.23,  137490.97,   10399.45,            10917.19,  -258.29,  22322.98,           22309.23,      1.05,     -1.33,           2.54,   None,   None
 16,          1,       0,  0.514687, 2458400.512760585174, 159.25500,  47.85400,              339.25500,  42.14600,       339.25653,       42.14658,    214.32186,     +74.75380,     214.32532,      +74.75502,  2393815.33, -3991252.01,  4481205.65,      44.105428,      -81.214685,   92989.97,  136899.27,   11071.42,            11589.16,  -299.01,  21676.49,           22267.63,      1.88,     -2.39,           4.58,   None,   None
 17,          1,       0,  0.545687, 2458400.512760944199, 159.32700,  47.96700,              339.32700,  42.03300,       339.32779,       42.03330,    213.85997,     +74.78379,     213.86291,      +74.78442,  2393840.46, -3990885.83,  4480680.73,      44.103944,      -81.212231,   92408.27,  136336.06,   11711.94,            12229.68,  -371.18,  20661.80,           22210.39,      0.97,     -1.23,           2.36,   None,   None
 18,          1,       0,  0.576687, 2458400.512761302758, 159.40300,  48.08800,              339.40300,  41.91200,       339.40394,       41.91235,    213.36411,     +74.81427,     213.36728,      +74.81502,  2393867.06, -3990498.12,  4480124.96,      44.102371,      -81.209624,   91792.39,  135740.28,   12390.10,            12907.84,  -405.70,  21876.24,           22164.14,      1.14,     -1.45,           2.81,   None,   None
 19,          1,       0,  0.608687, 2458400.512761673424, 159.47700,  48.20600,              339.47700,  41.79400,       339.47759,       41.79422,    212.87878,     +74.84307,     212.88179,      +74.84355,  2393892.80, -3990123.07,  4479587.32,      44.100850,      -81.207110,   91196.60,  135164.83,   13046.14,            13563.87,  -485.34,  20501.06,           22105.88,      0.72,     -0.91,           1.77,   None,   None
 20,          1,       0,  0.639687, 2458400.512762031984, 159.55200,  48.32500,              339.55200,  41.67500,       339.55187,       41.67495,    212.38731,     +74.87155,     212.38987,      +74.87144,  2393918.57, -3989747.64,  4479049.14,      44.099327,      -81.204589,   90600.21,  134589.40,   13702.84,            14220.57,  -541.32,  21183.89,           22050.86,     -0.16,      0.21,           0.40,   None,   None
 21,          1,       0,  0.670687, 2458400.512762391008, 159.62000,  48.43700,              339.62000,  41.56300,       339.62069,       41.56326,    211.92483,     +74.89568,     211.92814,      +74.89624,  2393942.47, -3989399.33,  4478549.83,      44.097913,      -81.202259,   90046.90,  134056.36,   14312.10,            14829.83,  -644.75,  19653.51,           21981.25,      0.83,     -1.06,           2.07,   None,   None
 22,          1,       0,  0.701687, 2458400.512762749568, 159.69400,  48.55600,              339.69400,  41.44400,       339.69421,       41.44408,    211.43068,     +74.92177,     211.43376,      +74.92194,  2393967.77, -3989030.63,  4478021.31,      44.096417,      -81.199785,   89461.21,  133492.65,   14957.01,            15474.75,  -712.52,  20803.71,           21915.57,      0.25,     -0.32,           0.63,   None,   None
 23,          1,       0,  0.732687, 2458400.512763108592, 159.76500,  48.67100,              339.76500,  41.32900,       339.76471,       41.32889,    210.95194,     +74.94578,     210.95480,      +74.94555,  2393992.01, -3988677.49,  4477515.09,      44.094983,      -81.197421,   88900.24,  132953.50,   15574.71,            16092.45,  -807.51,  19925.74,           21845.19,     -0.35,      0.44,           0.87,   None,   None
 24,          1,       0,  0.763687, 2458400.512763467152, 159.83100,  48.78000,              339.83100,  41.22000,       339.83078,       41.21992,    210.49774,     +74.96685,     210.50078,      +74.96667,  2394014.73, -3988346.33,  4477040.36,      44.093638,      -81.195211,   88374.15,  132448.63,   16153.98,            16671.71,  -940.92,  18686.09,           21761.37,     -0.27,      0.34,           0.68,   None,   None
 25,          1,       0,  0.794687, 2458400.512763826177, 159.90800,  48.90400,              339.90800,  41.09600,       339.90673,       41.09552,    209.97809,     +74.99132,     209.98059,      +74.99027,  2394040.48, -3987971.08,  4476502.45,      44.092114,      -81.192690,   87778.07,  131876.93,   16810.35,            17328.09,  -997.24,  21173.38,           21690.46,     -1.53,      1.94,           3.86,   None,   None
 26,          1,       0,  0.825687, 2458400.512764184736, 159.98500,  49.03000,              339.98500,  40.97000,       339.98344,       40.96941,    209.44933,     +75.01429,     209.45181,      +75.01300,  2394066.35, -3987594.08,  4475962.02,      44.090583,      -81.190156,   87179.21,  131303.30,   17469.79,            17987.53, -1050.48,  21272.18,           21630.86,     -1.87,      2.38,           4.75,   None,   None
 27,          1,       0,  0.857687, 2458400.512764555402, 160.05800,  49.15000,              340.05800,  40.85000,       340.05572,       40.84915,    208.94454,     +75.03501,     208.94677,      +75.03312,  2394090.79, -3987238.00,  4475451.59,      44.089136,      -81.187773,   86613.57,  130762.44,   18092.63,            18610.37, -1163.32,  19463.78,           21566.58,     -2.71,      3.45,           6.92,   None,   None
 28,          1,       0,  0.888687, 2458400.512764913961, 160.12500,  49.26200,              340.12500,  40.73800,       340.12254,       40.73708,    208.47309,     +75.05270,     208.47541,      +75.05066,  2394113.36, -3986909.08,  4474980.08,      44.087799,      -81.185578,   86091.05,  130263.56,   18667.97,            19185.71, -1300.66,  18559.41,           21494.07,     -2.92,      3.72,           7.48,   None,   None
 29,          1,       0,  0.919687, 2458400.512765272986, 160.19300,  49.37700,              340.19300,  40.62300,       340.19087,       40.62220,    207.98854,     +75.06947,     207.99122,      +75.06769,  2394136.32, -3986574.58,  4474500.58,      44.086439,      -81.183344,   85559.68,  129756.79,   19253.07,            19770.81, -1428.25,  18874.19,           21418.32,     -2.52,      3.21,           6.48,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001825_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.512800925877
Time: 2018-10-09 00:18:25.999996 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 54.47787 deg
 R.A. = 266.50221  Dec = +56.08933 deg

Best intersection: Stations 1 and 2 with Qconv = 54.48 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2417913.41 +/- 1.59 m
 Y =  -4043682.73 +/- 13.47 m
 Z =   4435915.69 +/- 18.16 m
 Vx =    -1075.91 +/- 1.17 m/s
 Vy =   -12771.15 +/- 10.59 m/s
 Vz =    18752.87 +/- 20.30 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.578570e+00, +1.727934e+01, -2.338206e+01, +2.867228e+00, +1.073192e+01, -1.251402e+01
+1.727934e+01, +1.857903e+02, -2.487764e+02, +1.059160e+01, +1.223750e+02, -1.401146e+02
-2.338206e+01, -2.487764e+02, +3.367693e+02, -1.326712e+01, -1.445180e+02, +1.652576e+02
+2.867228e+00, +1.059160e+01, -1.326712e+01, +6.708738e+00, +1.939956e+01, -2.279798e+01
+1.073192e+01, +1.223750e+02, -1.445180e+02, +1.939956e+01, +2.311994e+02, -2.671028e+02
-1.251402e+01, -1.401146e+02, +1.652576e+02, -2.279798e+01, -2.671028e+02, +3.094849e+02

Timing offsets (from input data):
         1: 0.000000 s
         2: 0.000060 s

Reference point on the trajectory:
  Time: 2018-10-09 00:18:25.999996 UTC
  Lon     = -81.305881 +/- 0.0001 deg
  Lat     = +43.463783 +/- 0.0001 deg
  Lat geo = +43.274730 +/- 0.0001 deg
  Ht      =  103065.45 +/- 20.39 m

  JD dynamic   = 2458400.513601666782 
  LST apparent = 300.8772437186 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.18446 +/- 0.0101 deg
  Dec       = +55.64989 +/- 0.0068 deg
  Azimuth   = +310.78366 +/- 0.0154 deg
  Elevation = +64.22895 +/- 0.0057 deg
  Vavg      =  22.05686 +/- 0.0107 km/s
  Vinit     =  22.71409 +/- 0.0228 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.45147 +/- 0.0101 deg
  Dec       = +56.06293 +/- 0.0068 deg
  Azimuth   = +312.12066 +/- 0.0154 deg
  Elevation = +64.81681 +/- 0.0057 deg
  Vavg      =  21.94609 +/- 0.0107 km/s
  Vinit     =  22.60332 +/- 0.0228 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.97391 +/- 0.0134 deg
  Dec    = +56.04158 +/- 0.0080 deg
  Vg     =  19.81765 +/- 0.0261 km/s
  Vinf   =  22.71409 +/- 0.0228 km/s
  Zc     =  25.89491 +/- 0.0057 deg
  Zg     =  27.68887 +/- 0.0083 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.28796 +/- 0.0446 deg
  Bg     = +78.81695 +/- 0.0067 deg
  Vh     =  38.18235 +/- 0.0190 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.04435 +/- 0.0054 deg
  Bh     = +30.61151 +/- 0.0271 deg
  Vh_x   =  -6.85712 +/- 0.0023 km/s
  Vh_y   =  32.13785 +/- 0.0075 km/s
  Vh_z   = -19.44300 +/- 0.0252 km/s
Orbit:
  La Sun = 195.408802 +/- nan deg
  a      =   2.789387 +/- 0.0125 AU
  e      =   0.643002 +/- 0.0016
  i      =  30.654866 +/- 0.0273 deg
  peri   = 172.600951 +/- 0.0091 deg
  node   = 195.409781 +/- 0.0000 deg
  Pi     =   8.010732 +/- 0.0091 deg
  q      =   0.995804 +/- 0.0000 AU
  f      =   7.396790 +/- 0.0091 deg
  M      =   1.233580 +/- 0.0099 deg
  Q      =   4.582969 +/- 0.0251 AU
  n      =   0.211564 +/- 0.0014 deg/day
  T      =   4.658689 +/- 0.0313 years
  Last perihelion JD = 2458394.682826 (2018-10-03 04:23:16.188430) +/- 0.0090 days
  Tj     =   2.830419 +/- 0.0083
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.724681e-06, -1.879003e-09, +1.071193e-05, -6.150071e-11, +1.298296e-07, +7.963997e-07
q   , -1.879003e-09, +4.952212e-11, +3.585020e-08, +5.237575e-14, +8.721583e-10, -6.793821e-10
Tp  , +1.071193e-05, +3.585020e-08, +8.087829e-05, -2.328575e-10, +1.372630e-06, +3.014345e-06
node, -6.150071e-11, +5.237575e-14, -2.328575e-10, +1.393065e-15, -2.731851e-12, -1.803842e-11
peri, +1.298296e-07, +8.721583e-10, +1.372630e-06, -2.731851e-12, +2.536370e-08, +3.535307e-08
i   , +7.963997e-07, -6.793821e-10, +3.014345e-06, -1.803842e-11, +3.535307e-08, +2.335807e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 3.103708
 a2 = 6.669993

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 5.861e-06 s
  Stddev    = 2.42e-03 s

Begin point on the trajectory:
  Lon =   -81.305891 +/- 0.0001 deg
  Lat =    43.463790 +/- 0.0000 deg
  Ht  = 103067.75 +/- 12.59 m
End point on the trajectory:
  Lon =   -81.241261 +/- 0.0000 deg
  Lat =    43.421137 +/- 0.0000 deg
  Ht  = 87842.60 +/- 2.55 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   3.233796,   6.648861,   103067.75,    88618.92,          0.001097,      1.07,      1.75,               6.49, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   2.772049,   6.809878,    99391.94,    87842.60,          0.001286,      1.74,      1.37,              18.83, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.512800925877, 117.31900,  25.72200,              297.31900,  64.27800,       297.31902,       64.27762,    264.82802,     +49.68484,     264.82743,      +49.68486,  2417913.28, -4043684.16,  4435917.79,      43.463790,      -81.305891,  103067.75,  113829.66,       0.00,                2.55,   -75.35,      0.00,           24401.35,     -0.65,      0.40,           1.37,   None,   None
  1,          1,       0,  0.031000, 2458400.512801284902, 117.25300,  25.72500,              297.25300,  64.27500,       297.25317,       64.27252,    264.82316,     +49.65621,     264.81947,      +49.65630,  2417936.85, -4043404.41,  4435507.01,      43.462538,      -81.304029,  102619.68,  113338.87,     497.56,              495.00,  -287.04,  16050.17,           24401.35,     -4.18,      2.56,           8.92,   None,   None
  2,          1,       0,  0.062000, 2458400.512801643461, 117.12800,  25.73300,              297.12800,  64.26700,       297.12803,       64.26654,    264.81052,     +49.60198,     264.81008,      +49.60199,  2417983.00, -4042856.66,  4434702.70,      43.460087,      -81.300257,  101742.39,  112374.09,    1471.76,             1469.20,   -16.97,  31425.94,           24401.35,     -0.77,      0.47,           1.65,   None,   None
  3,          1,       0,  0.093000, 2458400.512802002486, 117.03200,  25.73800,              297.03200,  64.26200,       297.03209,       64.26082,    264.80271,     +49.56030,     264.80128,      +49.56034,  2418017.34, -4042449.03,  4434104.16,      43.458262,      -81.297484,  101089.54,  111657.23,    2196.74,             2194.18,     3.87,  23386.42,           24401.35,     -1.96,      1.20,           4.25,   None,   None
  4,          1,       0,  0.124000, 2458400.512802361045, 116.94900,  25.74300,              296.94900,  64.25700,       296.94915,       64.25519,    264.79500,     +49.52425,     264.79273,      +49.52432,  2418046.38, -4042104.29,  4433597.94,      43.456718,      -81.295157,  100537.39,  111051.60,    2809.88,             2807.33,   -87.12,  19778.90,           23609.52,     -2.99,      1.83,           6.51,   None,   None
  5,          1,       0,  0.156000, 2458400.512802731246, 116.84100,  25.75100,              296.84100,  64.24900,       296.84101,       64.24890,    264.78279,     +49.47733,     264.78330,      +49.47733,  2418084.33, -4041653.82,  4432936.48,      43.454701,      -81.292081,   99815.93,  110259.20,    3611.07,             3608.51,   -12.79,  25036.96,           23593.76,     -0.16,      0.10,           0.35,   None,   None
  6,          1,       0,  0.187000, 2458400.512803090271, 116.73500,  25.75700,              296.73500,  64.24300,       296.73503,       64.24265,    264.77380,     +49.43125,     264.77404,      +49.43126,  2418121.01, -4041218.46,  4432297.20,      43.452750,      -81.289109,   99118.67,  109493.46,    4385.38,             4382.82,    57.39,  24977.75,           23735.92,     -0.58,      0.35,           1.28,   None,   None
  7,          1,       0,  0.218000, 2458400.512803448830, 116.64100,  25.76300,              296.64100,  64.23700,       296.64105,       64.23648,    264.76490,     +49.39037,     264.76502,      +49.39039,  2418152.87, -4040840.22,  4431741.81,      43.451056,      -81.286542,   98512.91,  108828.77,    5058.08,             5055.53,    25.96,  21700.23,           23626.24,     -0.84,      0.51,           1.86,   None,   None
  8,          1,       0,  0.249000, 2458400.512803807855, 116.53400,  25.76900,              296.53400,  64.23100,       296.53411,       64.22994,    264.75617,     +49.34381,     264.75559,      +49.34385,  2418188.93, -4040412.24,  4431113.37,      43.449137,      -81.283621,   97827.48,  108076.19,    5819.27,             5816.72,    83.01,  24554.43,           23636.58,     -1.70,      1.04,           3.80,   None,   None
  9,          1,       0,  0.280000, 2458400.512804166414, 116.46600,  25.77400,              296.46600,  64.22600,       296.46621,       64.22409,    264.74887,     +49.31421,     264.74711,      +49.31428,  2418210.83, -4040152.30,  4430731.69,      43.447972,      -81.281898,   97411.16,  107620.71,    6281.59,             6279.03,  -158.82,  14913.36,           23168.97,     -3.07,      1.87,           6.89,   None,   None
 10,          1,       0,  0.311000, 2458400.512804525439, 116.32800,  25.78400,              296.32800,  64.21600,       296.32793,       64.21662,    264.73447,     +49.25409,     264.73672,      +49.25407,  2418256.89, -4039605.54,  4429928.84,      43.445520,      -81.278129,   96535.55,  106658.30,    7254.02,             7251.46,   109.48,  31368.81,           23284.12,      0.99,     -0.60,           2.24,   None,   None
 11,          1,       0,  0.342000, 2458400.512804883998, 116.24000,  25.79100,              296.24000,  64.20900,       296.23986,       64.21011,    264.72445,     +49.21573,     264.72758,      +49.21569,  2418285.08, -4039270.92,  4429437.49,      43.444019,      -81.275872,   95999.64,  106070.91,    7849.16,             7846.60,     0.48,  19198.04,           23194.34,      1.76,     -1.07,           4.00,   None,   None
 12,          1,       0,  0.373000, 2458400.512805243023, 116.14400,  25.79700,              296.14400,  64.20300,       296.14396,       64.20330,    264.71613,     +49.17388,     264.71815,      +49.17387,  2418315.59, -4038908.75,  4428905.68,      43.442395,      -81.273419,   95419.62,  105434.87,    8493.30,             8490.74,   -59.51,  20778.76,           23060.77,      0.48,     -0.29,           1.09,   None,   None
 13,          1,       0,  0.404000, 2458400.512805601582, 116.03000,  25.80500,              296.03000,  64.19500,       296.02988,       64.19593,    264.70506,     +49.12415,     264.70817,      +49.12411,  2418351.77, -4038479.28,  4428275.06,      43.440468,      -81.270485,   94731.84,  104679.96,    9257.13,             9254.58,     0.18,  24639.77,           23021.61,      1.45,     -0.88,           3.35,   None,   None
 14,          1,       0,  0.436000, 2458400.512805972248, 115.94600,  25.81100,              295.94600,  64.18900,       295.94600,       64.18903,    264.69685,     +49.08748,     264.69872,      +49.08748,  2418377.47, -4038174.22,  4427827.12,      43.439098,      -81.268443,   94243.27,  104145.08,    9799.69,             9797.14,  -184.11,  16955.05,           22839.75,      0.05,     -0.03,           0.11,   None,   None
 15,          1,       0,  0.467000, 2458400.512806330808, 115.80200,  25.81900,              295.80200,  64.18100,       295.80206,       64.18057,    264.68645,     +49.02463,     264.68774,      +49.02465,  2418422.40, -4037640.87,  4427043.96,      43.436704,      -81.264767,   93389.19,  103206.79,   10748.27,            10745.72,    60.34,  30599.36,           22889.03,     -0.67,      0.40,           1.56,   None,   None
 16,          1,       0,  0.498000, 2458400.512806689832, 115.70800,  25.82800,              295.70800,  64.17200,       295.70781,       64.17328,    264.67404,     +48.98351,     264.67808,      +48.98345,  2418450.74, -4037304.48,  4426550.01,      43.435193,      -81.262496,   92850.46,  102616.52,   11346.57,            11344.01,   -45.51,  19299.70,           22852.68,      1.97,     -1.19,           4.63,   None,   None
 17,          1,       0,  0.529000, 2458400.512807048392, 115.61700,  25.83500,              295.61700,  64.16500,       295.61685,       64.16598,    264.66474,     +48.94371,     264.66845,      +48.94366,  2418477.72, -4036984.27,  4426079.81,      43.433755,      -81.260341,   92337.63,  102054.88,   11916.08,            11913.53,  -180.13,  18371.58,           22748.88,      1.50,     -0.91,           3.55,   None,   None
 18,          1,       0,  0.560000, 2458400.512807407416, 115.49200,  25.84400,              295.49200,  64.15600,       295.49175,       64.15754,    264.65307,     +48.88902,     264.65775,      +48.88895,  2418515.01, -4036541.57,  4425429.78,      43.431767,      -81.257311,   91628.72,  101276.97,   12703.43,            12700.88,   -96.92,  25398.33,           22716.26,      2.34,     -1.41,           5.56,   None,   None
 19,          1,       0,  0.591000, 2458400.512807765976, 115.39500,  25.85000,              295.39500,  64.15000,       295.39503,       64.14981,    264.64564,     +48.84659,     264.64782,      +48.84660,  2418543.05, -4036208.75,  4424941.07,      43.430271,      -81.255064,   91095.71,  100693.16,   13295.37,            13292.82,  -209.11,  19094.92,           22640.99,     -0.28,      0.17,           0.68,   None,   None
 20,          1,       0,  0.622000, 2458400.512808125000, 115.27500,  25.85900,              295.27500,  64.14100,       295.27497,       64.14120,    264.63420,     +48.79403,     264.63711,      +48.79402,  2418577.84, -4035795.89,  4424334.83,      43.428416,      -81.252246,   90434.57,   99968.08,   14029.66,            14027.11,  -178.96,  23686.69,           22598.79,      0.30,     -0.18,           0.74,   None,   None
 21,          1,       0,  0.653000, 2458400.512808483560, 115.17000,  25.86900,              295.17000,  64.13100,       295.16966,       64.13293,    264.62112,     +48.74794,     264.62677,      +48.74786,  2418607.71, -4035441.23,  4423814.06,      43.426821,      -81.249843,   89866.60,   99345.83,   14660.45,            14657.89,  -252.31,  20347.88,           22540.51,      2.87,     -1.73,           6.96,   None,   None
 22,          1,       0,  0.685000, 2458400.512808854226, 115.07400,  25.87500,              295.07400,  64.12500,       295.07406,       64.12468,    264.61404,     +48.70589,     264.61642,      +48.70590,  2418634.30, -4035125.69,  4423350.72,      43.425402,      -81.247724,   89361.25,   98792.82,   15221.66,            15219.10,  -417.95,  17537.84,           22440.06,     -0.47,      0.28,           1.15,   None,   None
 23,          1,       0,  0.716000, 2458400.512809212785, 114.93500,  25.88600,              294.93500,  64.11400,       294.93483,       64.11493,    264.60048,     +48.64488,     264.60489,      +48.64483,  2418673.35, -4034662.10,  4422670.00,      43.423317,      -81.244542,   88618.92,   97978.40,   16046.17,            16043.61,  -297.58,  26597.11,           22404.25,      1.37,     -0.83,           3.37,   None,   None
  0,          2,       0,  0.173989, 2458400.512802875601, 184.06800,  16.58900,                4.06800,  73.41100,         4.06804,       73.41215,    303.16965,     +59.72215,     303.17014,      +59.72101,  2418106.63, -4041389.08,  4432547.75,      43.453515,      -81.290247,   99391.94,  103303.97,       0.00,             4079.36,    49.46,      0.00,           22283.94,      1.29,      1.63,           4.15,   None,   None
  1,          2,       0,  0.204989, 2458400.512803234160, 184.44900,  16.59000,                4.44900,  73.41000,         4.44906,       73.41104,    303.38433,     +59.71147,     303.38497,      +59.71044,  2418134.57, -4041057.46,  4432060.80,      43.452029,      -81.288013,   98860.81,  102751.12,     589.81,             4669.17,   -64.87,  19026.06,           22283.94,      1.15,      1.46,           3.74,   None,   None
  2,          2,       0,  0.235989, 2458400.512803593185, 184.95800,  16.59500,                4.95800,  73.40500,         4.95830,       73.40836,    303.67162,     +59.69921,     303.67192,      +59.69587,  2418171.00, -4040625.04,  4431425.84,      43.450091,      -81.285061,   98168.28,  102030.87,    1358.89,             5438.25,     0.07,  24809.06,           22283.94,      3.71,      4.69,          12.09,   None,   None
  3,          2,       0,  0.266989, 2458400.512803951744, 185.41700,  16.59700,                5.41700,  73.40300,         5.41722,       73.40492,    303.92969,     +59.68407,     303.93039,      +59.68216,  2418203.56, -4040238.53,  4430858.30,      43.448359,      -81.282435,   97549.27,  101387.62,    2046.31,             6125.67,   -16.64,  22174.99,           22283.94,      2.10,      2.66,           6.91,   None,   None
  4,          2,       0,  0.298989, 2458400.512804322410, 185.94100,  16.60100,                5.94100,  73.39900,         5.94111,       73.39973,    304.22426,     +59.66664,     304.22533,      +59.66591,  2418240.12, -4039804.55,  4430221.06,      43.446413,      -81.279475,   96854.26,  100666.04,    2818.16,             6897.51,    28.35,  24120.05,           22736.25,      0.79,      1.00,           2.61,   None,   None
  5,          2,       0,  0.329989, 2458400.512804680970, 186.41500,  16.60500,                6.41500,  73.39500,         6.41481,       73.39393,    304.49035,     +59.64955,     304.49194,      +59.65062,  2418272.87, -4039415.90,  4429650.38,      43.444670,      -81.276833,   96231.83,  100020.36,    3509.39,             7588.75,    15.45,  22297.91,           22800.81,     -1.16,     -1.47,           3.87,   None,   None
  6,          2,       0,  0.360989, 2458400.512805039994, 186.89200,  16.61200,                6.89200,  73.38800,         6.89180,       73.38700,    304.75863,     +59.63367,     304.76035,      +59.63466,  2418305.45, -4039029.17,  4429082.51,      43.442935,      -81.274205,   95612.49,   99378.44,    4197.20,             8276.56,    -0.87,  22187.54,           22758.59,     -1.07,     -1.36,           3.60,   None,   None
  7,          2,       0,  0.391989, 2458400.512805398554, 187.34800,  16.62100,                7.34800,  73.37900,         7.34809,       73.37937,    305.01556,     +59.61922,     305.01708,      +59.61884,  2418336.32, -4038662.67,  4428544.34,      43.441291,      -81.271720,   95025.52,   98770.57,    4849.06,             8928.41,   -53.16,  21027.48,           22597.82,      0.40,      0.51,           1.35,   None,   None
  8,          2,       0,  0.422989, 2458400.512805757578, 187.85800,  16.63100,                7.85800,  73.36900,         7.85816,       73.36962,    305.30249,     +59.60121,     305.30408,      +59.60059,  2418370.29, -4038259.49,  4427952.33,      43.439481,      -81.268974,   94379.85,   98102.54,    5566.12,             9645.48,   -40.23,  23131.18,           22557.95,      0.66,      0.84,           2.24,   None,   None
  9,          2,       0,  0.453989, 2458400.512806116138, 188.34000,  16.64100,                8.34000,  73.35900,         8.34008,       73.35927,    305.57345,     +59.58300,     305.57525,      +59.58272,  2418402.09, -4037882.06,  4427398.11,      43.437787,      -81.266411,   93775.41,   97477.70,    6237.40,            10316.76,   -73.08,  21654.26,           22488.63,      0.29,      0.37,           0.99,   None,   None
 10,          2,       0,  0.484989, 2458400.512806475163, 188.83800,  16.65300,                8.83800,  73.34700,         8.83812,       73.34739,    305.85366,     +59.56405,     305.85556,      +59.56365,  2418434.54, -4037496.84,  4426832.47,      43.436057,      -81.263792,   93158.50,   96840.57,    6922.53,            11001.89,   -92.09,  22100.94,           22433.23,      0.41,      0.52,           1.42,   None,   None
 11,          2,       0,  0.515989, 2458400.512806833722, 189.34000,  16.66500,                9.34000,  73.33500,         9.33973,       73.33421,    306.13561,     +59.54302,     306.13796,      +59.54381,  2418466.85, -4037113.32,  4426269.31,      43.434335,      -81.261184,   92544.31,   96206.83,    7604.65,            11684.01,  -114.11,  22003.74,           22384.78,     -0.83,     -1.05,           2.87,   None,   None
 12,          2,       0,  0.546989, 2458400.512807192747, 189.84800,  16.67900,                9.84800,  73.32100,         9.84748,       73.31961,    306.42128,     +59.52169,     306.42393,      +59.52308,  2418499.18, -4036729.54,  4425705.78,      43.432611,      -81.258575,   91929.72,   95573.30,    8287.21,            12366.57,  -135.69,  22018.19,           22343.42,     -1.45,     -1.83,           5.04,   None,   None
 13,          2,       0,  0.578989, 2458400.512807562947, 190.35400,  16.69700,               10.35400,  73.30300,        10.35432,       73.30379,    306.70737,     +59.50249,     306.70953,      +59.50170,  2418531.15, -4036350.10,  4425148.62,      43.430906,      -81.256000,   91322.07,   94947.51,    8962.06,            13041.42,  -187.69,  21088.97,           22280.37,      0.82,      1.04,           2.87,   None,   None
 14,          2,       0,  0.609989, 2458400.512807921506, 190.89500,  16.71600,               10.89500,  73.28400,        10.89564,       73.28547,    307.01268,     +59.47963,     307.01477,      +59.47817,  2418564.78, -4035950.91,  4424562.46,      43.429112,      -81.253280,   90682.81,   94289.87,    9672.04,            13751.40,  -181.84,  22902.67,           22255.01,      1.51,      1.91,           5.34,   None,   None
 15,          2,       0,  0.640989, 2458400.512808280531, 191.46400,  16.73400,               11.46400,  73.26600,        11.46338,       73.26468,    307.33211,     +59.45137,     307.33517,      +59.45268,  2418599.58, -4035537.73,  4423955.76,      43.427255,      -81.250459,   90021.17,   93609.97,   10406.90,            14486.25,  -151.13,  23704.92,           22269.93,     -1.35,     -1.71,           4.79,   None,   None
 16,          2,       0,  0.671989, 2458400.512808639091, 191.88900,  16.75100,               11.88900,  73.24900,        11.88859,       73.24816,    307.57226,     +59.43210,     307.57531,      +59.43294,  2418625.71, -4035227.56,  4423500.30,      43.425860,      -81.248374,   89524.42,   93099.87,   10958.56,            15037.92,  -303.60,  17795.55,           22192.79,     -0.85,     -1.08,           3.05,   None,   None
 17,          2,       0,  0.702989, 2458400.512808998115, 192.40000,  16.77200,               12.40000,  73.22800,        12.39950,       73.22704,    307.86089,     +59.40770,     307.86412,      +59.40865,  2418656.56, -4034861.37,  4422962.61,      43.424214,      -81.245888,   88938.01,   92498.36,   11609.83,            15689.19,  -356.46,  21008.93,           22118.00,     -0.97,     -1.23,           3.49,   None,   None
 18,          2,       0,  0.733989, 2458400.512809357140, 192.98400,  16.79700,               12.98400,  73.20300,        12.98304,       73.20126,    308.19075,     +59.37837,     308.19437,      +59.38011,  2418691.24, -4034449.73,  4422358.16,      43.422362,      -81.243078,   88278.84,   91823.03,   12341.96,            16421.32,  -328.47,  23617.06,           22088.02,     -1.75,     -2.22,           6.34,   None,   None
 19,          2,       0,  0.764989, 2458400.512809715699, 193.36500,  16.81700,               13.36500,  73.18300,        13.36533,       73.18358,    308.40795,     +59.36135,     308.41093,      +59.36077,  2418714.19, -4034177.35,  4421958.21,      43.421137,      -81.241261,   87842.60,   91376.33,   12826.40,            16905.76,  -548.17,  15626.88,           21974.30,      0.58,      0.73,           2.10,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001845_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.513019630220
Time: 2018-10-09 00:18:44.896051 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 71.38618 deg
 R.A. = 266.82838  Dec = +55.73804 deg

Best intersection: Stations 1 and 2 with Qconv = 71.39 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2401206.87 +/- 0.91 m
 Y =  -4023641.59 +/- 5.13 m
 Z =   4459837.95 +/- 14.32 m
 Vx =    -1009.82 +/- 1.14 m/s
 Vy =   -12870.13 +/- 6.23 m/s
 Vz =    18649.66 +/- 26.75 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+8.330805e-01, +3.154151e-01, +1.157808e+00, +1.161557e+00, -1.732908e+00, +4.793774e+00
+3.154151e-01, +2.642037e+01, -6.529367e+01, -7.322374e-01, +1.842704e+01, -8.035167e+01
+1.157808e+00, -6.529367e+01, +2.060762e+02, +1.195580e+00, -7.552619e+01, +3.214131e+02
+1.161557e+00, -7.322374e-01, +1.195580e+00, +3.455261e+00, -2.154667e+00, +5.195137e+00
-1.732908e+00, +1.842704e+01, -7.552619e+01, -2.154667e+00, +4.054416e+01, -1.671750e+02
+4.793774e+00, -8.035167e+01, +3.214131e+02, +5.195137e+00, -1.671750e+02, +7.197007e+02

Timing offsets (from input data):
         1: 0.000372 s
         2: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:18:44.896051 UTC
  Lon     = -81.434397 +/- 0.0000 deg
  Lat     = +43.774704 +/- 0.0001 deg
  Lat geo = +43.585481 +/- 0.0001 deg
  Ht      =  100910.64 +/- 12.83 m

  JD dynamic   = 2458400.513820371125 
  LST apparent = 300.8276771039 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.51364 +/- 0.0089 deg
  Dec       = +55.30820 +/- 0.0256 deg
  Azimuth   = +309.62221 +/- 0.0592 deg
  Elevation = +64.71407 +/- 0.0061 deg
  Vavg      =  21.64649 +/- 0.0210 km/s
  Vinit     =  22.68193 +/- 0.0255 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.77010 +/- 0.0089 deg
  Dec       = +55.71406 +/- 0.0256 deg
  Azimuth   = +310.94660 +/- 0.0592 deg
  Elevation = +65.31236 +/- 0.0061 deg
  Vavg      =  21.53638 +/- 0.0210 km/s
  Vinit     =  22.57182 +/- 0.0255 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.36987 +/- 0.0129 deg
  Dec    = +55.66926 +/- 0.0265 deg
  Vg     =  19.77969 +/- 0.0293 km/s
  Vinf   =  22.68193 +/- 0.0255 km/s
  Zc     =  25.40699 +/- 0.0062 deg
  Zg     =  27.17245 +/- 0.0052 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 247.89799 +/- 0.0285 deg
  Bg     = +78.52036 +/- 0.0268 deg
  Vh     =  38.27285 +/- 0.0129 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.10758 +/- 0.0035 deg
  Bh     = +30.43174 +/- 0.0417 deg
  Vh_x   =  -6.92171 +/- 0.0018 km/s
  Vh_y   =  32.26605 +/- 0.0035 km/s
  Vh_z   = -19.38564 +/- 0.0305 km/s
Orbit:
  La Sun = 195.409018 +/- nan deg
  a      =   2.851423 +/- 0.0092 AU
  e      =   0.650723 +/- 0.0011
  i      =  30.473345 +/- 0.0416 deg
  peri   = 172.778720 +/- 0.0165 deg
  node   = 195.410032 +/- 0.0000 deg
  Pi     =   8.188752 +/- 0.0165 deg
  q      =   0.995936 +/- 0.0000 AU
  f      =   7.218998 +/- 0.0165 deg
  M      =   1.162254 +/- 0.0083 deg
  Q      =   4.706911 +/- 0.0185 AU
  n      =   0.204697 +/- 0.0010 deg/day
  T      =   4.814966 +/- 0.0235 years
  Last perihelion JD = 2458394.835895 (2018-10-03 08:03:41.299155) +/- 0.0147 days
  Tj     =   2.793965 +/- 0.0059
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.229278e-06, +1.133261e-08, +1.557785e-05, -6.233041e-11, +3.007131e-07, +8.022801e-07
q   , +1.133261e-08, +1.286004e-10, +1.654663e-07, -5.625640e-13, +3.260320e-09, +7.240777e-09
Tp  , +1.557785e-05, +1.654663e-07, +2.172066e-04, -7.789571e-10, +4.252880e-06, +1.002607e-05
node, -6.233041e-11, -5.625640e-13, -7.789571e-10, +3.206089e-15, -1.500341e-11, -4.126332e-11
peri, +3.007131e-07, +3.260320e-09, +4.252880e-06, -1.500341e-11, +8.343589e-08, +1.931105e-07
i   , +8.022801e-07, +7.240777e-09, +1.002607e-05, -4.126332e-11, +1.931105e-07, +5.310745e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 16.780774
 a2 = 5.634797

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 4.910e-06 s
  Stddev    = 2.22e-03 s

Begin point on the trajectory:
  Lon =   -81.434419 +/- 0.0000 deg
  Lat =    43.774717 +/- 0.0001 deg
  Ht  = 100915.57 +/- 11.03 m
End point on the trajectory:
  Lon =   -81.374294 +/- 0.0000 deg
  Lat =    43.736815 +/- 0.0000 deg
  Ht  = 86754.17 +/- 6.98 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   7.600743,   7.108548,    98667.67,    87793.58,          0.003871,      7.69,      1.45,              13.25, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  22.287072,   5.148376,   100928.69,    86725.53,          0.001364,      1.28,      2.42,              20.66, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.102819, 2458400.513020820916, 136.95600,  38.62000,              316.95600,  51.38000,       316.95169,       51.37939,    242.52337,     +60.18607,     242.52271,      +60.18336,  2401314.01, -4022231.60,  4457802.20,      43.768762,      -81.424864,   98667.67,  125261.11,       0.00,             2495.81,   -58.15,      0.00,           23650.33,     -1.14,      5.93,           9.94,   None,   None
  1,          1,       0,  0.133819, 2458400.513021179941, 136.97200,  38.70100,              316.97200,  51.29900,       316.97404,       51.29929,    242.35998,     +60.19402,     242.36105,      +60.19530,  2401348.27, -4021798.99,  4457173.24,      43.766906,      -81.421921,   97977.00,  124521.29,     764.14,             3259.95,    -0.40,  24649.75,           23650.33,      0.53,     -2.79,           4.70,   None,   None
  2,          1,       0,  0.164819, 2458400.513021538500, 136.99800,  38.77300,              316.99800,  51.22700,       316.99365,       51.22639,    242.21426,     +60.20832,     242.21387,      +60.20558,  2401378.99, -4021411.16,  4456609.39,      43.765242,      -81.419296,   97357.83,  123858.72,    1449.19,             3945.00,   -21.76,  22098.24,           23650.33,     -1.14,      5.92,          10.05,   None,   None
  3,          1,       0,  0.195819, 2458400.513021897525, 137.02200,  38.85500,              317.02200,  51.14500,       317.01644,       51.14422,    242.04837,     +60.22096,     242.04783,      +60.21745,  2401413.36, -4020977.32,  4455978.62,      43.763380,      -81.416343,   96665.21,  123117.24,    2215.52,             4711.33,    38.17,  24720.35,           23650.33,     -1.44,      7.54,          12.87,   None,   None
  4,          1,       0,  0.226819, 2458400.513022256084, 137.03900,  38.92300,              317.03900,  51.07700,       317.03401,       51.07630,    241.91083,     +60.22950,     241.91057,      +60.22634,  2401441.25, -4020625.22,  4455466.73,      43.761868,      -81.413971,   96103.09,  122516.51,    2837.44,             5333.25,   -46.31,  20061.96,           22987.92,     -1.29,      6.75,          11.57,   None,   None
  5,          1,       0,  0.258819, 2458400.513022626285, 137.06100,  39.00600,              317.06100,  50.99400,       317.05655,       50.99338,    241.74281,     +60.24056,     241.74283,      +60.23774,  2401475.12, -4020197.51,  4454844.88,      43.760031,      -81.411065,   95420.27,  121786.18,    3592.93,             6088.75,   -20.00,  23609.23,           22890.14,     -1.14,      5.99,          10.32,   None,   None
  6,          1,       0,  0.289819, 2458400.513022985309, 137.08100,  39.08700,              317.08100,  50.91300,       317.07838,       50.91263,    241.57879,     +60.25027,     241.57939,      +60.24860,  2401507.72, -4019786.04,  4454246.65,      43.758263,      -81.408271,   94763.37,  121083.85,    4319.75,             6815.56,     0.42,  23445.64,           22915.01,     -0.67,      3.51,           6.09,   None,   None
  7,          1,       0,  0.320819, 2458400.513023344334, 137.10100,  39.16300,              317.10100,  50.83700,       317.09839,       50.83663,    241.42476,     +60.26001,     241.42549,      +60.25835,  2401537.97, -4019404.04,  4453691.27,      43.756622,      -81.405685,   94153.53,  120432.37,    4994.50,             7490.31,   -31.23,  21766.17,           22830.14,     -0.66,      3.49,           6.09,   None,   None
  8,          1,       0,  0.351819, 2458400.513023702893, 137.12000,  39.24400,              317.12000,  50.75600,       317.11989,       50.75598,    241.26062,     +60.26879,     241.26206,      +60.26871,  2401569.78, -4019002.44,  4453107.39,      43.754896,      -81.402960,   93512.40,  119747.46,    5703.87,             8199.68,   -28.26,  22882.88,           22794.05,     -0.03,      0.15,           0.26,   None,   None
  9,          1,       0,  0.382819, 2458400.513024061918, 137.13700,  39.31100,              317.13700,  50.68900,       317.13650,       50.68893,    241.12471,     +60.27673,     241.12620,      +60.27641,  2401595.76, -4018674.47,  4452630.57,      43.753486,      -81.400757,   92988.81,  119189.13,    6283.17,             8778.99,  -155.36,  18687.25,           22553.04,     -0.13,      0.66,           1.17,   None,   None
 10,          1,       0,  0.413819, 2458400.513024420477, 137.15500,  39.38300,              317.15500,  50.61700,       317.15471,       50.61696,    240.97861,     +60.28498,     240.98027,      +60.28480,  2401623.44, -4018324.98,  4452122.45,      43.751984,      -81.398402,   92430.86,  118594.02,    6900.51,             9396.32,  -244.42,  19914.10,           22302.15,     -0.07,      0.38,           0.67,   None,   None
 11,          1,       0,  0.444819, 2458400.513024779502, 137.17800,  39.47300,              317.17800,  50.52700,       317.17896,       50.52713,    240.79585,     +60.29543,     240.79792,      +60.29605,  2401657.86, -4017890.48,  4451490.74,      43.750115,      -81.395441,   91737.24,  117853.37,    7667.99,            10163.80,  -183.34,  24757.43,           22251.13,      0.24,     -1.26,           2.24,   None,   None
 12,          1,       0,  0.475819, 2458400.513025138061, 137.19700,  39.55700,              317.19700,  50.44300,       317.20089,       50.44354,    240.62533,     +60.30344,     240.62816,      +60.30595,  2401689.42, -4017492.07,  4450911.51,      43.748401,      -81.392737,   91101.23,  117174.85,    8371.72,            10867.53,  -186.01,  22700.89,           22235.00,      0.96,     -5.10,           9.13,   None,   None
 13,          1,       0,  0.506819, 2458400.513025497086, 137.21600,  39.63300,              317.21600,  50.36700,       317.22006,       50.36756,    240.47086,     +60.31169,     240.47385,      +60.31431,  2401717.68, -4017135.30,  4450392.80,      43.746866,      -81.390328,   90531.67,  116567.93,    9001.91,            11497.72,  -262.22,  20328.72,           22170.64,      1.00,     -5.29,           9.53,   None,   None
 14,          1,       0,  0.538819, 2458400.513025867287, 137.23700,  39.71600,              317.23700,  50.28400,       317.24125,       50.28459,    240.30206,     +60.32070,     240.30521,      +60.32345,  2401748.26, -4016749.23,  4449831.51,      43.745205,      -81.387715,   89915.36,  115911.18,    9683.84,            12179.66,  -309.47,  21310.42,           22106.48,      1.04,     -5.53,          10.01,   None,   None
 15,          1,       0,  0.569819, 2458400.513026225846, 137.25700,  39.77800,              317.25700,  50.22200,       317.25567,       50.22182,    240.17560,     +60.33008,     240.17771,      +60.32922,  2401770.93, -4016463.03,  4449415.40,      43.743973,      -81.385808,   89458.43,  115425.50,   10189.38,            12685.20,  -510.33,  16307.74,           21936.09,     -0.32,      1.72,           3.13,   None,   None
 16,          1,       0,  0.600819, 2458400.513026584871, 137.27800,  39.85900,              317.27800,  50.14100,       317.27617,       50.14075,    240.01067,     +60.33891,     240.01280,      +60.33773,  2401800.21, -4016093.31,  4448877.87,      43.742381,      -81.383307,   88868.21,  114797.01,   10842.45,            13338.26,  -563.67,  21066.62,           21802.31,     -0.44,      2.37,           4.32,   None,   None
 17,          1,       0,  0.631819, 2458400.513026943430, 137.30300,  39.92700,              317.30300,  50.07300,       317.29253,       50.07155,    239.87157,     +60.35093,     239.87209,      +60.34414,  2401824.80, -4015782.91,  4448426.59,      43.741044,      -81.381227,   88372.66,  114270.25,   11390.72,            13886.54,  -721.79,  17686.30,           21636.58,     -2.53,     13.47,          24.74,   None,   None
 18,          1,       0,  0.662819, 2458400.513027302455, 137.33200,  40.00700,              317.33200,  49.99300,       317.31281,       49.99033,    239.70783,     +60.36468,     239.70676,      +60.35220,  2401853.53, -4015420.16,  4447899.20,      43.739482,      -81.378775,   87793.58,  113654.12,   12031.47,            14527.28,  -787.45,  20669.25,           21502.78,     -4.62,     24.61,          45.45,   None,   None
  0,          2,       0,  0.000000, 2458400.513019630220, 171.59100,  33.51600,              351.59100,  56.48400,       351.58854,       56.48227,    281.90513,     +75.67003,     281.89716,      +75.67101,  2401201.83, -4023647.80,  4459861.18,      43.774835,      -81.434489,  100928.69,  120266.25,       0.00,                5.71,  -205.31,      0.00,           24671.43,     -4.09,      2.16,           7.93,   None,   None
  1,          2,       0,  0.031000, 2458400.513019989245, 171.78500,  33.60400,              351.78500,  56.39600,       351.78169,       56.39368,    282.14580,     +75.79544,     282.13515,      +75.79677,  2401238.62, -4023183.35,  4459185.92,      43.772844,      -81.431321,  100187.17,  119502.60,     820.39,              814.68,  -102.73,  26464.18,           24671.43,     -5.45,      2.89,          10.65,   None,   None
  2,          2,       1,  0.062000, 2458400.513020347804, 171.93500,  33.66700,              351.93500,  56.33300,       351.92524,       56.32617,    282.34505,     +75.88762,     282.31340,      +75.89155,  2401266.20, -4022835.17,  4458679.72,      43.771351,      -81.428979,   99631.29,  118930.80,    1435.39,             1429.68,  -194.13,  19838.62,           24671.43,    -15.99,      8.46,          31.37,   None,   None
  3,          2,       0,  0.093000, 2458400.513020706829, 172.14600,  33.77300,              352.14600,  56.22700,       352.14338,       56.22517,    282.60227,     +76.03275,     282.59403,      +76.03381,  2401306.96, -4022320.56,  4457931.54,      43.769144,      -81.425454,   98809.70,  118085.99,    2344.38,             2338.68,     8.46,  29322.42,           24671.43,     -4.26,      2.25,           8.42,   None,   None
  4,          2,       0,  0.124000, 2458400.513021065388, 172.30500,  33.85100,              352.30500,  56.14900,       352.30457,       56.14870,    282.80482,     +76.14018,     282.80392,      +76.14035,  2401337.28, -4021937.76,  4457375.00,      43.767502,      -81.422865,   98198.55,  117458.36,    3020.54,             3014.83,   -21.78,  21811.56,           24403.46,     -0.69,      0.37,           1.38,   None,   None
  5,          2,       0,  0.155000, 2458400.513021424413, 172.48300,  33.93500,              352.48300,  56.06500,       352.48205,       56.06434,    283.04292,     +76.25715,     283.04042,      +76.25754,  2401370.28, -4021521.11,  4456769.24,      43.765714,      -81.420036,   97533.37,  116775.72,    3756.49,             3750.79,     7.77,  23740.39,           24232.17,     -1.52,      0.80,           3.03,   None,   None
  6,          2,       0,  0.186000, 2458400.513021782972, 172.66300,  34.02200,              352.66300,  55.97800,       352.66279,       55.97785,    283.28647,     +76.37702,     283.28654,      +76.37711,  2401403.63, -4021100.17,  4456157.24,      43.763907,      -81.417175,   96861.34,  116086.64,    4500.03,             4494.33,    44.92,  23985.21,           24144.54,     -0.34,      0.18,           0.68,   None,   None
  7,          2,       0,  0.218000, 2458400.513022153173, 172.83600,  34.10700,              352.83600,  55.89300,       352.83684,       55.89358,    283.52433,     +76.49322,     283.52807,      +76.49287,  2401435.63, -4020696.14,  4455569.84,      43.762172,      -81.414438,   96216.32,  115425.90,    5213.69,             5207.98,    29.38,  22301.72,           23948.99,      1.33,     -0.70,           2.69,   None,   None
  8,          2,       0,  0.249000, 2458400.513022512197, 173.01400,  34.19400,              353.01400,  55.80600,       353.01520,       55.80682,    283.77624,     +76.61206,     283.78133,      +76.61156,  2401468.11, -4020286.07,  4454973.64,      43.760411,      -81.411654,   95561.66,  114755.83,    5938.03,             5932.32,    47.32,  23365.69,           23819.74,      1.88,     -1.00,           3.83,   None,   None
  9,          2,       0,  0.280000, 2458400.513022870757, 173.17000,  34.27100,              353.17000,  55.72900,       353.17116,       55.72979,    284.00124,     +76.71664,     284.00635,      +76.71615,  2401496.53, -4019927.25,  4454451.96,      43.758870,      -81.409233,   94988.81,  114170.09,    6571.83,             6566.13,   -25.27,  20445.38,           23570.73,      1.81,     -0.96,           3.70,   None,   None
 10,          2,       0,  0.311000, 2458400.513023229782, 173.34500,  34.35800,              353.34500,  55.64200,       353.34662,       55.64310,    284.25887,     +76.83423,     284.26570,      +76.83355,  2401528.11, -4019528.60,  4453872.36,      43.757157,      -81.406529,   94352.38,  113519.82,    7276.00,             7270.30,   -27.50,  22715.15,           23396.40,      2.51,     -1.33,           5.17,   None,   None
 11,          2,       0,  0.342000, 2458400.513023588341, 173.50200,  34.43500,              353.50200,  55.56500,       353.50219,       55.56513,    284.49745,     +76.93847,     284.49953,      +76.93839,  2401556.11, -4019175.08,  4453358.40,      43.755638,      -81.404146,   93788.01,  112943.74,    7900.44,             7894.73,  -109.47,  20143.02,           23171.29,      0.29,     -0.16,           0.61,   None,   None
 12,          2,       0,  0.373000, 2458400.513023947366, 173.67000,  34.51900,              353.67000,  55.48100,       353.66983,       55.48088,    284.75632,     +77.05119,     284.75728,      +77.05127,  2401585.98, -4018797.98,  4452810.13,      43.754017,      -81.401594,   93185.98,  112329.70,    8566.54,             8560.83,  -149.77,  21487.24,           22979.93,     -0.27,      0.14,           0.55,   None,   None
 13,          2,       0,  0.404000, 2458400.513024305925, 173.84500,  34.60900,              353.84500,  55.39100,       353.84623,       55.39183,    285.02896,     +77.17060,     285.03490,      +77.17007,  2401617.12, -4018404.77,  4452238.45,      43.752327,      -81.398928,   92558.25,  111690.00,    9261.09,             9255.38,  -161.62,  22404.83,           22843.23,      1.86,     -0.99,           3.89,   None,   None
 14,          2,       0,  0.435000, 2458400.513024664950, 174.01400,  34.69700,              354.01400,  55.30300,       354.01680,       55.30488,    285.29753,     +77.28659,     285.30910,      +77.28537,  2401647.10, -4018026.30,  4451688.21,      43.750699,      -81.396366,   91954.06,  111074.89,    9929.60,             9923.89,  -199.51,  21564.79,           22722.49,      4.23,     -2.24,           8.88,   None,   None
 15,          2,       0,  0.466000, 2458400.513025023509, 174.19200,  34.78800,              354.19200,  55.21200,       354.19463,       55.21376,    285.59066,     +77.40679,     285.60183,      +77.40564,  2401678.09, -4017635.13,  4451119.49,      43.749017,      -81.393713,   91329.59,  110439.70,   10620.55,            10614.85,  -214.95,  22288.90,           22632.12,      3.95,     -2.09,           8.34,   None,   None
 16,          2,       0,  0.498000, 2458400.513025394175, 174.35800,  34.87300,              354.35800,  55.12700,       354.35959,       55.12806,    285.87101,     +77.51864,     285.87868,      +77.51794,  2401706.81, -4017272.44,  4450592.19,      43.747456,      -81.391267,   90750.60,  109851.39,   11261.18,            11255.47,  -303.51,  20019.62,           22517.09,      2.37,     -1.25,           5.03,   None,   None
 17,          2,       0,  0.529000, 2458400.513025752734, 174.52600,  34.95900,              354.52600,  55.04100,       354.52616,       55.04111,    286.16201,     +77.63143,     286.16479,      +77.63136,  2401735.58, -4016909.27,  4450064.19,      43.745893,      -81.388813,   90170.83,  109262.81,   11902.67,            11896.96,  -368.42,  20693.20,           22404.60,      0.24,     -0.13,           0.52,   None,   None
 18,          2,       0,  0.560000, 2458400.513026111759, 174.68200,  35.04300,              354.68200,  54.95700,       354.68358,       54.95805,    286.43269,     +77.73974,     286.44067,      +77.73903,  2401762.69, -4016566.96,  4449566.51,      43.744420,      -81.386507,   89624.35,  108708.56,   12507.32,            12501.62,  -470.17,  19504.90,           22278.53,      2.33,     -1.24,           5.01,   None,   None
 19,          2,       0,  0.591000, 2458400.513026470318, 174.84200,  35.12600,              354.84200,  54.87400,       354.84194,       54.87396,    286.72197,     +77.84747,     286.72421,      +77.84750,  2401789.80, -4016224.71,  4449068.92,      43.742947,      -81.384201,   89077.98,  108154.93,   13111.85,            13106.14,  -572.04,  19500.93,           22147.21,     -0.09,      0.05,           0.20,   None,   None
 20,          2,       0,  0.622000, 2458400.513026829343, 175.01800,  35.21900,              355.01800,  54.78100,       355.01744,       54.78063,    287.04594,     +77.96714,     287.04654,      +77.96739,  2401819.50, -4015849.76,  4448523.78,      43.741332,      -81.381662,   88479.41,  107548.91,   13774.16,            13768.46,  -616.13,  21364.88,           22039.92,     -0.81,      0.43,           1.75,   None,   None
 21,          2,       0,  0.653000, 2458400.513027187902, 175.18200,  35.30900,              355.18200,  54.69100,       355.18299,       54.69165,    287.35106,     +78.08141,     287.35735,      +78.08096,  2401847.43, -4015497.15,  4448011.13,      43.739814,      -81.379281,   87916.50,  106979.60,   14397.00,            14391.30,  -699.69,  20091.60,           21936.34,      1.43,     -0.76,           3.11,   None,   None
 22,          2,       0,  0.684000, 2458400.513027546927, 175.37200,  35.41000,              355.37200,  54.59000,       355.37201,       54.59001,    287.71929,     +78.21013,     287.72217,      +78.21012,  2401878.91, -4015099.78,  4447433.41,      43.738102,      -81.376582,   87282.17,  106338.66,   15098.89,            15093.19,  -704.20,  22641.64,           21865.16,      0.01,     -0.01,           0.03,   None,   None
 23,          2,       0,  0.715000, 2458400.513027905487, 175.53700,  35.50100,              355.53700,  54.49900,       355.53778,       54.49951,    288.04343,     +78.32457,     288.04926,      +78.32421,  2401906.53, -4014751.09,  4446926.46,      43.736599,      -81.374229,   86725.53,  105776.87,   15714.80,            15709.09,  -794.69,  19867.93,           21790.46,      1.11,     -0.59,           2.45,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001946_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.513737266418
Time: 2018-10-09 00:19:46.899818 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 35.76114 deg
 R.A. = 266.38919  Dec = +56.20227 deg

Best intersection: Stations 2 and 1 with Qconv = 35.76 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2432471.04 +/- 4.09 m
 Y =  -3996751.16 +/- 22.16 m
 Z =   4479382.94 +/- 42.06 m
 Vx =    -1177.85 +/- 5.61 m/s
 Vy =   -13827.57 +/- 3.35 m/s
 Vz =    20280.01 +/- 40.96 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.697712e+01, +3.152646e+01, -4.612090e+01, +2.897604e+01, +1.355755e+00, -7.794834e+01
+3.152646e+01, +4.984883e+02, -8.954812e+02, +6.539569e-01, +2.720417e+01, -2.461269e+02
-4.612090e+01, -8.954812e+02, +1.805399e+03, -1.464718e+01, -9.262257e+01, +8.316125e+02
+2.897604e+01, +6.539569e-01, -1.464718e+01, +7.247635e+01, +9.570591e+00, -2.451040e+02
+1.355755e+00, +2.720417e+01, -9.262257e+01, +9.570591e+00, +1.519912e+01, -1.390462e+02
-7.794834e+01, -2.461269e+02, +8.316125e+02, -2.451040e+02, -1.390462e+02, +1.737795e+03

Timing offsets (from input data):
         2: -0.001259 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:19:46.899818 UTC
  Lon     = -81.195931 +/- 0.0002 deg
  Lat     = +43.941769 +/- 0.0002 deg
  Lat geo = +43.752750 +/- 0.0002 deg
  Ht      =  109482.59 +/- 41.88 m

  JD dynamic   = 2458400.514538007323 
  LST apparent = 301.3251989070 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.13123 +/- 0.0343 deg
  Dec       = +55.61610 +/- 0.0465 deg
  Azimuth   = +309.81236 +/- 0.0983 deg
  Elevation = +64.26899 +/- 0.0264 deg
  Vavg      =  22.77595 +/- 0.0391 km/s
  Vinit     =  24.57372 +/- 0.0360 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.28461 +/- 0.0343 deg
  Dec       = +56.00019 +/- 0.0465 deg
  Azimuth   = +311.01492 +/- 0.0983 deg
  Elevation = +64.81714 +/- 0.0264 deg
  Vavg      =  22.66429 +/- 0.0391 km/s
  Vinit     =  24.46206 +/- 0.0360 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.43155 +/- 0.1284 deg
  Dec    = +55.91299 +/- 0.0660 deg
  Vg     =  21.92706 +/- 0.0403 km/s
  Vinf   =  24.57372 +/- 0.0360 km/s
  Zc     =  25.85241 +/- 0.0638 deg
  Zg     =  27.34925 +/- 0.0660 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 247.73707 +/- 0.3067 deg
  Bg     = +78.76450 +/- 0.0769 deg
  Vh     =  39.61835 +/- 0.0143 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.76606 +/- 0.0541 deg
  Bh     = +32.88067 +/- 0.0622 deg
  Vh_x   =  -6.78462 +/- 0.0297 km/s
  Vh_y   =  32.57252 +/- 0.0179 km/s
  Vh_z   = -21.50845 +/- 0.0429 km/s
Orbit:
  La Sun = 195.409726 +/- -0.0000 deg
  a      =   4.299866 +/- 0.0247 AU
  e      =   0.768415 +/- 0.0013
  i      =  32.933577 +/- 0.0621 deg
  peri   = 172.959088 +/- 0.1025 deg
  node   = 195.410574 +/- 0.0000 deg
  Pi     =   8.369662 +/- 0.1025 deg
  q      =   0.995786 +/- 0.0001 AU
  f      =   7.038778 +/- 0.1025 deg
  M      =   0.591184 +/- 0.0084 deg
  Q      =   7.603946 +/- 0.0495 AU
  n      =   0.110541 +/- 0.0009 deg/day
  T      =   8.916267 +/- 0.0777 years
  Last perihelion JD = 2458395.166423 (2018-10-03 15:59:38.968477) +/- 0.0766 days
  Tj     =   2.186767 +/- 0.0069
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.693400e-06, -3.867114e-08, -2.318070e-05, -8.369695e-11, -5.970599e-07, +1.240213e-06
q   , -3.867114e-08, +1.064288e-08, +7.919446e-06, -1.041203e-12, +1.849775e-07, +1.543362e-08
Tp  , -2.318070e-05, +7.919446e-06, +5.913990e-03, -1.069975e-09, +1.379340e-04, +1.586151e-05
node, -8.369695e-11, -1.041203e-12, -1.069975e-09, +5.512799e-15, -2.187797e-11, -8.163871e-11
peri, -5.970599e-07, +1.849775e-07, +1.379340e-04, -2.187797e-11, +3.219070e-06, +3.243394e-07
i   , +1.240213e-06, +1.543362e-08, +1.586151e-05, -8.163871e-11, +3.243394e-07, +1.209025e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 55.314676
 a2 = 2.980767

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 4.256e-05 s
  Stddev    = 6.52e-03 s

Begin point on the trajectory:
  Lon =   -81.195934 +/- 0.0001 deg
  Lat =    43.941770 +/- 0.0001 deg
  Ht  = 109483.11 +/- 23.57 m
End point on the trajectory:
  Lon =   -81.077377 +/- 0.0002 deg
  Lat =    43.866841 +/- 0.0003 deg
  Ht  = 82183.59 +/- 42.92 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.000000,   0.000000,   106750.77,   100940.14,          0.001675,      1.82,      3.44,              29.81, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  53.889544,   2.976675,   109617.12,    81991.86,          0.004011,      6.30,      6.55,              16.80, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.099478, 2458400.513738414273, 187.32300,  38.59000,                7.32300,  51.41000,         7.32300,       51.41000,    329.70869,     +80.40968,     329.70911,      +80.40968,  2432617.56, -3995018.32,  4476902.99,      43.934586,      -81.183777,  106750.77,  135459.78,       0.00,             3147.47,   389.51,      0.00,           21507.93,     -0.01,      0.00,           0.01,   None,   None
  1,          2,       0,  0.130478, 2458400.513738772832, 187.49300,  38.70100,                7.49300,  51.29900,         7.49369,       51.29943,    330.61243,     +80.44125,     330.61362,      +80.44065,  2432652.21, -3994618.45,  4476310.65,      43.932797,      -81.180996,  106106.78,  134846.72,     715.52,             3862.99,   336.53,  23081.20,           21507.93,      1.26,     -0.67,           2.18,   None,   None
  2,          2,       0,  0.193478, 2458400.513739502057, 187.81000,  38.90600,                7.81000,  51.09400,         7.80815,       51.09285,    332.30968,     +80.49090,     332.30903,      +80.49251,  2432715.93, -3993882.95,  4475221.16,      43.929506,      -81.175906,  104922.27,  133721.48,    2031.58,             5179.05,    90.82,  20889.90,           21507.93,     -3.37,      1.78,           5.89,   None,   None
  3,          2,       0,  0.224478, 2458400.513739861082, 187.97600,  39.01200,                7.97600,  50.98800,         7.97107,       50.98495,    333.20217,     +80.51183,     333.19962,      +80.51615,  2432748.69, -3993504.86,  4474661.09,      43.927813,      -81.173282,  104313.38,  133144.38,    2708.11,             5855.58,    -1.14,  21823.66,           21507.93,     -8.94,      4.73,          15.67,   None,   None
  4,          2,       0,  0.255478, 2458400.513740219641, 188.19300,  39.16300,                8.19300,  50.83700,         8.19400,       50.83761,    334.42424,     +80.54468,     334.42590,      +80.54381,  2432792.80, -3992995.72,  4473906.90,      43.925533,      -81.169705,  103493.46,  132369.02,    3619.15,             6766.62,   141.40,  29388.16,           22596.48,      1.80,     -0.95,           3.17,   None,   None
  5,          2,       0,  0.286478, 2458400.513740578666, 188.32800,  39.25300,                8.32800,  50.74700,         8.32779,       50.74687,    335.17438,     +80.55952,     335.17547,      +80.55971,  2432819.71, -3992685.08,  4473446.74,      43.924141,      -81.167572,  102993.18,  131896.37,    4175.00,             7322.46,   -71.24,  17930.58,           22493.24,     -0.38,      0.20,           0.67,   None,   None
  6,          2,       0,  0.317478, 2458400.513740937226, 188.53300,  39.39300,                8.53300,  50.60700,         8.53450,       50.60792,    336.33279,     +80.58086,     336.33476,      +80.57954,  2432860.39, -3992215.62,  4472751.34,      43.922038,      -81.164282,  102237.19,  131183.81,    5015.01,             8162.48,     0.28,  27097.19,           22830.25,      2.68,     -1.42,           4.77,   None,   None
  7,          2,       0,  0.348478, 2458400.513741296250, 188.69700,  39.50200,                8.69700,  50.49800,         8.69617,       50.49749,    337.25206,     +80.59242,     337.25323,      +80.59316,  2432892.36, -3991846.58,  4472204.66,      43.920384,      -81.161723,  101642.87,  130624.44,    5675.36,             8822.83,  -107.85,  21301.83,           22887.60,     -1.48,      0.78,           2.65,   None,   None
  8,          2,       0,  0.379478, 2458400.513741654810, 188.88900,  39.63500,                8.88900,  50.36500,         8.88947,       50.36529,    338.35507,     +80.60620,     338.35676,      +80.60578,  2432930.17, -3991410.19,  4471558.24,      43.918428,      -81.158673,  100940.14,  129964.39,    6456.21,             9603.68,   -95.50,  25188.59,           23045.03,      0.83,     -0.44,           1.49,   None,   None
  0,          1,       0,  0.000000, 2458400.513737266418, 155.72700,  37.74400,              335.72700,  52.25600,       335.70819,       52.24662,    249.29080,     +71.49654,     249.25088,      +71.48879,  2432463.36, -3996798.08,  4479539.36,      43.942544,      -81.196310,  109617.12,  137532.07,       0.00,               37.14,  -254.76,      0.00,           26715.00,    -25.75,     24.67,          53.48,   None,   None
  1,          1,       1,  0.093000, 2458400.513738343026, 156.03000,  37.98300,              336.03000,  52.01700,       336.00312,       52.00364,    248.76981,     +71.75097,     248.71261,      +71.73971,  2432583.43, -3995412.28,  4477486.56,      43.936349,      -81.186618,  107385.22,  135170.34,    2479.68,             2442.54,  -154.83,  26663.21,           26715.00,    -36.22,     34.72,          76.56,   None,   None
  2,          1,       0,  0.155000, 2458400.513739060611, 156.21500,  38.15400,              336.21500,  51.84600,       336.20059,       51.83886,    248.37057,     +71.91455,     248.34018,      +71.90843,  2432662.32, -3994501.71,  4476137.74,      43.932275,      -81.180250,  105918.76,  133620.68,    4109.00,             4071.86,   -62.49,  26279.36,           26715.00,    -19.20,     18.43,          41.09,   None,   None
  3,          1,       0,  0.186000, 2458400.513739419170, 156.31200,  38.25000,              336.31200,  51.75000,       336.30884,       51.74844,    248.13972,     +72.00232,     248.13367,      +72.00096,  2432704.84, -3994010.96,  4475410.79,      43.930079,      -81.176808,  105128.43,  132786.00,    4987.12,             4949.98,    47.14,  28326.58,           26715.00,     -4.19,      4.02,           9.02,   None,   None
  4,          1,       0,  0.217000, 2458400.513739778195, 156.40200,  38.32400,              336.40200,  51.67600,       336.39670,       51.67338,    247.97046,     +72.07888,     247.95990,      +72.07660,  2432739.57, -3993610.11,  4474817.00,      43.928284,      -81.174019,  104482.88,  132105.07,    5704.39,             5667.25,    -4.09,  23137.55,           26456.52,     -6.98,      6.71,          15.12,   None,   None
  5,          1,       0,  0.248000, 2458400.513740136754, 156.49900,  38.40500,              336.49900,  51.59500,       336.49248,       51.59178,    247.78306,     +72.16179,     247.76993,      +72.15898,  2432776.94, -3993178.71,  4474177.97,      43.926352,      -81.171007,  103788.14,  131372.43,    6476.31,             6439.18,    -0.65,  24900.89,           26226.86,     -8.55,      8.22,          18.63,   None,   None
  6,          1,       0,  0.280000, 2458400.513740506954, 156.61000,  38.50800,              336.61000,  51.49200,       336.61032,       51.49216,    247.53501,     +72.25994,     247.53688,      +72.26007,  2432822.09, -3992657.65,  4473406.12,      43.924019,      -81.167346,  102949.05,  130487.62,    7408.67,             7371.53,   138.42,  29136.05,           26297.76,      0.41,     -0.40,           0.91,   None,   None
  7,          1,       0,  0.311000, 2458400.513740865979, 156.70800,  38.59300,              336.70800,  51.40700,       336.70886,       51.40742,    247.33293,     +72.34468,     247.33611,      +72.34505,  2432859.88, -3992221.48,  4472760.01,      43.922064,      -81.164299,  102246.64,  129747.77,    8189.14,             8152.00,   150.39,  25176.41,           26276.81,      1.11,     -1.07,           2.45,   None,   None
  8,          1,       0,  0.342000, 2458400.513741224539, 156.79400,  38.67000,              336.79400,  51.33000,       336.79626,       51.33111,    247.14688,     +72.41978,     247.15325,      +72.42078,  2432893.44, -3991834.05,  4472186.11,      43.920328,      -81.161606,  101622.73,  129091.24,    8882.38,             8845.25,    75.15,  22362.84,           26088.13,      2.91,     -2.81,           6.47,   None,   None
  9,          1,       0,  0.373000, 2458400.513741583563, 156.87500,  38.73800,              336.87500,  51.26200,       336.87449,       51.26175,    246.98487,     +72.48909,     246.98531,      +72.48887,  2432923.57, -3991486.35,  4471671.07,      43.918769,      -81.159202,  101062.80,  128502.59,    9504.53,             9467.39,   -71.19,  20069.32,           25740.44,     -0.65,      0.63,           1.45,   None,   None
 10,          1,       0,  0.404000, 2458400.513741942123, 156.98500,  38.83600,              336.98500,  51.16400,       336.98669,       51.16483,    246.74542,     +72.58495,     246.75082,      +72.58570,  2432965.42, -3991003.33,  4470955.55,      43.916604,      -81.155812,  100284.98,  127684.31,   10368.84,            10331.70,    24.62,  27880.88,           25598.77,      2.15,     -2.08,           4.83,   None,   None
 11,          1,       0,  0.435000, 2458400.513742301147, 157.09700,  38.93900,              337.09700,  51.06100,       337.10305,       51.06395,    246.48933,     +72.68349,     246.50450,      +72.68621,  2433008.38, -3990507.47,  4470221.05,      43.914380,      -81.152328,   99486.52,  126844.83,   11256.09,            11218.95,   143.38,  28621.01,           25599.12,      7.67,     -7.39,          17.32,   None,   None
 12,          1,       0,  0.466000, 2458400.513742659707, 157.19200,  39.02300,              337.19200,  50.97700,       337.19795,       50.97990,    246.28124,     +72.76601,     246.29637,      +72.76870,  2433043.60, -3990100.97,  4469618.89,      43.912556,      -81.149494,   98831.93,  126157.50,   11983.47,            11946.33,   102.27,  23463.90,           25542.69,      7.51,     -7.25,          17.06,   None,   None
 13,          1,       0,  0.497000, 2458400.513743018731, 157.27300,  39.09500,              337.27300,  50.90500,       337.27808,       50.90747,    246.10143,     +72.83645,     246.11478,      +72.83876,  2433073.53, -3989755.53,  4469107.19,      43.911006,      -81.147106,   98275.66,  125574.12,   12601.58,            12564.44,   -48.12,  19938.82,           25372.50,      6.38,     -6.16,          14.57,   None,   None
 14,          1,       0,  0.529000, 2458400.513743388932, 157.36700,  39.17900,              337.36700,  50.82100,       337.37181,       50.82334,    245.88995,     +72.91830,     245.90287,      +72.92050,  2433107.99, -3989357.75,  4468517.96,      43.909221,      -81.144339,   97635.11,  124902.41,   13313.34,            13276.21,  -129.63,  22242.77,           25186.89,      6.02,     -5.81,          13.81,   None,   None
 15,          1,       0,  0.560000, 2458400.513743747957, 157.46500,  39.26600,              337.46500,  50.73400,       337.46916,       50.73602,    245.66974,     +73.00342,     245.68137,      +73.00534,  2433143.37, -3988949.35,  4467912.99,      43.907387,      -81.141490,   96977.48,  124213.03,   14044.12,            14006.99,  -167.35,  23573.51,           25026.53,      5.18,     -5.00,          11.96,   None,   None
 16,          1,       0,  0.591000, 2458400.513744106516, 157.56000,  39.35200,              337.56000,  50.64800,       337.56430,       50.65009,    245.44924,     +73.08639,     245.46133,      +73.08838,  2433177.77, -3988552.33,  4467324.87,      43.905605,      -81.138724,   96338.17,  123543.33,   14754.54,            14717.40,  -225.42,  22916.60,           24876.17,      5.33,     -5.15,          12.36,   None,   None
 17,          1,       0,  0.622000, 2458400.513744465541, 157.64200,  39.42500,              337.64200,  50.57500,       337.64443,       50.57618,    245.26166,     +73.15760,     245.26972,      +73.15873,  2433206.95, -3988215.59,  4466826.06,      43.904092,      -81.136398,   95795.91,  122976.02,   15357.08,            15319.95,  -391.37,  19436.95,           24682.79,      3.00,     -2.90,           7.00,   None,   None
 18,          1,       0,  0.653000, 2458400.513744824100, 157.74100,  39.51400,              337.74100,  50.48600,       337.74268,       50.48682,    245.03074,     +73.24378,     245.03725,      +73.24456,  2433241.96, -3987811.51,  4466227.50,      43.902277,      -81.133580,   95145.26,  122295.17,   16080.11,            16042.97,  -436.83,  23323.50,           24521.32,      2.07,     -2.00,           4.85,   None,   None
 19,          1,       0,  0.684000, 2458400.513745183125, 157.83700,  39.60300,              337.83700,  50.39700,       337.83947,       50.39819,    244.79609,     +73.32807,     244.80452,      +73.32923,  2433276.25, -3987415.70,  4465641.18,      43.900498,      -81.130821,   94507.91,  121628.72,   16788.37,            16751.23,  -497.07,  22846.92,           24379.22,      3.01,     -2.91,           7.11,   None,   None
 20,          1,       0,  0.715000, 2458400.513745541684, 157.93700,  39.69500,              337.93700,  50.30500,       337.93963,       50.30627,    244.55212,     +73.41560,     244.56104,      +73.41684,  2433311.41, -3987009.85,  4465039.99,      43.898674,      -81.127989,   93854.41,  120945.76,   17514.57,            17477.43,  -539.36,  23425.98,           24260.55,      3.19,     -3.09,           7.57,   None,   None
 21,          1,       0,  0.746000, 2458400.513745900709, 158.04200,  39.79300,              338.04200,  50.20700,       338.04572,       50.20879,    244.28908,     +73.50782,     244.30064,      +73.50959,  2433348.26, -3986584.55,  4464410.00,      43.896762,      -81.125015,   93169.63,  120230.46,   18275.57,            18238.43,  -546.85,  24548.40,           24172.92,      4.50,     -4.35,          10.73,   None,   None
 22,          1,       0,  0.778000, 2458400.513746270910, 158.14200,  39.88300,              338.14200,  50.11700,       338.14343,       50.11769,    244.04779,     +73.59463,     244.05428,      +73.59531,  2433382.22, -3986192.62,  4463829.43,      43.895000,      -81.122288,   92538.54,  119571.98,   18976.88,            18939.74,  -638.83,  21915.79,           24081.56,      1.71,     -1.66,           4.12,   None,   None
 23,          1,       0,  0.809000, 2458400.513746629935, 158.24800,  39.98300,              338.24800,  50.01700,       338.25057,       50.01824,    243.77414,     +73.68784,     243.78338,      +73.68909,  2433418.89, -3985769.35,  4463202.43,      43.893096,      -81.119328,   91857.02,  118861.09,   19734.26,            19697.12,  -649.93,  24431.73,           24013.56,      3.07,     -2.98,           7.42,   None,   None
 24,          1,       0,  0.840000, 2458400.513746988494, 158.34700,  40.07700,              338.34700,  49.92300,       338.35033,       49.92460,    243.51428,     +73.77497,     243.52539,      +73.77659,  2433452.95, -3985376.19,  4462620.04,      43.891327,      -81.116587,   91223.97,  118201.40,   20437.76,            20400.62,  -714.93,  22693.53,           23948.61,      3.96,     -3.83,           9.62,   None,   None
 25,          1,       0,  0.871000, 2458400.513747347519, 158.45300,  40.17600,              338.45300,  49.82400,       338.45590,       49.82539,    243.23932,     +73.86770,     243.24961,      +73.86912,  2433488.62, -3984964.49,  4462010.19,      43.889475,      -81.113710,   90561.10,  117511.00,   21174.43,            21137.29,  -746.75,  23763.59,           23895.52,      3.44,     -3.33,           8.41,   None,   None
 26,          1,       0,  0.902000, 2458400.513747706078, 158.55600,  40.27500,              338.55600,  49.72500,       338.56001,       49.72692,    242.95999,     +73.95844,     242.97297,      +73.96042,  2433523.57, -3984561.05,  4461412.57,      43.887659,      -81.110893,   89911.52,  116834.99,   21896.33,            21859.19,  -793.34,  23287.00,           23848.42,      4.72,     -4.58,          11.61,   None,   None
 27,          1,       0,  0.933000, 2458400.513748065103, 158.65700,  40.36900,              338.65700,  49.63100,       338.65930,       49.63210,    242.69445,     +74.04649,     242.70366,      +74.04763,  2433556.80, -3984177.59,  4460844.55,      43.885932,      -81.108222,   89294.11,  116193.05,   22582.47,            22545.33,  -875.69,  22133.59,           23798.40,      2.70,     -2.62,           6.68,   None,   None
 28,          1,       0,  0.964000, 2458400.513748423662, 158.75900,  40.47000,              338.75900,  49.53000,       338.76373,       49.53226,    242.40251,     +74.13688,     242.41746,      +74.13925,  2433591.38, -3983778.45,  4460253.31,      43.884135,      -81.105436,   88651.47,  115525.26,   23296.67,            23259.53,  -929.99,  23038.61,           23752.74,      5.52,     -5.35,          13.73,   None,   None
 29,          1,       0,  0.995000, 2458400.513748782687, 158.84700,  40.55000,              338.84700,  49.45000,       338.84743,       49.45021,    242.17383,     +74.21290,     242.17898,      +74.21312,  2433619.38, -3983455.22,  4459774.50,      43.882679,      -81.103204,   88130.98,  114985.26,   23875.05,            23837.91, -1120.10,  18657.38,           23684.06,      0.50,     -0.48,           1.25,   None,   None
 30,          1,       0,  1.026000, 2458400.513749141246, 158.93900,  40.64200,              338.93900,  49.35800,       338.94103,       49.35897,    241.90303,     +74.29443,     241.91202,      +74.29546,  2433650.24, -3983099.03,  4459246.87,      43.881074,      -81.100730,   87557.46,  114390.36,   24512.40,            24475.26, -1251.24,  20559.86,           23609.41,      2.35,     -2.28,           5.90,   None,   None
 31,          1,       0,  1.058000, 2458400.513749511912, 159.03700,  40.73900,              339.03700,  49.26100,       339.03982,       49.26234,    241.61566,     +74.38087,     241.62663,      +74.38232,  2433682.56, -3982726.03,  4458694.34,      43.879393,      -81.098138,   86956.89,  113767.81,   25179.83,            25142.69, -1377.09,  20857.03,           23531.97,      3.25,     -3.15,           8.20,   None,   None
 32,          1,       0,  1.089000, 2458400.513749870472, 159.12800,  40.82400,              339.12800,  49.17600,       339.12728,       49.17566,    241.36483,     +74.45974,     241.36771,      +74.45937,  2433711.19, -3982395.57,  4458204.84,      43.877904,      -81.095853,   86424.79,  113216.85,   25771.12,            25733.98, -1554.29,  19074.04,           23444.56,     -0.82,      0.80,           2.09,   None,   None
 33,          1,       0,  1.120000, 2458400.513750229497, 159.23500,  40.92900,              339.23500,  49.07100,       339.23445,       49.07074,    241.04890,     +74.55358,     241.05230,      +74.55330,  2433745.54, -3981999.10,  4457617.55,      43.876116,      -81.093084,   85786.46,  112555.86,   26480.55,            26443.41, -1613.36,  22884.68,           23368.66,     -0.62,      0.61,           1.59,   None,   None
 34,          1,       0,  1.151000, 2458400.513750588056, 159.32400,  41.01500,              339.32400,  48.98500,       339.32128,       48.98371,    240.78862,     +74.63117,     240.78707,      +74.62975,  2433773.62, -3981674.98,  4457137.41,      43.874655,      -81.090844,   85264.55,  112016.29,   27060.53,            27023.39, -1801.87,  18709.00,           23283.38,     -3.09,      3.01,           7.94,   None,   None
 35,          1,       0,  1.182000, 2458400.513750947081, 159.42300,  41.11500,              339.42300,  48.88500,       339.42130,       48.88420,    240.48061,     +74.71836,     240.48158,      +74.71747,  2433805.44, -3981307.74,  4456593.43,      43.872999,      -81.088289,   84673.28,  111405.11,   27717.63,            27680.49, -1913.26,  21197.01,           23202.19,     -1.92,      1.86,           4.95,   None,   None
 36,          1,       0,  1.213000, 2458400.513751305640, 159.52700,  41.21700,              339.52700,  48.78300,       339.52409,       48.78162,    240.16525,     +74.80903,     240.16349,      +74.80749,  2433837.85, -3980933.60,  4456039.20,      43.871311,      -81.085682,   84070.88,  110782.88,   28387.12,            28349.98, -2012.27,  21596.19,           23126.60,     -3.27,      3.18,           8.50,   None,   None
 37,          1,       0,  1.244000, 2458400.513751664665, 159.61400,  41.30300,              339.61400,  48.69700,       339.60922,       48.69474,    239.89654,     +74.88489,     239.89052,      +74.88235,  2433864.93, -3980621.06,  4455576.24,      43.869901,      -81.083526,   83567.63,  110263.87,   28946.35,            28909.21, -2221.53,  18039.75,           23042.16,     -5.35,      5.20,          13.96,   None,   None
 38,          1,       0,  1.275000, 2458400.513752023224, 159.72800,  41.41900,              339.72800,  48.58100,       339.72463,       48.57941,    239.52863,     +74.98482,     239.52603,      +74.98302,  2433900.60, -3980209.37,  4454966.40,      43.868043,      -81.080644,   82904.83,  109580.05,   29683.01,            29645.87, -2253.36,  23763.31,           22972.53,     -3.75,      3.65,           9.85,   None,   None
 39,          1,       0,  1.307000, 2458400.513752393890, 159.82100,  41.51300,              339.82100,  48.48700,       339.81660,       48.48492,    239.22787,     +75.06600,     239.22295,      +75.06362,  2433929.37, -3979877.33,  4454474.55,      43.866544,      -81.078349,   82370.19,  109029.48,   30277.14,            30240.01, -2452.50,  18566.70,           22896.38,     -4.88,      4.75,          12.89,   None,   None
 40,          1,       0,  1.338000, 2458400.513752752449, 159.88400,  41.58100,              339.88400,  48.41900,       339.87990,       48.41707,    239.00616,     +75.12183,     239.00208,      +75.11960,  2433949.72, -3979642.44,  4454126.60,      43.865484,      -81.076760,   81991.86,  108640.81,   30697.45,            30660.31, -2800.69,  13558.19,           22799.04,     -4.53,      4.42,          12.02,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001954_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.513830914628
Time: 2018-10-09 00:19:54.991024 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 38.27213 deg
 R.A. = 265.60499  Dec = +56.35819 deg

Best intersection: Stations 2 and 1 with Qconv = 38.27 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2420924.58 +/- 1.72 m
 Y =  -3987562.90 +/- 7.21 m
 Z =   4475153.79 +/- 15.56 m
 Vx =    -1251.39 +/- 0.74 m/s
 Vy =   -12567.95 +/- 71.38 m/s
 Vz =    18726.28 +/- 144.39 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+3.000715e+00, +5.373227e+00, -7.553939e+00, +1.565812e+01, +5.851850e+01, -7.938826e+01
+5.373227e+00, +5.237156e+01, -9.637266e+01, +1.013758e+01, +1.063609e+02, -2.143981e+02
-7.553939e+00, -9.637266e+01, +2.437637e+02, -2.496556e+01, -4.209622e+02, +9.501630e+02
+1.565812e+01, +1.013758e+01, -2.496556e+01, +1.653545e+02, +8.610530e+02, -1.377426e+03
+5.851850e+01, +1.063609e+02, -4.209622e+02, +8.610530e+02, +6.167668e+03, -1.087262e+04
-7.938826e+01, -2.143981e+02, +9.501630e+02, -1.377426e+03, -1.087262e+04, +2.011204e+04

Timing offsets (from input data):
         2: 0.000140 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:19:54.991024 UTC
  Lon     = -81.292210 +/- 0.0001 deg
  Lat     = +43.999971 +/- 0.0001 deg
  Lat geo = +43.810560 +/- 0.0001 deg
  Ht      =   96579.36 +/- 14.57 m

  JD dynamic   = 2458400.514631655533 
  LST apparent = 301.2627264106 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 264.31381 +/- 0.0338 deg
  Dec       = +56.00198 +/- 0.0543 deg
  Azimuth   = +310.38979 +/- 0.1235 deg
  Elevation = +63.81336 +/- 0.0186 deg
  Vavg      =  22.30743 +/- 0.0372 km/s
  Vinit     =  22.58745 +/- 0.1597 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 265.56717 +/- 0.0338 deg
  Dec       = +56.42786 +/- 0.0543 deg
  Azimuth   = +311.69041 +/- 0.1235 deg
  Elevation = +64.40036 +/- 0.0186 deg
  Vavg      =  22.19537 +/- 0.0372 km/s
  Vinit     =  22.47540 +/- 0.1597 km/s
Radiant (geocentric, J2000):
  R.A.   = 260.96159 +/- 0.1050 deg
  Dec    = +56.35530 +/- 0.0637 deg
  Vg     =  19.66913 +/- 0.1839 km/s
  Vinf   =  22.58745 +/- 0.1597 km/s
  Zc     =  26.30974 +/- 0.0461 deg
  Zg     =  28.15919 +/- 0.0509 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 243.00972 +/- 0.2042 deg
  Bg     = +78.94323 +/- 0.0765 deg
  Vh     =  37.95000 +/- 0.1095 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.81774 +/- 0.0424 deg
  Bh     = +30.57815 +/- 0.2253 deg
  Vh_x   =  -6.69130 +/- 0.0208 km/s
  Vh_y   =  31.97999 +/- 0.0263 km/s
  Vh_z   = -19.30566 +/- 0.1832 km/s
Orbit:
  La Sun = 195.409819 +/- 0.0000 deg
  a      =   2.642411 +/- 0.0616 AU
  e      =   0.623346 +/- 0.0093
  i      =  30.627553 +/- 0.2260 deg
  peri   = 171.945173 +/- 0.0989 deg
  node   = 195.410834 +/- 0.0000 deg
  Pi     =   7.356007 +/- 0.0989 deg
  q      =   0.995275 +/- 0.0001 AU
  f      =   8.052556 +/- 0.0989 deg
  M      =   1.464677 +/- 0.0711 deg
  Q      =   4.289546 +/- 0.1231 AU
  n      =   0.229458 +/- 0.0086 deg/day
  T      =   4.295375 +/- 0.1480 years
  Last perihelion JD = 2458394.131434 (2018-10-02 15:09:15.920742) +/- 0.0888 days
  Tj     =   2.928423 +/- 0.0480
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +8.772098e-05, +8.451908e-08, +5.334289e-04, -2.919369e-09, +7.869125e-06, +3.685500e-05
q   , +8.451908e-08, +7.394075e-09, +6.391825e-06, -5.212861e-12, +1.373341e-07, +6.563726e-08
Tp  , +5.334289e-04, +6.391825e-06, +7.971755e-03, -1.973315e-08, +1.522181e-04, +2.489692e-04
node, -2.919369e-09, -5.212861e-12, -1.973315e-08, +9.930114e-14, -3.055687e-10, -1.253390e-09
peri, +7.869125e-06, +1.373341e-07, +1.522181e-04, -3.055687e-10, +3.009711e-06, +3.854359e-06
i   , +3.685500e-05, +6.563726e-08, +2.489692e-04, -1.253390e-09, +3.854359e-06, +1.582063e-05

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 0.000000
 a2 = 0.000000

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 7.475e-06 s
  Stddev    = 2.73e-03 s

Begin point on the trajectory:
  Lon =   -81.292199 +/- 0.0000 deg
  Lat =    43.999965 +/- 0.0001 deg
  Ht  = 96577.04 +/- 8.74 m
End point on the trajectory:
  Lon =   -81.260813 +/- 0.0000 deg
  Lat =    43.979779 +/- 0.0001 deg
  Ht  = 89441.67 +/- 6.35 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.000000,   0.000000,    96294.64,    89445.14,          0.000887,      1.04,      1.71,              31.71, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   0.000000,   0.000000,    96558.52,    89754.63,          0.002546,      4.88,      3.25,              21.42, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.008991, 2458400.513831018470, 181.27200,  43.65300,                1.27200,  46.34700,         1.27085,       46.34633,    316.77009,     +86.71920,     316.76006,      +86.72007,  2420946.47, -3987391.17,  4474884.16,      43.999086,      -81.290922,   96294.64,  131763.67,       0.00,              286.67,   106.08,      0.00,           21550.49,     -2.04,      1.24,           3.74,   None,   None
  1,          2,       0,  0.039991, 2458400.513831377495, 181.38000,  43.75100,                1.38000,  46.24900,         1.38138,       46.24980,    318.54463,     +86.79050,     318.55644,      +86.78944,  2420976.00, -3987088.56,  4474434.85,      43.997719,      -81.288813,   95807.48,  131304.60,     542.52,              829.19,   -40.28,  17500.50,           21550.49,      2.43,     -1.48,           4.47,   None,   None
  2,          2,       0,  0.070991, 2458400.513831736054, 181.52300,  43.87500,                1.52300,  46.12500,         1.52439,       46.12580,    320.98396,     +86.87425,     320.99553,      +86.87315,  2421013.58, -3986703.53,  4473863.15,      43.995979,      -81.286093,   95187.61,  130721.41,    1232.81,             1519.49,   -38.85,  22267.67,           21550.49,      2.45,     -1.49,           4.53,   None,   None
  3,          2,       0,  0.101991, 2458400.513832095079, 181.68400,  44.01300,                1.68400,  45.98700,         1.68411,       45.98706,    323.88035,     +86.95950,     323.88160,      +86.95941,  2421055.16, -3986277.39,  4473230.43,      43.994053,      -81.283069,   94501.60,  130077.18,    1996.79,             2283.46,    36.25,  24644.26,           21550.49,      0.20,     -0.12,           0.37,   None,   None
  4,          2,       0,  0.132991, 2458400.513832453638, 181.82600,  44.13700,                1.82600,  45.86300,         1.82558,       45.86276,    326.59287,     +87.02959,     326.59046,      +87.02994,  2421092.02, -3985899.68,  4472669.59,      43.992346,      -81.280402,   93893.54,  129507.16,    2673.96,             2960.63,    24.56,  21844.29,           21942.53,     -0.73,      0.44,           1.36,   None,   None
  5,          2,       0,  0.163991, 2458400.513832812663, 181.96700,  44.26200,                1.96700,  45.73800,         1.96682,       45.73789,    329.43330,     +87.09357,     329.43277,      +87.09373,  2421128.67, -3985524.09,  4472111.92,      43.990647,      -81.277751,   93288.90,  128941.34,    3347.31,             3633.99,     9.04,  21721.14,           22022.92,     -0.32,      0.20,           0.60,   None,   None
  6,          2,       0,  0.194991, 2458400.513833171222, 182.11300,  44.39400,                2.11300,  45.60600,         2.11444,       45.60683,    332.53477,     +87.15372,     332.54359,      +87.15248,  2421166.74, -3985133.93,  4471532.61,      43.988883,      -81.274992,   92660.81,  128354.62,    4046.80,             4333.47,    19.66,  22564.14,           22109.62,      2.49,     -1.52,           4.69,   None,   None
  7,          2,       0,  0.226991, 2458400.513833541423, 182.24600,  44.51000,                2.24600,  45.49000,         2.24497,       45.48941,    335.42250,     +87.19717,     335.41847,      +87.19807,  2421200.52, -3984787.81,  4471018.69,      43.987317,      -81.272562,   92103.62,  127835.01,    4667.32,             4953.99,   -70.91,  19391.19,           21911.37,     -1.78,      1.08,           3.36,   None,   None
  8,          2,       0,  0.257991, 2458400.513833900448, 182.41900,  44.66700,                2.41900,  45.33300,         2.41967,       45.33338,    339.38863,     +87.24683,     339.39208,      +87.24623,  2421244.90, -3984333.01,  4470343.40,      43.985259,      -81.269324,   91371.49,  127153.67,    5482.70,             5769.37,    55.60,  26302.52,           22112.08,      1.15,     -0.70,           2.19,   None,   None
  9,          2,       0,  0.350991, 2458400.513834976591, 182.88200,  45.08600,                2.88200,  44.91400,         2.88118,       44.91353,    350.51792,     +87.30723,     350.51937,      +87.30797,  2421361.67, -3983136.33,  4468566.57,      43.979841,      -81.260847,   89445.14,  125368.17,    7628.11,             7914.78,   134.40,  23068.91,           22397.99,     -1.39,      0.84,           2.67,   None,   None
  0,          1,       0,  0.000000, 2458400.513830914628, 153.00100,  44.30500,              333.00100,  45.69500,       333.00278,       45.69565,    228.39221,     +70.67672,     228.39396,      +70.67799,  2420930.48, -3987555.08,  4475127.54,      43.999826,      -81.292098,   96558.52,  133525.52,       0.00,                7.18,    26.38,      0.00,           22046.99,      1.81,     -2.72,           5.04,   None,   None
  1,          1,       0,  0.031000, 2458400.513831273187, 153.06100,  44.40700,              333.06100,  45.59300,       333.06979,       45.59619,    228.07820,     +70.71397,     228.08705,      +70.72027,  2420968.78, -3987162.54,  4474544.70,      43.998053,      -81.289323,   95926.58,  132873.56,     703.74,              696.55,    26.87,  22701.14,           22046.99,      8.90,    -13.38,          24.95,   None,   None
  2,          1,       0,  0.062000, 2458400.513831632212, 153.13700,  44.51100,              333.13700,  45.48900,       333.14108,       45.49048,    227.75526,     +70.76193,     227.75951,      +70.76486,  2421009.10, -3986749.37,  4473931.23,      43.996186,      -81.286395,   95261.43,  132187.67,    1444.47,             1437.29,    78.74,  23894.74,           22046.99,      4.11,     -6.19,          11.59,   None,   None
  3,          1,       0,  0.093000, 2458400.513831990771, 153.19500,  44.59500,              333.19500,  45.40500,       333.19669,       45.40561,    227.49379,     +70.79802,     227.49579,      +70.79923,  2421041.04, -3986422.06,  4473445.23,      43.994707,      -81.284102,   94734.50,  131645.40,    2031.28,             2024.09,   -23.32,  18929.19,           22046.99,      1.70,     -2.55,           4.80,   None,   None
  4,          1,       0,  0.124000, 2458400.513832349796, 153.26400,  44.69200,              333.26400,  45.30800,       333.26193,       45.30725,    227.19050,     +70.84081,     227.18896,      +70.83931,  2421077.81, -3986045.32,  4472885.84,      43.993004,      -81.281443,   94127.99,  131021.15,    2706.71,             2699.53,   -36.76,  21788.23,           21745.05,     -2.07,      3.12,           5.90,   None,   None
  5,          1,       0,  0.155000, 2458400.513832708355, 153.33400,  44.79900,              333.33400,  45.20100,       333.33290,       45.20060,    226.85539,     +70.88332,     226.85494,      +70.88252,  2421117.30, -3985640.57,  4472284.88,      43.991174,      -81.278576,   93476.42,  130350.78,    3432.34,             3425.15,     0.00,  23407.30,           21896.25,     -1.10,      1.65,           3.13,   None,   None
  6,          1,       0,  0.186000, 2458400.513833067380, 153.40400,  44.91100,              333.40400,  45.08900,       333.40645,       45.08989,    226.50369,     +70.92507,     226.50676,      +70.92686,  2421157.88, -3985224.77,  4471667.49,      43.989294,      -81.275627,   92807.05,  129662.58,    4177.80,             4170.61,    56.59,  24047.07,           22180.69,      2.43,     -3.66,           7.00,   None,   None
  7,          1,       0,  0.217000, 2458400.513833425939, 153.46800,  45.00700,              333.46800,  44.99300,       333.46929,       44.99347,    226.20048,     +70.96330,     226.20257,      +70.96424,  2421192.78, -3984867.13,  4471136.46,      43.987676,      -81.273108,   92231.32,  129071.58,    4818.98,             4811.79,     8.90,  20683.17,           22174.41,      1.27,     -1.92,           3.68,   None,   None
  8,          1,       0,  0.248000, 2458400.513833784964, 153.54100,  45.11500,              333.54100,  44.88500,       333.54059,       44.88485,    225.85790,     +71.00660,     225.85851,      +71.00630,  2421231.76, -3984467.66,  4470543.33,      43.985868,      -81.270279,   91588.25,  128411.59,    5535.15,             5527.97,    36.21,  23102.51,           22233.36,     -0.40,      0.60,           1.17,   None,   None
  9,          1,       0,  0.280000, 2458400.513834155165, 153.61100,  45.22800,              333.61100,  44.77200,       333.61366,       44.77296,    225.49911,     +71.04693,     225.50270,      +71.04889,  2421271.48, -3984060.59,  4469938.92,      43.984026,      -81.267398,   90932.97,  127739.68,    6264.94,             6257.75,    54.90,  22805.78,           22295.78,      2.61,     -3.93,           7.62,   None,   None
 10,          1,       0,  0.311000, 2458400.513834514190, 153.68900,  45.34000,              333.68900,  44.66000,       333.68766,       44.65952,    225.14046,     +71.09252,     225.14050,      +71.09153,  2421311.33, -3983652.20,  4469332.53,      43.982177,      -81.264502,   90275.55,  127066.05,    6997.12,             6989.93,    98.21,  23618.61,           22389.73,     -1.31,      1.98,           3.86,   None,   None
 11,          1,       0,  0.342000, 2458400.513834872749, 153.74700,  45.43100,              333.74700,  44.56900,       333.74540,       44.56842,    224.84901,     +71.12540,     224.84895,      +71.12421,  2421342.91, -3983328.61,  4468852.06,      43.980712,      -81.262234,   89754.63,  126533.40,    7577.25,             7570.07,   -10.53,  18714.00,           22302.62,     -1.56,      2.35,           4.59,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_001956_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.513847311493
Time: 2018-10-09 00:19:56.407713 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 17.51142 deg
 R.A. = 266.89827  Dec = +56.33534 deg

Best intersection: Stations 1 and 2 with Qconv = 17.51 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2439287.34 +/- 9.21 m
 Y =  -4022719.17 +/- 17.36 m
 Z =   4445981.07 +/- 39.98 m
 Vx =     -990.41 +/- 7.91 m/s
 Vy =   -12632.56 +/- 13.96 m/s
 Vz =    18698.10 +/- 32.73 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+9.104956e+01, -1.596171e+02, +3.806230e+02, +6.166383e+01, -1.289476e+02, +2.987953e+02
-1.596171e+02, +3.228181e+02, -7.352727e+02, -1.095804e+02, +2.296235e+02, -5.327909e+02
+3.806230e+02, -7.352727e+02, +1.709174e+03, +2.534467e+02, -5.392374e+02, +1.261240e+03
+6.166383e+01, -1.095804e+02, +2.534467e+02, +6.892549e+01, -1.173481e+02, +2.642721e+02
-1.289476e+02, +2.296235e+02, -5.392374e+02, -1.173481e+02, +2.163020e+02, -4.949212e+02
+2.987953e+02, -5.327909e+02, +1.261240e+03, +2.642721e+02, -4.949212e+02, +1.146905e+03

Timing offsets (from input data):
         1: -0.018755 s
         2: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:19:56.407713 UTC
  Lon     = -81.329165 +/- 0.0000 deg
  Lat     = +43.570703 +/- 0.0001 deg
  Lat geo = +43.381666 +/- 0.0001 deg
  Ht      =  104968.42 +/- 41.55 m

  JD dynamic   = 2458400.514648052398 
  LST apparent = 301.2316899082 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.51712 +/- 0.0409 deg
  Dec       = +55.87530 +/- 0.0185 deg
  Azimuth   = +311.11470 +/- 0.0525 deg
  Elevation = +64.23554 +/- 0.0186 deg
  Vavg      =  21.00099 +/- 0.0530 km/s
  Vinit     =  22.58720 +/- 0.0346 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 265.51712 +/- 0.0409 deg
  Dec       = +55.87530 +/- 0.0185 deg
  Azimuth   = +311.11470 +/- 0.0525 deg
  Elevation = +64.23554 +/- 0.0186 deg
  Vavg      =  21.00099 +/- 0.0530 km/s
  Vinit     =  22.58720 +/- 0.0346 km/s
Radiant (geocentric, J2000):
  R.A.   = 260.85158 +/- 0.3881 deg
  Dec    = +55.75803 +/- 0.1411 deg
  Vg     =  19.67298 +/- 0.0397 km/s
  Vinf   =  22.58720 +/- 0.0346 km/s
  Zc     =  26.52390 +/- 0.1725 deg
  Zg     =  28.38618 +/- 0.1887 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 243.68395 +/- 0.8472 deg
  Bg     = +78.35765 +/- 0.1991 deg
  Vh     =  38.08986 +/- 0.0202 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.66528 +/- 0.1449 deg
  Bh     = +30.39149 +/- 0.0706 deg
  Vh_x   =  -6.64326 +/- 0.0778 km/s
  Vh_y   =  32.17727 +/- 0.0335 km/s
  Vh_z   = -19.26988 +/- 0.0482 km/s
Orbit:
  La Sun = 195.409835 +/- nan deg
  a      =   2.728858 +/- 0.0128 AU
  e      =   0.635386 +/- 0.0017
  i      =  30.444980 +/- 0.0676 deg
  peri   = 171.685340 +/- 0.3279 deg
  node   = 195.410838 +/- 0.0000 deg
  Pi     =   7.096178 +/- 0.3279 deg
  q      =   0.994980 +/- 0.0003 AU
  f      =   8.312386 +/- 0.3279 deg
  M      =   1.434997 +/- 0.0591 deg
  Q      =   4.462736 +/- 0.0255 AU
  n      =   0.218642 +/- 0.0016 deg/day
  T      =   4.507877 +/- 0.0316 years
  Last perihelion JD = 2458393.951406 (2018-10-02 10:50:01.490687) +/- 0.2580 days
  Tj     =   2.871247 +/- 0.0090
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +3.081913e-06, +7.626502e-08, +8.322044e-05, -1.121666e-10, +1.727789e-06, +1.451933e-06
q   , +7.626502e-08, +9.874636e-08, +8.611530e-05, -2.485881e-11, +1.910921e-06, +3.206124e-07
Tp  , +8.322044e-05, +8.611530e-05, +7.519299e-02, -2.219037e-08, +1.667896e-03, +2.862256e-04
node, -1.121666e-10, -2.485881e-11, -2.219037e-08, +9.157736e-15, -4.887561e-10, -1.182912e-10
peri, +1.727789e-06, +1.910921e-06, +1.667896e-03, -4.887561e-10, +3.700118e-05, +6.304093e-06
i   , +1.451933e-06, +3.206124e-07, +2.862256e-04, -1.182912e-10, +6.304093e-06, +1.528000e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 18.917059
 a2 = 3.828539

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.751e-05 s
  Stddev    = 4.18e-03 s

Begin point on the trajectory:
  Lon =   -81.329206 +/- 0.0000 deg
  Lat =    43.570729 +/- 0.0001 deg
  Ht  = 104977.61 +/- 39.48 m
End point on the trajectory:
  Lon =   -81.224694 +/- 0.0005 deg
  Lat =    43.500473 +/- 0.0003 deg
  Ht  = 80095.70 +/- 87.50 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,  24.946386,   3.605978,    94772.13,    80095.70,          0.004713,      6.55,      4.90,               4.07, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   0.001519,  16.100850,   104977.61,    89760.61,          0.001977,      2.29,      2.77,              18.02, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.485456, 2458400.513854166493, 126.71500,  29.18200,              306.71500,  60.81800,       306.70746,       60.82056,    259.91579,     +54.15864,     259.91966,      +54.15478,  2439783.82, -4016386.64,  4436607.97,      43.541992,      -81.286431,   94772.13,  107924.97,       0.00,            11322.65,    84.79,      0.00,           21411.78,      5.04,      6.77,          16.13,   None,   None
  1,          1,       0,  0.517456, 2458400.513854536694, 126.67400,  29.20800,              306.67400,  60.79200,       306.66819,       60.79398,    259.86887,     +54.14073,     259.87200,      +54.13775,  2439819.18, -4015935.65,  4435940.44,      43.539944,      -81.283342,   94046.05,  107124.36,     806.37,            12129.02,   168.37,  25199.06,           21411.78,      3.87,      5.18,          12.45,   None,   None
  2,          1,       0,  0.548456, 2458400.513854895718, 126.65500,  29.22200,              306.65500,  60.77800,       306.64771,       60.78048,    259.84383,     +54.13256,     259.84785,      +54.12882,  2439833.92, -4015747.65,  4435662.16,      43.539089,      -81.282127,   93743.27,  106792.88,    1142.53,            12465.18,  -195.68,  10843.73,           21411.78,      4.83,      6.48,          15.60,   None,   None
  3,          1,       0,  0.579456, 2458400.513855254278, 126.60500,  29.25300,              306.60500,  60.74700,       306.60078,       60.74844,    259.78793,     +54.11055,     259.79051,      +54.10839,  2439876.85, -4015199.97,  4434851.52,      43.536600,      -81.278341,   92861.57,  105819.65,    2121.78,            13444.44,    83.38,  31588.92,           21411.78,      2.78,      3.72,           9.05,   None,   None
  4,          1,       0,  0.610456, 2458400.513855613302, 126.58800,  29.27200,              306.58800,  60.72800,       306.57618,       60.73201,    259.75456,     +54.10368,     259.76117,      +54.09762,  2439895.52, -4014961.94,  4434499.20,      43.535518,      -81.276769,   92478.27,  105398.93,    2547.38,            13870.04,  -191.22,  13729.12,           20548.88,      7.73,     10.38,          25.32,   None,   None
  5,          1,       0,  0.641456, 2458400.513855971862, 126.54200,  29.29800,              306.54200,  60.70200,       306.53545,       60.70423,    259.70752,     +54.08315,     259.71157,      +54.07979,  2439930.84, -4014511.41,  4433832.35,      43.533470,      -81.273677,   91752.96,  104599.08,    3352.94,            14675.59,   -85.88,  25985.53,           21071.29,      4.26,      5.71,          14.06,   None,   None
  6,          1,       0,  0.672456, 2458400.513856330886, 126.51000,  29.32000,              306.51000,  60.68000,       306.50314,       60.68233,    259.66819,     +54.06912,     259.67253,      +54.06560,  2439956.94, -4014178.50,  4433339.59,      43.531956,      -81.271425,   91216.96,  104009.12,    3948.18,            15270.83,  -190.84,  19201.39,           21059.60,      4.44,      5.95,          14.73,   None,   None
  7,          1,       0,  0.703456, 2458400.513856689446, 126.46500,  29.34900,              306.46500,  60.65100,       306.45993,       60.65272,    259.61624,     +54.04919,     259.61978,      +54.04659,  2439993.76, -4013708.84,  4432644.41,      43.529819,      -81.268195,   90460.85,  103175.18,    4787.95,            16110.61,   -51.27,  27089.47,           21555.08,      3.26,      4.36,          10.89,   None,   None
  8,          1,       0,  0.734456, 2458400.513857048471, 126.43500,  29.37500,              306.43500,  60.62500,       306.42451,       60.62856,    259.57032,     +54.03634,     259.57680,      +54.03096,  2440022.19, -4013346.16,  4432107.60,      43.528169,      -81.265730,   89876.95,  102532.15,    5436.41,            16759.07,  -103.01,  20918.10,           21744.53,      6.70,      8.98,          22.53,   None,   None
  9,          1,       0,  0.766456, 2458400.513857418671, 126.40300,  29.39700,              306.40300,  60.60300,       306.39227,       60.60664,    259.53112,     +54.02218,     259.53786,      +54.01668,  2440046.88, -4013031.29,  4431641.55,      43.526736,      -81.263611,   89369.98,  101974.54,    5999.41,            17322.06,  -262.80,  17593.61,           21607.68,      6.81,      9.13,          23.04,   None,   None
 10,          1,       0,  0.797456, 2458400.513857777696, 126.37100,  29.41800,              306.37100,  60.58200,       306.36105,       60.58538,    259.49365,     +54.00793,     259.50013,      +54.00282,  2440070.50, -4012730.04,  4431195.65,      43.525365,      -81.261585,   88884.93,  101441.12,    6538.05,            17860.70,  -424.36,  17375.54,           21341.50,      6.29,      8.43,          21.40,   None,   None
 11,          1,       0,  0.828456, 2458400.513858136255, 126.32400,  29.44700,              306.32400,  60.55300,       306.31736,       60.55525,    259.44181,     +53.98681,     259.44670,      +53.98341,  2440105.85, -4012279.14,  4430528.25,      43.523312,      -81.258488,   88159.06,  100640.76,    7344.27,            18666.92,  -318.35,  26006.95,           21367.10,      4.17,      5.58,          14.28,   None,   None
 12,          1,       0,  0.859456, 2458400.513858495280, 126.29700,  29.46500,              306.29700,  60.53500,       306.29067,       60.53715,    259.40979,     +53.97474,     259.41465,      +53.97150,  2440124.47, -4012041.62,  4430176.69,      43.522230,      -81.256917,   87776.58,  100221.06,    7768.95,            19091.60,  -593.87,  13699.50,           21130.88,      3.96,      5.30,          13.62,   None,   None
 13,          1,       0,  0.890456, 2458400.513858853839, 126.26100,  29.48900,              306.26100,  60.51100,       306.25538,       60.51291,    259.36713,     +53.95861,     259.37177,      +53.95573,  2440151.03, -4011702.92,  4429675.35,      43.520687,      -81.254622,   87231.26,   99620.87,    8374.56,            19697.21,  -688.46,  19535.79,           20937.07,      3.50,      4.68,          12.10,   None,   None
 14,          1,       0,  0.921456, 2458400.513859212864, 126.23100,  29.51300,              306.23100,  60.48700,       306.22206,       60.49004,    259.32484,     +53.94538,     259.33134,      +53.94080,  2440175.39, -4011392.11,  4429215.30,      43.519271,      -81.252527,   86730.83,   99070.46,    8930.29,            20252.95,  -832.93,  17926.92,           20736.18,      5.54,      7.41,          19.25,   None,   None
 15,          1,       0,  0.952456, 2458400.513859571423, 126.18600,  29.54300,              306.18600,  60.45700,       306.17824,       60.45963,    259.27165,     +53.92511,     259.27766,      +53.92113,  2440209.12, -4010961.99,  4428578.67,      43.517312,      -81.249577,   86038.42,   98307.28,    9699.35,            21022.00,  -764.08,  24808.14,           20691.09,      4.77,      6.38,          16.72,   None,   None
 16,          1,       0,  0.983456, 2458400.513859930448, 126.15100,  29.56700,              306.15100,  60.43300,       306.14338,       60.43559,    259.22919,     +53.90933,     259.23527,      +53.90543,  2440234.18, -4010642.31,  4428105.49,      43.515855,      -81.247417,   85523.72,   97741.08,   10270.95,            21593.60,  -892.69,  18438.70,           20616.18,      4.66,      6.23,          16.42,   None,   None
 17,          1,       0,  1.014456, 2458400.513860289007, 126.10900,  29.59500,              306.10900,  60.40500,       306.10252,       60.40720,    259.17966,     +53.89030,     259.18527,      +53.88698,  2440264.31, -4010258.03,  4427536.70,      43.514103,      -81.244795,   84905.08,   97059.71,   10958.04,            22280.69,  -905.80,  22164.20,           20590.61,      3.94,      5.27,          13.97,   None,   None
 18,          1,       0,  1.046456, 2458400.513860659674, 126.08100,  29.61600,              306.08100,  60.38400,       306.07279,       60.38678,    259.14272,     +53.87772,     259.14938,      +53.87351,  2440283.93, -4010007.74,  4427166.23,      43.512962,      -81.243136,   84502.02,   96617.42,   11405.57,            22728.22, -1181.06,  13985.28,           20464.79,      4.97,      6.64,          17.71,   None,   None
 19,          1,       0,  1.077456, 2458400.513861018233, 126.04500,  29.64000,              306.04500,  60.36000,       306.03772,       60.36247,    259.10035,     +53.86133,     259.10666,      +53.85759,  2440308.25, -4009697.48,  4426707.00,      43.511547,      -81.241043,   84002.49,   96068.09,   11960.31,            23282.96, -1326.53,  17894.84,           20336.65,      4.39,      5.86,          15.72,   None,   None
 20,          1,       0,  1.108456, 2458400.513861377258, 126.01300,  29.66300,              306.01300,  60.33700,       306.00490,       60.33975,    259.05991,     +53.84682,     259.06679,      +53.84266,  2440330.31, -4009416.13,  4426290.55,      43.510264,      -81.239157,   83549.46,   95570.32,   12463.37,            23786.03, -1523.66,  16228.01,           20188.69,      4.86,      6.49,          17.50,   None,   None
 21,          1,       0,  1.139456, 2458400.513861735817, 125.97900,  29.68700,              305.97900,  60.31300,       305.97053,       60.31587,    259.01773,     +53.83133,     259.02493,      +53.82699,  2440353.46, -4009120.94,  4425853.64,      43.508917,      -81.237171,   83074.17,   95047.89,   12991.17,            24313.82, -1696.07,  17025.67,           20040.28,      5.06,      6.75,          18.31,   None,   None
 22,          1,       0,  1.170456, 2458400.513862094842, 125.94400,  29.71000,              305.94400,  60.29000,       305.93681,       60.29244,    258.97723,     +53.81526,     258.98390,      +53.81157,  2440375.76, -4008836.49,  4425432.61,      43.507619,      -81.235263,   82616.16,   94544.63,   13499.77,            24822.42, -1887.67,  16406.36,           19888.05,      4.27,      5.70,          15.54,   None,   None
 23,          1,       0,  1.201456, 2458400.513862453401, 125.91100,  29.73100,              305.91100,  60.26900,       305.90565,       60.27082,    258.94025,     +53.80004,     258.94608,      +53.79729,  2440395.66, -4008582.59,  4425056.80,      43.506461,      -81.233573,   82207.30,   94095.85,   13953.74,            25276.40, -2133.90,  14644.40,           19718.63,      3.17,      4.23,          11.58,   None,   None
 24,          1,       0,  1.232456, 2458400.513862812426, 125.87200,  29.75700,              305.87200,  60.24300,       305.86790,       60.24439,    258.89460,     +53.78206,     258.89990,      +53.77996,  2440420.82, -4008261.73,  4424581.87,      43.504996,      -81.231403,   81690.69,   93527.70,   14527.46,            25850.11, -2260.39,  18506.89,           19575.59,      2.42,      3.22,           8.88,   None,   None
 25,          1,       0,  1.263456, 2458400.513863170985, 125.84100,  29.78600,              305.84100,  60.21400,       305.82991,       60.21776,    258.84427,     +53.76816,     258.85340,      +53.76247,  2440445.85, -4007942.50,  4424109.37,      43.503539,      -81.229244,   81176.73,   92962.48,   15098.23,            26420.89, -2389.82,  18412.13,           19453.21,      6.49,      8.66,          24.00,   None,   None
 26,          1,       0,  1.295456, 2458400.513863541652, 125.80300,  29.81300,              305.80300,  60.18700,       305.79159,       60.19087,    258.79707,     +53.75063,     258.80652,      +53.74478,  2440470.61, -4007626.64,  4423641.84,      43.502097,      -81.227114,   80668.16,   92403.42,   15663.00,            26985.66, -2547.84,  17649.00,           19341.13,      6.64,      8.86,          24.71,   None,   None
 27,          1,       0,  1.326456, 2458400.513863900211, 125.75500,  29.84100,              305.75500,  60.15900,       305.74924,       60.16096,    258.74784,     +53.72813,     258.75443,      +53.72517,  2440498.49, -4007271.06,  4423115.53,      43.500473,      -81.224694,   80095.70,   91773.44,   16298.79,            27621.44, -2612.26,  20509.19,           19260.10,      3.34,      4.45,          12.50,   None,   None
  0,          2,       0,  0.000000, 2458400.513847311493, 178.51400,  22.21500,              358.51400,  67.78500,       358.51163,       67.78036,    299.89827,     +65.39504,     299.89313,      +65.39964,  2439286.89, -4022724.88,  4445989.52,      43.570729,      -81.329206,  104977.61,  112900.80,       0.00,               10.20,  -262.57,      0.00,           23675.00,     -7.18,     -5.94,          17.03,   None,   None
  1,          2,       0,  0.187000, 2458400.513849475887, 180.39900,  22.37600,                0.39900,  67.62400,         0.39847,       67.62310,    301.61486,     +65.56787,     301.61270,      +65.56877,  2439482.43, -4020230.81,  4442297.92,      43.559434,      -81.312194,  100961.63,  108694.10,    4459.42,             4449.22,   -47.36,  23847.18,           23675.00,     -1.35,     -1.11,           3.31,   None,   None
  2,          2,       0,  0.218000, 2458400.513849834912, 180.69000,  22.40300,                0.69000,  67.59700,         0.68973,       67.59656,    301.88403,     +65.59301,     301.88224,      +65.59345,  2439511.70, -4019857.51,  4441745.38,      43.557742,      -81.309659,  100360.54,  108066.02,    5126.90,             5116.69,   -80.09,  21531.43,           23675.00,     -0.66,     -0.54,           1.63,   None,   None
  3,          2,       0,  0.249000, 2458400.513850193471, 181.03700,  22.43500,                1.03700,  67.56500,         1.03663,       67.56441,    302.20642,     +65.62147,     302.20469,      +65.62207,  2439545.95, -4019420.62,  4441098.72,      43.555762,      -81.306669,   99657.10,  107331.52,    5908.06,             5897.86,     0.87,  25198.78,           23675.00,     -0.88,     -0.73,           2.19,   None,   None
  4,          2,       0,  0.280000, 2458400.513850552496, 181.36000,  22.46500,                1.36000,  67.53500,         1.35916,       67.53367,    302.50788,     +65.64689,     302.50593,      +65.64823,  2439577.58, -4019017.22,  4440501.63,      43.553932,      -81.303919,   99007.57,  106653.86,    6629.34,             6619.14,    21.95,  23267.10,           23670.39,     -1.96,     -1.62,           4.92,   None,   None
  5,          2,       0,  0.312000, 2458400.513850922696, 181.68800,  22.49800,                1.68800,  67.50200,         1.68773,       67.50159,    302.81563,     +65.67396,     302.81426,      +65.67437,  2439609.51, -4018609.99,  4439898.87,      43.552085,      -81.301144,   98351.89,  105970.28,    7357.47,             7347.27,    27.29,  22754.07,           23618.12,     -0.61,     -0.50,           1.53,   None,   None
  6,          2,       0,  0.343000, 2458400.513851281721, 181.97600,  22.52700,                1.97600,  67.47300,         1.97580,       67.47270,    303.08699,     +65.69667,     303.08582,      +65.69697,  2439637.38, -4018254.49,  4439372.67,      43.550472,      -81.298735,   97779.48,  105373.95,    7993.11,             7982.91,   -37.27,  20504.58,           23442.67,     -0.43,     -0.36,           1.10,   None,   None
  7,          2,       0,  0.374000, 2458400.513851640280, 182.32600,  22.56100,                2.32600,  67.43900,         2.32478,       67.43719,    303.41797,     +65.72167,     303.41624,      +65.72350,  2439670.54, -4017831.53,  4438746.62,      43.548553,      -81.295843,   97098.47,  104665.04,    8749.38,             8739.18,    18.79,  24395.80,           23375.52,     -2.63,     -2.17,           6.73,   None,   None
  8,          2,       0,  0.405000, 2458400.513851999305, 182.66300,  22.59800,                2.66300,  67.40200,         2.66293,       67.40190,    303.73885,     +65.74856,     303.73802,      +65.74866,  2439702.40, -4017425.14,  4438145.10,      43.546708,      -81.293070,   96444.16,  103984.49,    9476.01,             9465.81,    45.22,  23439.61,           23335.77,     -0.14,     -0.12,           0.37,   None,   None
  9,          2,       0,  0.436000, 2458400.513852357864, 182.94400,  22.62700,                2.94400,  67.37300,         2.94317,       67.37181,    304.00713,     +65.76807,     304.00596,      +65.76928,  2439728.80, -4017088.35,  4437646.61,      43.545179,      -81.290793,   95901.90,  103420.87,   10078.19,            10067.98,   -52.81,  19425.07,           23180.68,     -1.72,     -1.42,           4.44,   None,   None
 10,          2,       0,  0.467000, 2458400.513852716889, 183.28200,  22.66500,                3.28200,  67.33500,         3.28195,       67.33494,    304.33183,     +65.79333,     304.33128,      +65.79340,  2439760.17, -4016688.30,  4437054.48,      43.543363,      -81.288064,   95257.80,  102751.95,   10793.48,            10783.28,   -37.72,  23073.97,           23075.60,     -0.09,     -0.08,           0.24,   None,   None
 11,          2,       0,  0.498000, 2458400.513853075448, 183.62000,  22.70300,                3.62000,  67.29700,         3.62020,       67.29728,    304.65798,     +65.81716,     304.65770,      +65.81687,  2439791.19, -4016292.62,  4436468.81,      43.541565,      -81.285366,   94620.73,  102090.90,   11500.96,            11490.76,   -30.44,  22822.00,           22998.43,      0.40,      0.33,           1.05,   None,   None
 12,          2,       0,  0.529000, 2458400.513853434473, 183.99200,  22.74200,                3.99200,  67.25800,         3.98997,       67.25527,    305.01769,     +65.83890,     305.01635,      +65.84170,  2439824.65, -4015865.83,  4435837.09,      43.539626,      -81.282445,   93933.60,  101378.54,   12264.08,            12253.87,    32.48,  24616.67,           22984.51,     -3.87,     -3.20,          10.21,   None,   None
 13,          2,       0,  0.560000, 2458400.513853793032, 184.28300,  22.77600,                4.28300,  67.22400,         4.28090,       67.22123,    305.30124,     +65.85814,     305.30004,      +65.86100,  2439851.03, -4015529.42,  4435339.15,      43.538098,      -81.280169,   93391.95,  100817.44,   12865.58,            12855.38,   -66.22,  19403.40,           22897.48,     -3.92,     -3.24,          10.41,   None,   None
 14,          2,       0,  0.592000, 2458400.513854163699, 184.67000,  22.82500,                4.67000,  67.17500,         4.67007,       67.17510,    305.68123,     +65.88579,     305.68127,      +65.88569,  2439885.58, -4015088.62,  4434686.71,      43.536094,      -81.277151,   92682.28,  100083.00,   13653.73,            13643.53,    -0.87,  24629.55,           22870.93,      0.14,      0.11,           0.36,   None,   None
 15,          2,       0,  0.623000, 2458400.513854522258, 185.03700,  22.86600,                5.03700,  67.13400,         5.03450,       67.13082,    306.04128,     +65.90480,     306.04027,      +65.90809,  2439917.67, -4014679.42,  4434081.03,      43.534234,      -81.274355,   92023.49,   99401.86,   14385.38,            14375.18,    30.58,  23601.75,           22864.92,     -4.44,     -3.67,          11.96,   None,   None
 16,          2,       0,  0.654000, 2458400.513854881283, 185.36200,  22.90900,                5.36200,  67.09100,         5.36129,       67.09012,    306.36399,     +65.92677,     306.36395,      +65.92768,  2439946.31, -4014314.02,  4433540.18,      43.532572,      -81.271871,   91435.19,   98794.13,   15038.72,            15028.52,   -16.28,  21075.53,           22831.67,     -1.23,     -1.01,           3.32,   None,   None
 17,          2,       0,  0.685000, 2458400.513855239842, 185.61500,  22.94400,                5.61500,  67.05600,         5.61622,       67.05750,    306.61681,     +65.94440,     306.61770,      +65.94284,  2439968.78, -4014027.48,  4433116.05,      43.531269,      -81.269951,   90973.81,   98317.80,   15551.07,            15540.87,  -204.14,  16527.28,           22714.31,      2.08,      1.71,           5.65,   None,   None
 18,          2,       0,  0.716000, 2458400.513855598867, 186.02100,  22.99800,                6.02100,  67.00200,         6.02361,       67.00515,    307.02330,     +65.96876,     307.02483,      +65.96548,  2440003.60, -4013583.30,  4432458.60,      43.529248,      -81.266904,   90258.72,   97580.41,   16345.27,            16335.07,  -110.13,  25619.51,           22665.98,      4.35,      3.58,          11.91,   None,   None
 19,          2,       0,  0.747000, 2458400.513855957426, 186.30700,  23.03000,                6.30700,  66.97000,         6.30514,       66.96778,    307.30791,     +65.97866,     307.30787,      +65.98098,  2440027.86, -4013273.93,  4432000.68,      43.527840,      -81.264820,   89760.61,   97067.12,   16898.43,            16888.23,  -257.18,  17843.66,           22569.82,     -3.05,     -2.51,           8.40,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_002014_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.514049096499
Time: 2018-10-09 00:20:13.841937 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 65.34712 deg
 R.A. = 266.50288  Dec = +56.04319 deg

Best intersection: Stations 2 and 1 with Qconv = 65.35 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2448487.25 +/- 2.66 m
 Y =  -4030513.20 +/- 23.09 m
 Z =   4434483.00 +/- 33.47 m
 Vx =    -1118.78 +/- 1.97 m/s
 Vy =   -13513.99 +/- 9.68 m/s
 Vz =    19822.36 +/- 16.59 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+7.131351e+00, +4.408324e+01, -6.406560e+01, +4.263044e+00, +5.583463e+00, -8.755569e+00
+4.408324e+01, +5.356412e+02, -7.757076e+02, +7.833499e-01, +4.030899e+01, -4.963124e+01
-6.406560e+01, -7.757076e+02, +1.126177e+03, -1.496432e+00, -4.628930e+01, +5.726401e+01
+4.263044e+00, +7.833499e-01, -1.496432e+00, +1.108471e+01, +2.160875e+01, -3.155295e+01
+5.583463e+00, +4.030899e+01, -4.628930e+01, +2.160875e+01, +1.375164e+02, -1.780851e+02
-8.755569e+00, -4.963124e+01, +5.726401e+01, -3.155295e+01, -1.780851e+02, +2.322833e+02

Timing offsets (from input data):
         2: -0.001299 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:20:13.841937 UTC
  Lon     = -81.355530 +/- 0.0002 deg
  Lat     = +43.427149 +/- 0.0001 deg
  Lat geo = +43.238177 +/- 0.0001 deg
  Ht      =  105349.53 +/- 36.62 m

  JD dynamic   = 2458400.514849837404 
  LST apparent = 301.2781665267 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.26747 +/- 0.0122 deg
  Dec       = +55.62447 +/- 0.0031 deg
  Azimuth   = +310.69209 +/- 0.0074 deg
  Elevation = +64.03583 +/- 0.0068 deg
  Vavg      =  22.28362 +/- 0.0047 km/s
  Vinit     =  24.01677 +/- 0.0192 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 265.26747 +/- 0.0122 deg
  Dec       = +55.62447 +/- 0.0031 deg
  Azimuth   = +310.69209 +/- 0.0074 deg
  Elevation = +64.03583 +/- 0.0068 deg
  Vavg      =  22.28362 +/- 0.0047 km/s
  Vinit     =  24.01677 +/- 0.0192 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.10630 +/- 0.0926 deg
  Dec    = +55.48350 +/- 0.0338 deg
  Vg     =  21.29926 +/- 0.0217 km/s
  Vinf   =  24.01677 +/- 0.0192 km/s
  Zc     =  26.68992 +/- 0.0428 deg
  Zg     =  28.31994 +/- 0.0457 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 244.76917 +/- 0.2033 deg
  Bg     = +78.14036 +/- 0.0471 deg
  Vh     =  39.22567 +/- 0.0152 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.34679 +/- 0.0380 deg
  Bh     = +32.10306 +/- 0.0247 deg
  Vh_x   =  -6.53747 +/- 0.0205 km/s
  Vh_y   =  32.57835 +/- 0.0106 km/s
  Vh_z   = -20.84624 +/- 0.0217 km/s
Orbit:
  La Sun = 195.410034 +/- nan deg
  a      =   3.738804 +/- 0.0186 AU
  e      =   0.733923 +/- 0.0013
  i      =  32.168036 +/- 0.0244 deg
  peri   = 171.868990 +/- 0.0759 deg
  node   = 195.410899 +/- 0.0000 deg
  Pi     =   7.279889 +/- 0.0759 deg
  q      =   0.994809 +/- 0.0001 AU
  f      =   8.128851 +/- 0.0759 deg
  M      =   0.849689 +/- 0.0095 deg
  Q      =   6.482799 +/- 0.0372 AU
  n      =   0.136334 +/- 0.0010 deg/day
  T      =   7.229357 +/- 0.0538 years
  Last perihelion JD = 2458394.282456 (2018-10-02 18:46:44.215609) +/- 0.0577 days
  Tj     =   2.366629 +/- 0.0069
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.806921e-06, -1.244925e-08, -3.282726e-06, -3.495716e-11, -1.403166e-07, +4.984310e-07
q   , -1.244925e-08, +5.555952e-09, +4.302906e-06, -7.995631e-13, +9.896649e-08, +1.142190e-08
Tp  , -3.282726e-06, +4.302906e-06, +3.355405e-03, -7.484125e-10, +7.694223e-05, +1.068805e-05
node, -3.495716e-11, -7.995631e-13, -7.484125e-10, +8.964673e-16, -1.587604e-11, -1.278300e-11
peri, -1.403166e-07, +9.896649e-08, +7.694223e-05, -1.587604e-11, +1.766695e-06, +2.267534e-07
i   , +4.984310e-07, +1.142190e-08, +1.068805e-05, -1.278300e-11, +2.267534e-07, +1.823037e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 22.413795
 a2 = 4.558989

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 3.172e-05 s
  Stddev    = 5.63e-03 s

Begin point on the trajectory:
  Lon =   -81.355909 +/- 0.0000 deg
  Lat =    43.427387 +/- 0.0000 deg
  Ht  = 105434.00 +/- 5.83 m
End point on the trajectory:
  Lon =   -81.271870 +/- 0.0000 deg
  Lat =    43.372113 +/- 0.0000 deg
  Ht  = 85845.53 +/- 3.67 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  21.323802,   4.630195,   101669.17,    86308.94,          0.002205,      3.19,      1.95,              17.22, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  23.023512,   4.518684,   105434.00,    85845.53,          0.002970,      2.73,      4.52,               9.14, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.160387, 2458400.514050968457, 175.53400,  14.05300,              355.53400,  75.94700,       355.53628,       75.94504,    299.31834,     +57.18892,     299.31965,      +57.19093,  2448677.95, -4028209.73,  4431104.26,      43.416796,      -81.339689,  101669.17,  104425.73,       0.00,             4093.68,   137.95,      0.00,           24052.12,     -1.94,     -3.17,           7.35,   None,   None
  1,          2,       1,  0.191387, 2458400.514051327016, 175.90400,  14.03200,              355.90400,  75.96800,       355.90081,       75.97082,    299.48705,     +57.17704,     299.48693,      +57.17416,  2448703.73, -4027898.34,  4430647.52,      43.415395,      -81.337585,  101171.65,  103901.86,     553.39,             4647.08,   -53.17,  17851.43,           24052.12,      2.77,      4.52,          10.53,   None,   None
  2,          2,       0,  0.222387, 2458400.514051686041, 176.45200,  13.98800,              356.45200,  76.01200,       356.45608,       76.00828,    299.73798,     +57.14511,     299.74016,      +57.14890,  2448741.55, -4027441.50,  4429977.43,      43.413339,      -81.334437,  100441.78,  103133.72,    1365.27,             5458.95,    14.18,  26189.61,           24052.12,     -3.62,     -5.91,          13.87,   None,   None
  3,          2,       0,  0.253387, 2458400.514052044600, 177.05000,  13.95300,              357.05000,  76.04700,       357.05032,       76.04670,    300.00815,     +57.12120,     300.00932,      +57.12151,  2448781.12, -4026963.51,  4429276.30,      43.411188,      -81.331136,   99678.11,  102330.66,    2214.76,             6308.44,   119.15,  27402.84,           24052.12,     -0.29,     -0.48,           1.13,   None,   None
  4,          2,       0,  0.284387, 2458400.514052403625, 177.51000,  13.92300,              357.51000,  76.07700,       357.51137,       76.07566,    300.21529,     +57.09833,     300.21695,      +57.09968,  2448811.63, -4026594.96,  4428735.72,      43.409529,      -81.328621,   99089.30,  101711.96,    2869.73,             6963.41,    29.60,  21128.04,           23873.63,     -1.28,     -2.08,           4.96,   None,   None
  5,          2,       0,  0.316387, 2458400.514052773826, 178.04000,  13.88900,              358.04000,  76.11100,       358.04321,       76.10774,    300.45264,     +57.07101,     300.45511,      +57.07430,  2448846.06, -4026179.02,  4428125.61,      43.407656,      -81.325769,   98424.77,  101014.18,    3608.93,             7702.62,     0.27,  23100.16,           23708.33,     -3.09,     -5.04,          12.07,   None,   None
  6,          2,       0,  0.347387, 2458400.514053132851, 178.50400,  13.86300,              358.50400,  76.13700,       358.50614,       76.13475,    300.65905,     +57.04953,     300.66131,      +57.05180,  2448875.71, -4025820.89,  4427600.32,      43.406043,      -81.323328,   97852.62,  100413.81,    4245.38,             8339.07,  -107.80,  20530.64,           23310.99,     -2.11,     -3.45,           8.32,   None,   None
  7,          2,       0,  0.378387, 2458400.514053491410, 179.11300,  13.82900,              359.11300,  76.17100,       359.11532,       76.16845,    300.92853,     +57.01960,     300.93103,      +57.02216,  2448913.58, -4025363.44,  4426929.32,      43.403982,      -81.320173,   97121.80,   99647.52,    5058.37,             9152.05,   -39.34,  26225.26,           23387.58,     -2.37,     -3.87,           9.38,   None,   None
  8,          2,       0,  0.409387, 2458400.514053850435, 179.67200,  13.80000,              359.67200,  76.20000,       359.67372,       76.19802,    301.17437,     +56.99250,     301.17682,      +56.99448,  2448947.80, -4024950.18,  4426323.15,      43.402120,      -81.317335,   96461.58,   98955.85,    5792.80,             9886.49,   -49.42,  23691.47,           23443.44,     -1.82,     -2.98,           7.28,   None,   None
  9,          2,       0,  0.440387, 2458400.514054208994, 180.29200,  13.76800,                0.29200,  76.23200,         0.29436,       76.22915,    301.44546,     +56.96056,     301.44837,      +56.96341,  2448984.97, -4024501.13,  4425664.49,      43.400096,      -81.314239,   95744.22,   98204.92,    6590.83,            10684.52,     4.09,  25742.95,           23596.56,     -2.60,     -4.25,          10.46,   None,   None
 10,          2,       0,  0.471387, 2458400.514054568019, 180.82000,  13.74300,                0.82000,  76.25700,         0.82197,       76.25450,    301.67503,     +56.93394,     301.67795,      +56.93643,  2449016.25, -4024123.25,  4425110.20,      43.398393,      -81.311655,   95140.51,   97573.50,    7262.41,            11356.09,   -68.86,  21663.72,           23592.84,     -2.26,     -3.70,           9.16,   None,   None
 11,          2,       0,  0.502387, 2458400.514054926578, 181.27000,  13.72200,                1.27000,  76.27800,         1.27200,       76.27536,    301.86976,     +56.91034,     301.87288,      +56.91296,  2449042.77, -4023802.98,  4424640.44,      43.396949,      -81.309483,   94628.84,   97038.70,    7831.58,            11925.26,  -244.21,  18360.25,           23390.53,     -2.37,     -3.87,           9.64,   None,   None
 12,          2,       0,  0.533387, 2458400.514055285603, 181.91600,  13.69400,                1.91600,  76.30600,         1.91795,       76.30327,    302.14794,     +56.87668,     302.15124,      +56.87939,  2449079.60, -4023358.14,  4423987.94,      43.394942,      -81.306417,   93918.21,   96296.55,    8622.14,            12715.83,  -198.16,  25502.15,           23337.36,     -2.43,     -3.98,           9.98,   None,   None
 13,          2,       0,  0.565387, 2458400.514055655804, 182.44200,  13.67300,                2.44200,  76.32700,         2.44338,       76.32495,    302.37333,     +56.84940,     302.37651,      +56.85143,  2449109.37, -4022998.49,  4423460.40,      43.393320,      -81.303966,   93343.64,   95696.99,    9261.31,            13354.99,  -327.54,  19973.79,           23204.79,     -1.81,     -2.96,           7.49,   None,   None
 14,          2,       0,  0.596387, 2458400.514056014828, 183.05200,  13.65000,                3.05200,  76.35000,         3.05301,       76.34841,    302.63345,     +56.81724,     302.63659,      +56.81882,  2449143.09, -4022591.16,  4422862.94,      43.391482,      -81.301169,   92692.94,   95018.56,    9985.20,            14078.88,  -348.17,  23351.28,           23122.48,     -1.39,     -2.28,           5.80,   None,   None
 15,          2,       0,  0.627387, 2458400.514056373388, 183.63700,  13.62900,                3.63700,  76.37100,         3.63787,       76.36952,    302.88166,     +56.78559,     302.88489,      +56.78705,  2449174.97, -4022206.04,  4422298.04,      43.389743,      -81.298530,   92077.70,   94377.66,   10669.63,            14763.31,  -408.25,  22078.51,           23044.55,     -1.29,     -2.10,           5.39,   None,   None
 16,          2,       0,  0.658387, 2458400.514056732412, 184.24200,  13.60800,                4.24200,  76.39200,         4.24318,       76.38984,    303.13700,     +56.75166,     303.14065,      +56.75378,  2449207.40, -4021814.33,  4421723.48,      43.387975,      -81.295844,   91451.96,   93726.39,   11365.76,            15459.44,  -456.64,  22455.87,           22979.61,     -1.86,     -3.04,           7.83,   None,   None
 17,          2,       0,  0.689387, 2458400.514057090972, 184.80700,  13.59100,                4.80700,  76.40900,         4.80774,       76.40754,    303.37463,     +56.72083,     303.37812,      +56.72226,  2449237.28, -4021453.45,  4421194.14,      43.386345,      -81.293379,   90875.44,   93126.85,   12007.11,            16100.80,  -559.81,  20688.80,           22894.06,     -1.25,     -2.04,           5.30,   None,   None
 18,          2,       0,  0.720387, 2458400.514057449996, 185.34600,  13.57600,                5.34600,  76.42400,         5.34634,       76.42328,    303.60043,     +56.69105,     303.60375,      +56.69176,  2449265.44, -4021113.23,  4420695.10,      43.384809,      -81.291062,   90331.92,   92562.08,   12611.75,            16705.43,  -699.69,  19504.29,           22779.56,     -0.61,     -1.00,           2.62,   None,   None
 19,          2,       0,  0.751387, 2458400.514057808556, 185.93300,  13.55900,                5.93300,  76.44100,         5.93385,       76.43899,    303.84489,     +56.65624,     303.84890,      +56.65821,  2449295.61, -4020748.87,  4420160.65,      43.383163,      -81.288571,   89749.86,   91957.78,   13259.28,            17352.96,  -796.68,  20888.22,           22669.23,     -1.69,     -2.77,           7.28,   None,   None
 20,          2,       0,  0.782387, 2458400.514058167581, 186.54000,  13.54500,                6.54000,  76.45500,         6.54049,       76.45372,    304.09718,     +56.62190,     304.10102,      +56.62315,  2449326.26, -4020378.67,  4419617.65,      43.381490,      -81.286038,   89158.48,   91344.35,   13917.19,            18010.87,  -883.29,  21222.74,           22568.83,     -1.07,     -1.75,           4.64,   None,   None
 21,          2,       0,  0.813387, 2458400.514058526140, 187.14100,  13.53000,                7.14100,  76.47000,         7.14205,       76.46688,    304.34527,     +56.58490,     304.35005,      +56.58793,  2449356.22, -4020016.78,  4419086.82,      43.379855,      -81.283565,   88580.36,   90745.23,   14560.34,            18654.02,  -984.67,  20746.74,           22471.90,     -2.58,     -4.23,          11.27,   None,   None
 22,          2,       0,  0.845387, 2458400.514058896806, 187.70500,  13.52000,                7.70500,  76.48000,         7.70558,       76.47804,    304.57806,     +56.55249,     304.58247,      +56.55440,  2449384.03, -4019680.85,  4418594.08,      43.378336,      -81.281282,   88043.69,   90189.51,   15157.34,            19251.03, -1156.20,  18656.47,           22355.26,     -1.62,     -2.64,           7.09,   None,   None
 23,          2,       0,  0.876387, 2458400.514059255365, 188.30600,  13.51000,                8.30600,  76.49000,         8.30640,       76.48841,    304.82507,     +56.51680,     304.82946,      +56.51835,  2449413.14, -4019329.13,  4418078.17,      43.376746,      -81.278881,   87481.82,   89608.24,   15782.42,            19876.10, -1275.64,  20163.70,           22243.69,     -1.30,     -2.13,           5.74,   None,   None
 24,          2,       0,  0.907387, 2458400.514059614390, 188.90300,  13.50100,                8.90300,  76.49900,         8.90336,       76.49731,    305.06946,     +56.48043,     305.07403,      +56.48207,  2449441.69, -4018984.26,  4417572.32,      43.375186,      -81.276529,   86930.90,   89038.81,   16395.30,            20488.99, -1407.27,  19770.54,           22134.15,     -1.37,     -2.24,           6.09,   None,   None
 25,          2,       0,  0.938387, 2458400.514059972949, 189.59100,  13.49300,                9.59100,  76.50700,         9.59122,       76.50562,    305.35040,     +56.43857,     305.35497,      +56.43990,  2449473.93, -4018594.91,  4417001.22,      43.373425,      -81.273856,   86308.94,   88396.64,   17087.26,            21180.94, -1459.84,  22321.08,           22049.64,     -1.11,     -1.82,           4.97,   None,   None
  0,          1,       0,  0.000000, 2458400.514049096499, 111.15800,  26.15900,              291.15800,  63.84100,       291.15822,       63.84023,    264.80845,     +46.97366,     264.80732,      +46.97368,  2448482.88, -4030566.06,  4434560.55,      43.427387,      -81.355909,  105434.00,  116871.20,       0.00,               93.95,    -9.81,      0.00,           26284.37,     -1.34,      0.82,           2.78,   None,   None
  1,          1,       0,  0.031000, 2458400.514049455523, 111.02000,  26.17000,              291.02000,  63.83000,       291.02053,       63.82819,    264.80117,     +46.91202,     264.79863,      +46.91208,  2448520.09, -4030116.51,  4433901.14,      43.425367,      -81.352816,  104715.70,  116085.75,     798.94,              704.99,  -143.28,  25772.30,           26284.37,     -3.15,      1.92,           6.55,   None,   None
  2,          1,       0,  0.062000, 2458400.514049814083, 110.87100,  26.18300,              290.87100,  63.81700,       290.87151,       63.81530,    264.79191,     +46.84532,     264.78967,      +46.84537,  2448559.93, -4029635.32,  4433195.33,      43.423205,      -81.349496,  103946.87,  115244.86,    1654.10,             1560.15,   -32.65,  27585.68,           26284.37,     -2.95,      1.79,           6.17,   None,   None
  3,          1,       0,  0.093000, 2458400.514050173108, 110.73300,  26.19400,              290.73300,  63.80600,       290.73396,       63.80287,    264.78508,     +46.78361,     264.78086,      +46.78370,  2448596.12, -4029198.17,  4432554.11,      43.421240,      -81.346491,  103248.41,  114481.46,    2431.00,             2337.05,    -0.26,  25061.37,           26284.37,     -5.39,      3.28,          11.38,   None,   None
  4,          1,       0,  0.124000, 2458400.514050531667, 110.59700,  26.20800,              290.59700,  63.79200,       290.59753,       63.79032,    264.77397,     +46.72242,     264.77202,      +46.72247,  2448631.56, -4028770.12,  4431926.24,      43.419316,      -81.343551,  102564.50,  113734.16,    3191.72,             3097.77,    15.94,  24539.35,           25856.45,     -2.88,      1.75,           6.11,   None,   None
  5,          1,       0,  0.155000, 2458400.514050890692, 110.47300,  26.22000,              290.47300,  63.78000,       290.47353,       63.77835,    264.76515,     +46.66668,     264.76336,      +46.66673,  2448663.28, -4028386.95,  4431364.21,      43.417593,      -81.340932,  101952.30,  113065.78,    3872.68,             3778.73,   -47.62,  21966.46,           25178.47,     -2.81,      1.71,           6.01,   None,   None
  6,          1,       0,  0.186000, 2458400.514051249251, 110.34600,  26.23200,              290.34600,  63.76800,       290.34664,       63.76604,    264.75671,     +46.60958,     264.75460,      +46.60964,  2448695.40, -4027998.98,  4430795.13,      43.415848,      -81.338279,  101332.43,  112389.06,    4562.18,             4468.23,  -102.65,  22241.83,           24621.69,     -3.33,      2.02,           7.14,   None,   None
  7,          1,       0,  0.217000, 2458400.514051608276, 110.20000,  26.24600,              290.20000,  63.75400,       290.20056,       63.75231,    264.74695,     +46.54387,     264.74537,      +46.54392,  2448732.08, -4027555.86,  4430145.17,      43.413854,      -81.335229,  100624.48,  111615.70,    5349.67,             5255.72,   -59.68,  25402.91,           24454.81,     -2.85,      1.73,           6.16,   None,   None
  8,          1,       0,  0.249000, 2458400.514051978476, 110.06600,  26.25900,              290.06600,  63.74100,       290.06666,       63.73903,    264.73799,     +46.48350,     264.73613,      +46.48357,  2448765.16, -4027156.26,  4429559.04,      43.412056,      -81.332496,   99986.05,  110918.95,    6059.83,             5965.88,  -118.05,  22192.50,           24220.58,     -3.30,      2.00,           7.18,   None,   None
  9,          1,       0,  0.280000, 2458400.514052337036, 109.86400,  26.28000,              289.86400,  63.72000,       289.86364,       63.72104,    264.72285,     +46.39226,     264.72555,      +46.39222,  2448815.17, -4026552.25,  4428673.07,      43.409337,      -81.328290,   99021.08,  109863.60,    7133.27,             7039.32,   210.87,  34627.13,           24669.57,      1.73,     -1.05,           3.79,   None,   None
 10,          1,       0,  0.311000, 2458400.514052696060, 109.72700,  26.29300,              289.72700,  63.70700,       289.72691,       63.70725,    264.71465,     +46.33047,     264.71631,      +46.33046,  2448848.00, -4026155.68,  4428091.38,      43.407551,      -81.325573,   98387.51,  109172.33,    7838.04,             7744.09,   171.12,  22734.65,           24825.81,      0.41,     -0.25,           0.91,   None,   None
 11,          1,       0,  0.342000, 2458400.514053054620, 109.60700,  26.30600,              289.60700,  63.69400,       289.60684,       63.69444,    264.70532,     +46.27612,     264.70739,      +46.27610,  2448876.38, -4025812.81,  4427588.45,      43.406007,      -81.323241,   97839.72,  108575.34,    8447.39,             8353.44,    35.95,  19656.31,           24717.62,      0.72,     -0.43,           1.59,   None,   None
 12,          1,       0,  0.373000, 2458400.514053413644, 109.44900,  26.32400,              289.44900,  63.67600,       289.44802,       63.67870,    264.69204,     +46.20438,     264.69754,      +46.20429,  2448913.80, -4025360.80,  4426925.45,      43.403971,      -81.320126,   97117.60,  107787.11,    9250.69,             9156.74,    94.73,  25912.95,           24691.53,      4.40,     -2.67,           9.84,   None,   None
 13,          1,       0,  0.404000, 2458400.514053772204, 109.33500,  26.33700,              289.33500,  63.66300,       289.33391,       63.66596,    264.68262,     +46.15258,     264.68864,      +46.15248,  2448940.09, -4025043.23,  4426459.63,      43.402540,      -81.317975,   96610.23,  107234.68,    9815.07,             9721.12,   -85.41,  18205.83,           24490.57,      4.81,     -2.91,          10.81,   None,   None
 14,          1,       0,  0.435000, 2458400.514054131228, 109.18300,  26.35300,              289.18300,  63.64700,       289.18177,       63.65028,    264.67221,     +46.08364,     264.67881,      +46.08352,  2448975.07, -4024620.68,  4425839.83,      43.400635,      -81.315070,   95935.18,  106498.36,   10566.02,            10472.07,   -78.98,  24224.17,           24353.27,      5.28,     -3.20,          11.97,   None,   None
 15,          1,       0,  0.466000, 2458400.514054489788, 109.06800,  26.36500,              289.06800,  63.63500,       289.06717,       63.63718,    264.66466,     +46.03145,     264.66979,      +46.03137,  2449000.89, -4024308.86,  4425382.46,      43.399230,      -81.312960,   95437.00,  105956.21,   11120.17,            11026.22,  -269.35,  17875.91,           24119.04,      3.50,     -2.12,           7.96,   None,   None
 16,          1,       0,  0.498000, 2458400.514054860454, 108.86000,  26.38800,              288.86000,  63.61200,       288.85822,       63.61658,    264.64955,     +45.93680,     264.65831,      +45.93663,  2449048.07, -4023738.91,  4424546.45,      43.396660,      -81.308999,   94526.53,  104962.07,   12133.08,            12039.13,   -24.98,  31653.36,           24110.11,      7.29,     -4.41,          16.73,   None,   None
 17,          1,       0,  0.529000, 2458400.514055219013, 108.74700,  26.40000,              288.74700,  63.60000,       288.74572,       63.60325,    264.64226,     +45.88540,     264.64921,      +45.88528,  2449072.72, -4023441.22,  4424109.81,      43.395317,      -81.306990,   94050.93,  104444.91,   12662.12,            12568.17,  -240.46,  17065.74,           23980.56,      5.15,     -3.12,          11.89,   None,   None
 18,          1,       0,  0.560000, 2458400.514055578038, 108.55500,  26.42100,              288.55500,  63.57900,       288.55321,       63.58345,    264.62935,     +45.79792,     264.63817,      +45.79775,  2449115.02, -4022930.27,  4423360.34,      43.393012,      -81.303448,   93234.72,  103554.37,   13570.17,            13476.22,   -76.93,  29292.08,           23971.55,      7.00,     -4.23,          16.29,   None,   None
 19,          1,       0,  0.591000, 2458400.514055936597, 108.43900,  26.43400,              288.43900,  63.56600,       288.43757,       63.56951,    264.62131,     +45.74498,     264.62888,      +45.74484,  2449139.74, -4022631.64,  4422922.31,      43.391664,      -81.301431,   92757.62,  103035.78,   14100.89,            14006.94,  -290.73,  17119.81,           23867.47,      5.48,     -3.31,          12.83,   None,   None
 20,          1,       0,  0.622000, 2458400.514056295622, 108.29200,  26.45000,              288.29200,  63.55000,       288.29082,       63.55286,    264.61202,     +45.67790,     264.61879,      +45.67780,  2449171.02, -4022253.75,  4422368.02,      43.389959,      -81.298845,   92153.93,  102378.53,   14772.47,            14678.52,  -363.67,  21663.97,           23761.96,      4.45,     -2.69,          10.48,   None,   None
 21,          1,       0,  0.653000, 2458400.514056654181, 108.13900,  26.46700,              288.13900,  63.53300,       288.13795,       63.53550,    264.60213,     +45.60799,     264.60849,      +45.60789,  2449203.25, -4021864.43,  4421796.96,      43.388201,      -81.296176,   91531.99,  101701.40,   15464.36,            15370.41,  -416.30,  22319.11,           23665.69,      3.86,     -2.33,           9.14,   None,   None
 22,          1,       0,  0.684000, 2458400.514057013206, 108.02500,  26.48000,              288.02500,  63.52000,       288.02449,       63.52120,    264.59447,     +45.55581,     264.59907,      +45.55576,  2449226.70, -4021581.28,  4421381.64,      43.386923,      -81.294270,   91079.62,  101210.21,   15967.57,            15873.62,  -657.61,  16232.38,           23511.99,      1.85,     -1.12,           4.41,   None,   None
 23,          1,       0,  0.715000, 2458400.514057371765, 107.85400,  26.49900,              287.85400,  63.50100,       287.85363,       63.50187,    264.58396,     +45.47755,     264.58821,      +45.47752,  2449262.04, -4021154.38,  4420755.46,      43.384995,      -81.291330,   90397.68,  100467.60,   16726.24,            16632.30,  -643.45,  24473.51,           23403.20,      1.33,     -0.80,           3.18,   None,   None
 24,          1,       0,  0.746000, 2458400.514057730790, 107.70900,  26.51700,              287.70900,  63.48300,       287.70836,       63.48446,    264.57266,     +45.41085,     264.57789,      +45.41079,  2449291.58, -4020797.54,  4420232.05,      43.383383,      -81.288893,   89827.62,   99847.71,   17360.41,            17266.46,  -753.81,  20457.02,           23291.42,      2.22,     -1.34,           5.36,   None,   None
 25,          1,       0,  0.778000, 2458400.514058100991, 107.59500,  26.53100,              287.59500,  63.46900,       287.59479,       63.46947,    264.56416,     +45.35839,     264.56810,      +45.35837,  2449314.23, -4020523.92,  4419830.69,      43.382147,      -81.287059,   89390.44,   99373.60,   17846.69,            17752.74, -1036.06,  15196.30,           23132.07,      0.72,     -0.43,           1.74,   None,   None
 26,          1,       0,  0.809000, 2458400.514058460016, 107.40600,  26.55300,              287.40600,  63.44700,       287.40567,       63.44774,    264.55211,     +45.27152,     264.55656,      +45.27150,  2449352.11, -4020066.41,  4419159.62,      43.380079,      -81.283898,   88659.64,   98577.95,   18659.77,            18565.82,  -967.51,  26228.18,           23030.22,      1.11,     -0.67,           2.71,   None,   None
 27,          1,       0,  0.840000, 2458400.514058818575, 107.27900,  26.56700,              287.27900,  63.43300,       287.27972,       63.43141,    264.54534,     +45.21323,     264.54655,      +45.21330,  2449376.75, -4019768.74,  4418723.00,      43.378733,      -81.281886,   88184.08,   98061.89,   19188.77,            19094.82, -1183.02,  17064.71,           22904.80,     -2.38,      1.43,           5.84,   None,   None
 28,          1,       0,  0.871000, 2458400.514059177600, 107.11300,  26.58500,              287.11300,  63.41500,       287.11470,       63.41130,    264.53720,     +45.13703,     264.53548,      +45.13718,  2449408.93, -4019380.06,  4418152.88,      43.376976,      -81.279219,   87563.19,   97386.88,   19879.53,            19785.58, -1236.78,  22282.56,           22799.37,     -5.50,      3.31,          13.61,   None,   None
 29,          1,       0,  0.902000, 2458400.514059536159, 106.95300,  26.60400,              286.95300,  63.39600,       286.95514,       63.39142,    264.52733,     +45.06326,     264.52449,      +45.06344,  2449439.63, -4019009.17,  4417608.85,      43.375299,      -81.276680,   86970.71,   96743.12,   20538.67,            20444.72, -1322.16,  21262.62,           22703.81,     -6.76,      4.07,          16.83,   None,   None
 30,          1,       0,  0.933000, 2458400.514059895184, 106.83200,  26.61900,              286.83200,  63.38100,       286.83482,       63.37501,    264.51919,     +45.00731,     264.51444,      +45.00756,  2449462.35, -4018734.81,  4417206.43,      43.374058,      -81.274835,   86532.38,   96268.12,   21026.25,            20932.30, -1579.10,  15728.38,           22583.58,     -8.81,      5.30,          22.03,   None,   None
 31,          1,       0,  0.964000, 2458400.514060253743, 106.64300,  26.64100,              286.64300,  63.35900,       286.64641,       63.35188,    264.50881,     +44.92010,     264.50256,      +44.92039,  2449497.94, -4018304.82,  4416575.71,      43.372113,      -81.271870,   85845.53,   95521.42,   21790.43,            21696.48, -1559.44,  24650.91,           22496.23,    -10.40,      6.26,          26.21,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_002415_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.516851851717
Time: 2018-10-09 00:24:15.999988 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 35.28867 deg
 R.A. = 266.42672  Dec = +56.26157 deg

Best intersection: Stations 1 and 2 with Qconv = 35.29 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2515985.14 +/- 6.16 m
 Y =  -3978845.29 +/- 47.58 m
 Z =   4437128.17 +/- 61.82 m
 Vx =    -1056.38 +/- 3.07 m/s
 Vy =   -12512.05 +/- 54.17 m/s
 Vz =    18484.65 +/- 104.18 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+3.792838e+01, +2.688060e+02, -3.452291e+02, +5.913389e+01, +3.226717e+02, -3.589074e+02
+2.688060e+02, +2.285719e+03, -2.961134e+03, +3.281973e+02, +2.354869e+03, -2.545200e+03
-3.452291e+02, -2.961134e+03, +3.866448e+03, -4.018677e+02, -2.836461e+03, +3.049132e+03
+5.913389e+01, +3.281973e+02, -4.018677e+02, +1.621806e+02, +7.903629e+02, -9.457238e+02
+3.226717e+02, +2.354869e+03, -2.836461e+03, +7.903629e+02, +5.657730e+03, -6.702866e+03
-3.589074e+02, -2.545200e+03, +3.049132e+03, -9.457238e+02, -6.702866e+03, +8.053538e+03

Timing offsets (from input data):
         1: 0.000000 s
         2: 0.005539 s

Reference point on the trajectory:
  Time: 2018-10-09 00:24:15.999988 UTC
  Lon     = -81.338624 +/- 0.0004 deg
  Lat     = +43.495059 +/- 0.0002 deg
  Lat geo = +43.305937 +/- 0.0002 deg
  Ht      =  101104.49 +/- 69.49 m

  JD dynamic   = 2458400.517652592622 
  LST apparent = 302.3068264480 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.17403 +/- 0.0371 deg
  Dec       = +55.81185 +/- 0.0354 deg
  Azimuth   = +310.69740 +/- 0.0822 deg
  Elevation = +63.42268 +/- 0.0184 deg
  Vavg      =  21.61588 +/- 0.0604 km/s
  Vinit     =  22.34613 +/- 0.1166 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.44358 +/- 0.0371 deg
  Dec       = +56.24717 +/- 0.0354 deg
  Azimuth   = +312.01426 +/- 0.0822 deg
  Elevation = +64.01663 +/- 0.0184 deg
  Vavg      =  21.50178 +/- 0.0604 km/s
  Vinit     =  22.23203 +/- 0.1166 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.70909 +/- 0.0409 deg
  Dec    = +56.18535 +/- 0.0414 deg
  Vg     =  19.39384 +/- 0.1340 km/s
  Vinf   =  22.34613 +/- 0.1166 km/s
  Zc     =  26.70099 +/- 0.0183 deg
  Zg     =  28.62433 +/- 0.0266 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.33928 +/- 0.1540 deg
  Bg     = +78.91128 +/- 0.0367 deg
  Vh     =  37.86406 +/- 0.0948 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.07693 +/- 0.0294 deg
  Bh     = +30.17728 +/- 0.1426 deg
  Vh_x   =  -6.84845 +/- 0.0104 km/s
  Vh_y   =  32.00805 +/- 0.0370 km/s
  Vh_z   = -19.03340 +/- 0.1294 km/s
Orbit:
  La Sun = 195.412803 +/- 0.0000 deg
  a      =   2.592105 +/- 0.0579 AU
  e      =   0.615855 +/- 0.0081
  i      =  30.219552 +/- 0.1434 deg
  peri   = 172.432899 +/- 0.0278 deg
  node   = 195.413812 +/- 0.0000 deg
  Pi     =   7.846711 +/- 0.0278 deg
  q      =   0.995744 +/- 0.0000 AU
  f      =   7.564831 +/- 0.0278 deg
  M      =   1.420048 +/- 0.0495 deg
  Q      =   4.188467 +/- 0.1159 AU
  n      =   0.236170 +/- 0.0074 deg/day
  T      =   4.173300 +/- 0.1421 years
  Last perihelion JD = 2458394.504836 (2018-10-03 00:06:57.796607) +/- 0.0310 days
  Tj     =   2.968665 +/- 0.0413
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +6.564938e-05, -1.379415e-07, +1.911215e-04, -1.568941e-09, +1.534166e-06, +2.021569e-05
q   , -1.379415e-07, +8.235938e-10, +7.162665e-08, +3.354561e-12, +7.274371e-09, -4.319177e-08
Tp  , +1.911215e-04, +7.162665e-08, +9.760733e-04, -4.515294e-09, +1.377565e-05, +5.820280e-05
node, -1.568941e-09, +3.354561e-12, -4.515294e-09, +3.783684e-14, -3.551006e-11, -4.874513e-10
peri, +1.534166e-06, +7.274371e-09, +1.377565e-05, -3.551006e-11, +2.423612e-07, +4.580977e-07
i   , +2.021569e-05, -4.319177e-08, +5.820280e-05, -4.874513e-10, +4.580977e-07, +6.280081e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 0.000622
 a2 = 21.556959

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.086e-05 s
  Stddev    = 3.30e-03 s

Begin point on the trajectory:
  Lon =   -81.338394 +/- 0.0003 deg
  Lat =    43.494915 +/- 0.0001 deg
  Ht  = 101054.49 +/- 58.29 m
End point on the trajectory:
  Lon =   -81.286802 +/- 0.0000 deg
  Lat =    43.461044 +/- 0.0000 deg
  Ht  = 89362.22 +/- 8.40 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   0.005997,  18.343677,   100997.56,    90511.58,          0.002337,      2.06,      3.88,               5.98, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   0.000170,  24.260498,    96468.13,    89398.49,          0.002602,      3.26,      3.02,              18.07, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.516851851717, 119.38100,  27.98000,              299.38100,  62.02000,       299.38025,       62.02130,    262.76404,     +50.61219,     262.76610,      +50.61185,  2515996.27, -3978773.58,  4437030.44,      43.494764,      -81.338043,  100997.56,  113742.35,       0.00,               15.22,    89.09,      0.00,           21896.48,      2.37,     -1.26,           4.86,   None,   None
  1,          1,       0,  0.031000, 2458400.516852210741, 119.30400,  27.99700,              299.30400,  62.00300,       299.30122,       62.00779,    262.73785,     +50.57588,     262.74554,      +50.57462,  2516032.19, -3978350.04,  4436405.77,      43.492815,      -81.335048,  100321.85,  112994.39,     755.57,              770.80,   147.31,  24373.38,           21896.48,      8.65,     -4.59,          17.87,   None,   None
  2,          1,       0,  0.062000, 2458400.516852569301, 119.24400,  28.00300,              299.24400,  61.99700,       299.24401,       61.99699,    262.72892,     +50.54764,     262.72915,      +50.54764,  2516057.16, -3978055.62,  4435971.54,      43.491460,      -81.333005,   99852.14,  112475.79,    1280.80,             1296.02,   -24.82,  16942.71,           21896.48,     -0.03,      0.01,           0.06,   None,   None
  3,          1,       0,  0.093000, 2458400.516852928326, 119.15900,  28.01900,              299.15900,  61.98100,       299.15817,       61.98241,    262.70456,     +50.50752,     262.70718,      +50.50715,  2516095.51, -3977603.38,  4435304.55,      43.489377,      -81.329797,   99130.67,  111676.95,    2087.56,             2102.78,    84.59,  26024.61,           21896.48,      2.53,     -1.34,           5.28,   None,   None
  4,          1,       0,  0.124000, 2458400.516853286885, 119.09100,  28.03000,              299.09100,  61.97000,       299.09091,       61.97016,    262.68800,     +50.47541,     262.68876,      +50.47537,  2516124.62, -3977260.15,  4434798.33,      43.487796,      -81.327393,   98583.10,  111071.73,    2699.86,             2715.08,    -0.46,  19751.60,           21715.19,      0.28,     -0.15,           0.59,   None,   None
  5,          1,       0,  0.155000, 2458400.516853645910, 119.03300,  28.04000,              299.03300,  61.96000,       299.03353,       61.95911,    262.67296,     +50.44800,     262.67220,      +50.44823,  2516148.82, -3976974.86,  4434377.58,      43.486482,      -81.325417,   98127.97,  110569.43,    3208.79,             3224.02,  -188.89,  16417.15,           20906.53,     -1.57,      0.83,           3.32,   None,   None
  6,          1,       0,  0.186000, 2458400.516854004469, 118.93800,  28.05900,              298.93800,  61.94100,       298.93690,       61.94283,    262.64433,     +50.40301,     262.64799,      +50.40253,  2516190.83, -3976479.47,  4433646.93,      43.484200,      -81.321889,   97337.67,  109694.09,    4092.55,             4107.77,    -2.48,  28508.28,           21432.20,      3.22,     -1.71,           6.85,   None,   None
  7,          1,       0,  0.217000, 2458400.516854363494, 118.86800,  28.06700,              298.86800,  61.93300,       298.86961,       61.93031,    262.63275,     +50.36994,     262.62942,      +50.37064,  2516218.92, -3976148.23,  4433158.40,      43.482673,      -81.319573,   96809.23,  109110.27,    4683.46,             4698.68,  -108.93,  19061.60,           21453.68,     -4.69,      2.49,          10.04,   None,   None
  8,          1,       0,  0.248000, 2458400.516854722053, 118.76300,  28.09000,              298.76300,  61.91000,       298.76162,       61.91227,    262.59828,     +50.32006,     262.60288,      +50.31946,  2516264.91, -3975605.90,  4432358.55,      43.480173,      -81.315698,   95944.11,  108151.74,    5650.92,             5666.15,   161.18,  31208.52,           22114.02,      3.93,     -2.09,           8.49,   None,   None
  9,          1,       0,  0.280000, 2458400.516855092254, 118.69200,  28.10300,              298.69200,  61.89700,       298.69080,       61.89897,    262.57908,     +50.28635,     262.58335,      +50.28582,  2516293.70, -3975266.44,  4431857.88,      43.478608,      -81.313324,   95402.57,  107553.54,    6256.51,             6271.73,    46.92,  18924.49,           22271.07,      3.39,     -1.80,           7.37,   None,   None
 10,          1,       0,  0.311000, 2458400.516855451278, 118.62000,  28.11600,              298.62000,  61.88400,       298.61904,       61.88557,    262.55998,     +50.25213,     262.56375,      +50.25171,  2516322.66, -3974924.99,  4431354.29,      43.477033,      -81.310932,   94857.86,  106951.71,    6865.63,             6880.85,   -41.32,  19649.12,           22237.00,      2.69,     -1.43,           5.88,   None,   None
 11,          1,       0,  0.342000, 2458400.516855809838, 118.52300,  28.13500,              298.52300,  61.86500,       298.52085,       61.86846,    262.53207,     +50.20594,     262.53895,      +50.20502,  2516362.67, -3974453.23,  4430658.51,      43.474857,      -81.307576,   94105.32,  106118.63,    7707.22,             7722.44,   102.92,  27147.96,           22405.98,      5.90,     -3.13,          12.99,   None,   None
 12,          1,       0,  0.373000, 2458400.516856168862, 118.45400,  28.14300,              298.45400,  61.85700,       298.45483,       61.85566,    262.52093,     +50.17320,     262.52038,      +50.17356,  2516388.43, -3974149.52,  4430210.59,      43.473456,      -81.305461,   93620.82,  105583.88,    8249.00,             8264.23,   -52.65,  17477.01,           22345.86,     -2.27,      1.20,           5.02,   None,   None
 13,          1,       0,  0.404000, 2458400.516856527422, 118.36500,  28.16100,              298.36500,  61.83900,       298.36473,       61.83944,    262.49468,     +50.13072,     262.49705,      +50.13061,  2516424.05, -3973729.52,  4429591.13,      43.471517,      -81.302487,   92950.83,  104842.75,    8998.27,             9013.49,    -0.74,  24169.95,           22360.06,      0.74,     -0.39,           1.64,   None,   None
 14,          1,       0,  0.435000, 2458400.516856886446, 118.28300,  28.17600,              298.28300,  61.82400,       298.28285,       61.82424,    262.47308,     +50.09159,     262.47527,      +50.09152,  2516455.77, -3973355.50,  4429039.51,      43.469791,      -81.299853,   92354.20,  104183.30,    9665.50,             9680.72,   -30.87,  21523.37,           22348.44,      0.40,     -0.21,           0.90,   None,   None
 15,          1,       0,  0.466000, 2458400.516857245006, 118.19300,  28.19100,              298.19300,  61.80900,       298.19369,       61.80791,    262.45179,     +50.04863,     262.45202,      +50.04893,  2516490.07, -3972950.95,  4428442.85,      43.467923,      -81.296992,   91708.88,  103469.72,   10387.19,            10402.41,    -6.53,  23280.28,           22361.14,     -1.82,      0.96,           4.10,   None,   None
 16,          1,       0,  0.497000, 2458400.516857604031, 118.11700,  28.20800,              298.11700,  61.79200,       298.11628,       61.79313,    262.42717,     +50.01218,     262.43101,      +50.01188,  2516519.17, -3972607.81,  4427936.78,      43.466338,      -81.294585,   91161.52,  102865.17,   10999.31,            11014.53,   -91.76,  19745.94,           22318.77,      1.86,     -0.99,           4.23,   None,   None
 17,          1,       0,  0.529000, 2458400.516857974231, 118.02100,  28.21900,              298.02100,  61.78100,       298.02419,       61.77602,    262.41249,     +49.96645,     262.40688,      +49.96778,  2516553.73, -3972200.37,  4427335.85,      43.464456,      -81.291706,   90511.58,  102146.68,   11726.17,            11741.39,   -84.75,  22714.43,           22296.11,     -8.19,      4.35,          18.74,   None,   None
  0,          2,       0,  0.222435, 2458400.516854335088, 179.67000,  18.73900,              359.67000,  71.26100,       359.67018,       71.26513,    302.10444,     +61.93133,     302.10554,      +61.92719,  2516237.06, -3975934.39,  4432843.02,      43.481688,      -81.317984,   96468.13,  101440.99,       0.00,             5080.15,   150.29,      0.00,           22151.94,      4.98,      5.37,          14.88,   None,   None
  1,          2,       0,  0.253435, 2458400.516854693647, 179.99900,  18.73400,              359.99900,  71.26600,       359.99884,       71.26330,    302.32907,     +61.92680,     302.32999,      +61.92950,  2516264.68, -3975608.68,  4432362.65,      43.480186,      -81.315708,   95948.53,  100894.33,     581.04,             5661.19,    33.97,  18743.14,           22151.94,     -3.24,     -3.49,           9.73,   None,   None
  2,          2,       0,  0.284435, 2458400.516855052672, 180.38600,  18.73600,                0.38600,  71.26400,         0.38572,       71.26042,    302.59323,     +61.92815,     302.59427,      +61.93173,  2516296.58, -3975232.49,  4431807.82,      43.478451,      -81.313059,   95348.41,  100263.38,    1252.13,             6332.28,     7.71,  21648.18,           22151.94,     -4.26,     -4.60,          12.90,   None,   None
  3,          2,       0,  0.315435, 2458400.516855411232, 180.86500,  18.74400,                0.86500,  71.25600,         0.86498,       71.25578,    302.92052,     +61.93355,     302.92180,      +61.93377,  2516335.24, -3974776.64,  4431135.50,      43.476349,      -81.309821,   94621.24,   99499.48,    2065.34,             7145.49,   123.56,  26232.43,           22151.94,     -0.26,     -0.28,           0.80,   None,   None
  4,          2,       0,  0.346435, 2458400.516855770256, 181.17200,  18.74700,                1.17200,  71.25300,         1.17189,       71.25212,    303.13031,     +61.93383,     303.13171,      +61.93471,  2516360.24, -3974481.88,  4430700.77,      43.474989,      -81.307773,   94151.00,   99005.85,    2591.18,             7671.33,   -47.95,  16962.65,           21505.34,     -1.04,     -1.12,           3.17,   None,   None
  5,          2,       0,  0.377435, 2458400.516856128816, 181.62200,  18.75300,                1.62200,  71.24700,         1.62184,       71.24590,    303.43801,     +61.93436,     303.43955,      +61.93546,  2516395.81, -3974062.49,  4430082.22,      43.473054,      -81.304804,   93481.99,   98304.10,    3339.34,             8419.49,     2.86,  24134.29,           21696.16,     -1.28,     -1.38,           3.95,   None,   None
  6,          2,       0,  0.408435, 2458400.516856487840, 182.06800,  18.76100,                2.06800,  71.23900,         2.06795,       71.23867,    303.74331,     +61.93520,     303.74498,      +61.93553,  2516430.63, -3973651.84,  4429476.57,      43.471159,      -81.301899,   92826.93,   97617.57,    4071.91,             9152.06,    38.07,  23631.37,           21971.65,     -0.38,     -0.41,           1.19,   None,   None
  7,          2,       0,  0.439435, 2458400.516856846400, 182.46600,  18.76800,                2.46600,  71.23200,         2.46587,       71.23131,    304.01583,     +61.93434,     304.01765,      +61.93503,  2516461.48, -3973288.08,  4428940.08,      43.469479,      -81.299340,   92246.67,   97009.93,    4720.83,             9800.98,   -10.37,  20932.67,           21999.86,     -0.80,     -0.86,           2.49,   None,   None
  8,          2,       0,  0.470435, 2458400.516857205424, 182.88600,  18.78100,                2.88600,  71.21900,         2.88675,       71.22261,    304.30440,     +61.93752,     304.30625,      +61.93391,  2516493.66, -3972908.67,  4428380.49,      43.467728,      -81.296665,   91641.43,   96376.65,    5397.68,            10477.83,   -30.87,  21834.07,           22001.97,      4.13,      4.46,          13.01,   None,   None
  9,          2,       0,  0.502435, 2458400.516857575625, 183.25700,  18.78500,                3.25700,  71.21500,         3.25681,       71.21415,    304.55814,     +61.93159,     304.56023,      +61.93244,  2516521.86, -3972576.14,  4427890.06,      43.466192,      -81.294340,   91110.98,   95822.02,    5990.89,            11071.04,  -157.51,  18537.65,           21807.42,     -0.97,     -1.05,           3.08,   None,   None
 10,          2,       0,  0.533435, 2458400.516857934650, 183.79400,  18.79400,                3.79400,  71.20600,         3.79264,       71.20065,    304.92584,     +61.92407,     304.92827,      +61.92943,  2516561.50, -3972108.70,  4427200.65,      43.464032,      -81.291014,   90365.37,   95043.24,    6824.77,            11904.92,   -20.98,  26899.48,           21933.44,     -6.05,     -6.53,          19.31,   None,   None
 11,          2,       0,  0.564435, 2458400.516858293209, 184.17900,  18.81100,                4.17900,  71.18900,         4.17925,       71.18992,    305.19187,     +61.92761,     305.19414,      +61.92668,  2516590.14, -3971770.99,  4426702.58,      43.462472,      -81.288646,   89826.67,   94481.04,    7427.21,            12507.36,  -115.89,  19433.59,           21909.91,      1.04,      1.12,           3.33,   None,   None
 12,          2,       0,  0.595435, 2458400.516858652234, 184.48600,  18.81700,                4.48600,  71.18300,         4.48537,       71.18082,    305.40228,     +61.92198,     305.40487,      +61.92416,  2516612.91, -3971502.59,  4426306.73,      43.461232,      -81.286791,   89398.49,   94034.45,    7906.02,            12986.17,  -334.44,  15445.44,           21683.16,     -2.44,     -2.63,           7.87,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_002452_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.517280092463
Time: 2018-10-09 00:24:52.999989 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 75.51072 deg
 R.A. = 266.09884  Dec = +56.02400 deg

Best intersection: Stations 2 and 1 with Qconv = 75.51 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2511353.01 +/- 1.25 m
 Y =  -3958389.19 +/- 5.06 m
 Z =   4459089.85 +/- 14.49 m
 Vx =    -1194.29 +/- 1.07 m/s
 Vy =   -13114.73 +/- 14.51 m/s
 Vz =    19185.22 +/- 37.71 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.591419e+00, -1.042252e+00, +7.697676e+00, +2.891149e+00, +1.308429e+00, +8.930571e+00
-1.042252e+00, +2.568077e+01, -6.317359e+01, +1.352856e+00, +6.697857e+01, -1.456735e+02
+7.697676e+00, -6.317359e+01, +2.109450e+02, +5.208923e+00, -1.490233e+02, +4.334232e+02
+2.891149e+00, +1.352856e+00, +5.208923e+00, +8.739950e+00, +2.255930e+01, -2.130865e+01
+1.308429e+00, +6.697857e+01, -1.490233e+02, +2.255930e+01, +3.374271e+02, -5.965085e+02
+8.930571e+00, -1.456735e+02, +4.334232e+02, -2.130865e+01, -5.965085e+02, +1.297467e+03

Timing offsets (from input data):
         2: 0.000000 s
         1: -0.000084 s

Reference point on the trajectory:
  Time: 2018-10-09 00:24:52.999989 UTC
  Lon     = -81.407440 +/- 0.0000 deg
  Lat     = +43.756677 +/- 0.0001 deg
  Lat geo = +43.567491 +/- 0.0001 deg
  Ht      =  101953.52 +/- 12.95 m

  JD dynamic   = 2458400.518080833368 
  LST apparent = 302.3925992795 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 264.79674 +/- 0.0117 deg
  Dec       = +55.53377 +/- 0.0232 deg
  Azimuth   = +309.57615 +/- 0.0522 deg
  Elevation = +63.38851 +/- 0.0058 deg
  Vavg      =  21.63000 +/- 0.0205 km/s
  Vinit     =  23.27004 +/- 0.0393 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 265.99395 +/- 0.0117 deg
  Dec       = +55.95348 +/- 0.0232 deg
  Azimuth   = +310.80414 +/- 0.0522 deg
  Elevation = +63.96629 +/- 0.0058 deg
  Vavg      =  21.51420 +/- 0.0205 km/s
  Vinit     =  23.15424 +/- 0.0393 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.63784 +/- 0.0185 deg
  Dec    = +55.83563 +/- 0.0241 deg
  Vg     =  20.45192 +/- 0.0447 km/s
  Vinf   =  23.27004 +/- 0.0393 km/s
  Zc     =  26.73239 +/- 0.0058 deg
  Zg     =  28.48725 +/- 0.0085 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.67265 +/- 0.0396 deg
  Bg     = +78.56538 +/- 0.0250 deg
  Vh     =  38.61836 +/- 0.0266 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.77317 +/- 0.0063 deg
  Bh     = +31.27333 +/- 0.0548 deg
  Vh_x   =  -6.73470 +/- 0.0027 km/s
  Vh_y   =  32.31276 +/- 0.0075 km/s
  Vh_z   = -20.04761 +/- 0.0450 km/s
Orbit:
  La Sun = 195.413226 +/- -0.0000 deg
  a      =   3.117631 +/- 0.0224 AU
  e      =   0.680710 +/- 0.0023
  i      =  31.324717 +/- 0.0549 deg
  peri   = 172.318420 +/- 0.0201 deg
  node   = 195.414169 +/- 0.0000 deg
  Pi     =   7.732589 +/- 0.0201 deg
  q      =   0.995428 +/- 0.0000 AU
  f      =   7.679374 +/- 0.0201 deg
  M      =   1.071302 +/- 0.0145 deg
  Q      =   5.239833 +/- 0.0448 AU
  n      =   0.179047 +/- 0.0019 deg/day
  T      =   5.504750 +/- 0.0593 years
  Last perihelion JD = 2458394.534723 (2018-10-03 00:50:00.089219) +/- 0.0188 days
  Tj     =   2.637979 +/- 0.0119
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +5.304185e-06, +1.579199e-08, +3.627269e-05, -1.563864e-10, +6.036690e-07, +2.117166e-06
q   , +1.579199e-08, +2.068328e-10, +2.395014e-07, -6.579126e-13, +4.762774e-09, +8.928191e-09
Tp  , +3.627269e-05, +2.395014e-07, +3.562673e-04, -1.227698e-09, +6.568443e-06, +1.663810e-05
node, -1.563864e-10, -6.579126e-13, -1.227698e-09, +5.021837e-15, -2.136705e-11, -6.802203e-11
peri, +6.036690e-07, +4.762774e-09, +6.568443e-06, -2.136705e-11, +1.237307e-07, +2.896628e-07
i   , +2.117166e-06, +8.928191e-09, +1.663810e-05, -6.802203e-11, +2.896628e-07, +9.213837e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 12.500150
 a2 = 5.659722

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 9.753e-06 s
  Stddev    = 3.12e-03 s

Begin point on the trajectory:
  Lon =   -81.407424 +/- 0.0000 deg
  Lat =    43.756667 +/- 0.0001 deg
  Ht  = 101950.03 +/- 11.92 m
End point on the trajectory:
  Lon =   -81.337298 +/- 0.0000 deg
  Lat =    43.712604 +/- 0.0000 deg
  Ht  = 86414.36 +/- 6.01 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   7.046245,   6.637383,   101950.03,    87709.01,          0.001328,      1.24,      2.34,              20.73, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  14.031025,   5.465534,    95735.57,    86414.36,          0.002173,      4.28,      0.99,              10.71, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.517280092463, 173.27800,  32.31700,              353.27800,  57.68300,       353.27588,       57.68120,    288.57748,     +74.90848,     288.57110,      +74.90981,  2511353.21, -3958386.99,  4459086.64,      43.756667,      -81.407424,  101950.03,  119884.24,       0.00,                3.90,    -0.30,      0.00,           23172.74,     -3.93,      2.08,           7.66,   None,   None
  1,          2,       0,  0.031000, 2458400.517280451488, 173.48300,  32.39000,              353.48300,  57.61000,       353.48080,       57.60815,    288.88636,     +75.01308,     288.87988,      +75.01446,  2511392.87, -3957951.50,  4458449.57,      43.754713,      -81.404292,  101259.19,  119165.94,     772.70,              776.60,    51.03,  24925.95,           23172.74,     -4.04,      2.14,           7.91,   None,   None
  2,          2,       0,  0.062000, 2458400.517280810047, 173.66900,  32.45700,              353.66900,  57.54300,       353.66661,       57.54099,    289.17110,     +75.10819,     289.16418,      +75.10970,  2511428.73, -3957557.74,  4457873.55,      43.752946,      -81.401473,  100634.54,  118517.05,    1471.37,             1475.27,    28.33,  22537.67,           23172.74,     -4.35,      2.31,           8.57,   None,   None
  3,          2,       0,  0.093000, 2458400.517281169072, 173.85300,  32.52500,              353.85300,  57.47500,       353.85138,       57.47365,    289.45591,     +75.20342,     289.45143,      +75.20445,  2511464.15, -3957168.72,  4457304.46,      43.751200,      -81.398689,  100017.42,  117876.50,    2161.63,             2165.53,    -2.79,  22266.29,           23172.74,     -2.92,      1.55,           5.79,   None,   None
  4,          2,       0,  0.124000, 2458400.517281527631, 174.02400,  32.58900,              354.02400,  57.41100,       354.02315,       57.41029,    289.72439,     +75.29225,     289.72235,      +75.29279,  2511496.99, -3956808.14,  4456776.97,      43.749581,      -81.396117,   99445.41,  117283.27,    2801.43,             2805.33,   -84.36,  20638.89,           22554.16,     -1.53,      0.81,           3.04,   None,   None
  5,          2,       0,  0.155000, 2458400.517281886656, 174.24500,  32.66900,              354.24500,  57.33100,       354.24318,       57.32950,    290.08144,     +75.40380,     290.07663,      +75.40495,  2511538.28, -3956354.77,  4456113.76,      43.747546,      -81.392850,   98726.25,  116537.89,    3605.85,             3609.75,    -1.31,  25949.07,           22862.40,     -3.23,      1.71,           6.46,   None,   None
  6,          2,       0,  0.186000, 2458400.517282245215, 174.42400,  32.74000,              354.42400,  57.26000,       354.42556,       57.26129,    290.36933,     +75.49953,     290.37480,      +75.49854,  2511572.54, -3955978.54,  4455563.37,      43.745856,      -81.390160,   98129.43,  115919.97,    4273.42,             4277.32,   -55.11,  21534.54,           22830.22,      2.75,     -1.46,           5.55,   None,   None
  7,          2,       0,  0.218000, 2458400.517282615416, 174.66100,  32.82700,              354.66100,  57.17300,       354.66137,       57.17330,    290.76664,     +75.61878,     290.76866,      +75.61854,  2511616.06, -3955500.60,  4454864.21,      43.743708,      -81.386712,   97371.30,  115135.62,    5121.45,             5125.35,    48.28,  26500.83,           23133.37,      0.65,     -0.34,           1.31,   None,   None
  8,          2,       0,  0.249000, 2458400.517282974441, 174.84800,  32.89800,              354.84800,  57.10200,       354.84826,       57.10222,    291.08417,     +75.71448,     291.08600,      +75.71431,  2511650.61, -3955121.24,  4454309.24,      43.742004,      -81.383998,   96769.52,  114513.73,    5794.57,             5798.47,     0.03,  21713.62,           23178.99,      0.46,     -0.24,           0.93,   None,   None
  9,          2,       0,  0.280000, 2458400.517283333000, 175.05400,  32.97600,              355.05400,  57.02400,       355.05374,       57.02379,    291.44115,     +75.81900,     291.44154,      +75.81917,  2511688.16, -3954708.92,  4453706.08,      43.740150,      -81.381037,   96115.50,  113838.40,    6526.16,             6530.06,    10.25,  23599.60,           23225.00,     -0.45,      0.24,           0.91,   None,   None
 10,          2,       0,  0.311000, 2458400.517283692025, 175.26500,  33.05900,              355.26500,  56.94100,       355.26630,       56.94205,    291.81131,     +75.92830,     291.81651,      +75.92746,  2511726.66, -3954286.14,  4453087.60,      43.738249,      -81.377997,   95444.87,  113146.57,    7276.33,             7280.23,    39.04,  24199.00,           23294.14,      2.22,     -1.17,           4.57,   None,   None
 11,          2,       0,  0.342000, 2458400.517284050584, 175.45100,  33.13000,              355.45100,  56.87000,       355.45092,       56.86993,    292.14645,     +76.02189,     292.14763,      +76.02195,  2511760.08, -3953919.07,  4452550.62,      43.736599,      -81.375374,   94862.62,  112546.52,    7927.63,             7931.53,   -31.02,  21009.83,           23246.55,     -0.14,      0.07,           0.29,   None,   None
 12,          2,       0,  0.373000, 2458400.517284409609, 175.64600,  33.20700,              355.64600,  56.79300,       355.64627,       56.79322,    292.50205,     +76.12181,     292.50442,      +76.12164,  2511795.13, -3953534.25,  4451987.68,      43.734868,      -81.372617,   94252.23,  111918.02,    8610.43,             8614.33,   -69.60,  22025.60,           23177.71,      0.45,     -0.24,           0.94,   None,   None
 13,          2,       0,  0.404000, 2458400.517284768168, 175.84100,  33.28500,              355.84100,  56.71500,       355.84193,       56.71574,    292.86385,     +76.22199,     292.86831,      +76.22138,  2511829.98, -3953151.48,  4451427.74,      43.733145,      -81.369876,   93645.08,  111293.44,    9289.59,             9293.49,  -111.81,  21908.58,           23098.32,      1.54,     -0.82,           3.23,   None,   None
 14,          2,       0,  0.435000, 2458400.517285127193, 176.04500,  33.36500,              356.04500,  56.63500,       356.04482,       56.63485,    293.25159,     +76.32444,     293.25286,      +76.32456,  2511865.82, -3952757.92,  4450852.00,      43.731374,      -81.367053,   93020.82,  110651.86,    9987.91,             9991.81,  -134.86,  22526.38,           23032.44,     -0.30,      0.16,           0.64,   None,   None
 15,          2,       0,  0.466000, 2458400.517285485752, 176.25500,  33.44700,              356.25500,  56.55300,       356.25285,       56.55129,    293.65939,     +76.42868,     293.65491,      +76.43011,  2511902.27, -3952357.69,  4450266.51,      43.729573,      -81.364180,   92386.00,  110000.05,   10698.06,            10701.96,  -146.08,  22908.05,           22985.60,     -3.53,      1.87,           7.48,   None,   None
 16,          2,       0,  0.498000, 2458400.517285856418, 176.46300,  33.53400,              356.46300,  56.46600,       356.46302,       56.46601,    294.06698,     +76.53669,     294.06912,      +76.53667,  2511938.87, -3951955.75,  4449678.54,      43.727763,      -81.361298,   91748.48,  109346.17,   11411.23,            11415.13,  -177.56,  22286.47,           22939.22,      0.03,     -0.02,           0.06,   None,   None
 17,          2,       0,  0.529000, 2458400.517286214978, 176.64400,  33.61000,              356.64400,  56.39000,       356.64528,       56.39100,    294.42872,     +76.63022,     294.43473,      +76.62937,  2511970.57, -3951607.62,  4449169.25,      43.726195,      -81.358815,   91196.27,  108780.38,   12028.94,            12032.84,  -281.21,  19926.32,           22854.00,      2.06,     -1.09,           4.41,   None,   None
 18,          2,       0,  0.560000, 2458400.517286574002, 176.86000,  33.69900,              356.86000,  56.30100,       356.86138,       56.30207,    294.87075,     +76.73925,     294.87718,      +76.73832,  2512007.61, -3951200.90,  4448574.28,      43.724363,      -81.355892,   90551.18,  108120.02,   12750.60,            12754.50,  -280.93,  23279.16,           22799.77,      2.20,     -1.17,           4.75,   None,   None
 19,          2,       0,  0.591000, 2458400.517286932562, 177.05600,  33.78100,              357.05600,  56.21900,       357.05758,       56.22023,    295.27948,     +76.83849,     295.28665,      +76.83742,  2512041.16, -3950832.50,  4448035.35,      43.722703,      -81.353256,   89966.85,  107522.52,   13404.27,            13408.17,  -348.63,  21086.17,           22735.89,      2.51,     -1.33,           5.45,   None,   None
 20,          2,       0,  0.622000, 2458400.517287291586, 177.22900,  33.85300,              357.22900,  56.14700,       357.22952,       56.14741,    295.64743,     +76.92498,     295.65159,      +76.92462,  2512070.59, -3950509.36,  4447562.65,      43.721247,      -81.350960,   89454.30,  106998.95,   13977.62,            13981.52,  -496.65,  18495.26,           22633.76,      0.83,     -0.44,           1.80,   None,   None
 21,          2,       0,  0.653000, 2458400.517287650146, 177.42300,  33.93200,              357.42300,  56.06800,       357.42076,       56.06627,    296.06897,     +77.01940,     296.06506,      +77.02093,  2512102.93, -3950154.14,  4447043.00,      43.719646,      -81.348422,   88890.87,  106423.92,   14607.92,            14611.82,  -587.72,  20332.03,           22529.89,     -3.51,      1.86,           7.70,   None,   None
 22,          2,       0,  0.684000, 2458400.517288009170, 177.59900,  34.01000,              357.59900,  55.99000,       357.59878,       55.98983,    296.45461,     +77.11052,     296.45681,      +77.11068,  2512132.98, -3949824.18,  4446560.31,      43.718158,      -81.346074,   88367.50,  105890.31,   15193.38,            15197.28,  -723.63,  18885.93,           22411.42,     -0.35,      0.18,           0.77,   None,   None
 23,          2,       0,  0.715000, 2458400.517288367730, 177.82800,  34.10700,              357.82800,  55.89300,       357.82699,       55.89222,    296.96987,     +77.22348,     296.96987,      +77.22418,  2512170.79, -3949409.00,  4445952.95,      43.716286,      -81.343086,   87709.01,  105219.59,   15930.05,            15933.96,  -708.33,  23763.72,           22333.64,     -1.56,      0.83,           3.46,   None,   None
  0,          1,       0,  0.296443, 2458400.517283566762, 137.27000,  37.60000,              317.27000,  52.40000,       317.26253,       52.39858,    246.11672,     +60.38636,     246.11500,      +60.38182,  2511709.97, -3954469.40,  4453355.69,      43.739073,      -81.379325,   95735.57,  119898.59,       0.00,             6955.06,    52.61,      0.00,           22556.32,     -2.28,      9.73,          17.19,   None,   None
  1,          1,       0,  0.327443, 2458400.517283925321, 137.29000,  37.66000,              317.29000,  52.34000,       317.28530,       52.33911,    245.99555,     +60.39921,     245.99507,      +60.39634,  2511743.26, -3954103.81,  4452820.87,      43.737429,      -81.376714,   95155.65,  119266.13,     648.69,             7603.74,   -20.08,  20925.42,           22556.32,     -1.43,      6.09,          10.82,   None,   None
  2,          1,       0,  0.358443, 2458400.517284284346, 137.31400,  37.73100,              317.31400,  52.26900,       317.31336,       52.26888,    245.85205,     +60.41451,     245.85331,      +60.41412,  2511782.39, -3953674.11,  4452192.28,      43.735497,      -81.373621,   94474.08,  118522.20,    1411.11,             8366.17,    20.98,  24594.35,           22556.32,     -0.19,      0.83,           1.48,   None,   None
  3,          1,       0,  0.389443, 2458400.517284642905, 137.34000,  37.79300,              317.34000,  52.20700,       317.33730,       52.20649,    245.72667,     +60.43088,     245.72726,      +60.42923,  2511816.55, -3953299.01,  4451643.55,      43.733809,      -81.370937,   93879.09,  117873.46,    2076.68,             9031.73,   -34.83,  21469.84,           22556.32,     -0.81,      3.47,           6.24,   None,   None
  4,          1,       0,  0.420443, 2458400.517285001930, 137.36800,  37.86000,              317.36800,  52.14000,       317.36355,       52.13916,    245.59106,     +60.44843,     245.59110,      +60.44570,  2511853.10, -3952897.67,  4451056.44,      43.732003,      -81.368056,   93242.50,  117179.22,    2788.79,             9743.85,   -44.09,  22971.40,           22598.62,     -1.33,      5.69,          10.28,   None,   None
  5,          1,       0,  0.451443, 2458400.517285360489, 137.38600,  37.91800,              317.38600,  52.08200,       317.38469,       52.08175,    245.47353,     +60.45972,     245.47493,      +60.45891,  2511883.67, -3952561.91,  4450565.26,      43.730492,      -81.365667,   92709.91,  116599.23,    3384.55,            10339.61,  -169.70,  19218.15,           22127.78,     -0.39,      1.67,           3.02,   None,   None
  6,          1,       0,  0.482443, 2458400.517285719514, 137.40900,  37.98600,              317.40900,  52.01400,       317.41068,       52.01432,    245.33565,     +60.47402,     245.33833,      +60.47505,  2511919.46, -3952168.96,  4449990.43,      43.728723,      -81.362848,   92086.64,  115919.90,    4081.77,            11036.83,  -193.85,  22490.95,           21998.54,      0.50,     -2.13,           3.90,   None,   None
  7,          1,       0,  0.513443, 2458400.517286078073, 137.43800,  38.05600,              317.43800,  51.94400,       317.43794,       51.94399,    245.19359,     +60.49192,     245.19573,      +60.49189,  2511956.38, -3951763.51,  4449397.30,      43.726897,      -81.359935,   91443.55,  115218.97,    4801.19,            11756.24,  -195.81,  23206.86,           22045.38,     -0.02,      0.07,           0.13,   None,   None
  8,          1,       0,  0.544443, 2458400.517286437098, 137.46600,  38.12000,              317.46600,  51.88000,       317.46224,       51.87929,    245.06358,     +60.50912,     245.06444,      +60.50680,  2511989.81, -3951396.40,  4448860.27,      43.725244,      -81.357310,   90861.27,  114584.90,    5452.56,            12407.61,  -265.81,  21012.01,           21998.35,     -1.10,      4.73,           8.74,   None,   None
  9,          1,       0,  0.576443, 2458400.517286807299, 137.48700,  38.18400,              317.48700,  51.81600,       317.48558,       51.81573,    244.93348,     +60.52192,     244.93536,      +60.52104,  2512022.20, -3951040.68,  4448339.90,      43.723641,      -81.354774,   90297.04,  113970.90,    6083.73,            13038.78,  -379.28,  19724.08,           21845.91,     -0.41,      1.78,           3.31,   None,   None
 10,          1,       0,  0.607443, 2458400.517287166324, 137.51000,  38.25800,              317.51000,  51.74200,       317.51365,       51.74268,    244.78294,     +60.53581,     244.78685,      +60.53808,  2512059.26, -3950633.70,  4447744.54,      43.721807,      -81.351848,   89651.54,  113267.83,    6805.85,            13760.91,  -378.53,  23294.23,           21829.13,      1.05,     -4.55,           8.49,   None,   None
 11,          1,       0,  0.638443, 2458400.517287524883, 137.53200,  38.31400,              317.53200,  51.68600,       317.53344,       51.68627,    244.66889,     +60.54909,     244.67211,      +60.54999,  2512087.22, -3950326.72,  4447295.47,      43.720424,      -81.349673,   89164.61,  112738.68,    7350.54,            14305.59,  -555.21,  17570.50,           21655.96,      0.41,     -1.78,           3.35,   None,   None
 12,          1,       0,  0.669443, 2458400.517287883908, 137.55800,  38.37900,              317.55800,  51.62100,       317.55744,       51.62090,    244.53641,     +60.56472,     244.53901,      +60.56437,  2512119.50, -3949972.19,  4446776.83,      43.718826,      -81.347140,   88602.27,  112127.04,    7979.60,            14934.66,  -647.52,  20292.42,           21506.66,     -0.16,      0.69,           1.30,   None,   None
 13,          1,       0,  0.700443, 2458400.517288242467, 137.57300,  38.42600,              317.57300,  51.57400,       317.57242,       51.57389,    244.44058,     +60.57360,     244.44331,      +60.57323,  2512142.07, -3949724.33,  4446414.24,      43.717708,      -81.345409,   88209.08,  111700.80,    8419.38,            15374.44,  -929.11,  14186.54,           21204.40,     -0.16,      0.72,           1.36,   None,   None
 14,          1,       0,  0.731443, 2458400.517288601492, 137.60900,  38.52900,              317.60900,  51.47100,       317.61379,       51.47189,    244.23037,     +60.59484,     244.23518,      +60.59783,  2512192.14, -3949174.51,  4445609.92,      43.715229,      -81.341409,   87337.13,  110750.37,    9394.96,            16350.01,  -674.90,  31470.18,           21263.75,      1.34,     -5.86,          11.20,   None,   None
 15,          1,       0,  0.762443, 2458400.517288960051, 137.63800,  38.60300,              317.63800,  51.39700,       317.64155,       51.39766,    244.07913,     +60.61191,     244.08361,      +60.61413,  2512227.64, -3948784.76,  4445039.77,      43.713470,      -81.338611,   86718.98,  110078.10,   10086.50,            17041.56,  -704.73,  22307.85,           21326.41,      0.99,     -4.33,           8.31,   None,   None
 16,          1,       0,  0.793443, 2458400.517289319076, 137.65600,  38.64000,              317.65600,  51.36000,       317.65201,       51.35926,    244.00338,     +60.62259,     244.00528,      +60.62009,  2512245.12, -3948592.77,  4444758.91,      43.712604,      -81.337298,   86414.36,  109749.17,   10427.16,            17382.22, -1085.44,  10989.05,           21167.45,     -1.11,      4.85,           9.36,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_002523_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.517635921948
Time: 2018-10-09 00:25:23.743656 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 79.69661 deg
 R.A. = 266.88995  Dec = +56.22208 deg

Best intersection: Stations 2 and 1 with Qconv = 79.70 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2548424.59 +/- 4.12 m
 Y =  -3971863.51 +/- 27.08 m
 Z =   4431565.43 +/- 39.92 m
 Vx =    -1032.86 +/- 5.62 m/s
 Vy =   -13419.74 +/- 10.29 m/s
 Vz =    19782.19 +/- 17.78 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.701823e+01, +3.558892e+01, -5.017821e+01, +1.955252e+01, -1.905247e+01, +3.161832e+01
+3.558892e+01, +7.381492e+02, -1.086947e+03, -1.808004e+01, +1.630589e+02, -2.414201e+02
-5.017821e+01, -1.086947e+03, +1.604170e+03, +2.899957e+01, -2.370146e+02, +3.550269e+02
+1.955252e+01, -1.808004e+01, +2.899957e+01, +3.469231e+01, -4.318193e+01, +7.020112e+01
-1.905247e+01, +1.630589e+02, -2.370146e+02, -4.318193e+01, +1.346973e+02, -1.964661e+02
+3.161832e+01, -2.414201e+02, +3.550269e+02, +7.020112e+01, -1.964661e+02, +2.933472e+02

Timing offsets (from input data):
         2: 0.000091 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:25:23.743656 UTC
  Lon     = -81.243472 +/- 0.0002 deg
  Lat     = +43.389010 +/- 0.0001 deg
  Lat geo = +43.200061 +/- 0.0001 deg
  Ht      =  105657.77 +/- 43.50 m

  JD dynamic   = 2458400.518436662853 
  LST apparent = 302.6850171907 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.59887 +/- 0.0275 deg
  Dec       = +55.76938 +/- 0.0039 deg
  Azimuth   = +310.77714 +/- 0.0140 deg
  Elevation = +63.38789 +/- 0.0147 deg
  Vavg      =  21.86491 +/- 0.0118 km/s
  Vinit     =  23.92679 +/- 0.0204 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.78560 +/- 0.0275 deg
  Dec       = +56.17654 +/- 0.0039 deg
  Azimuth   = +312.00837 +/- 0.0140 deg
  Elevation = +63.94329 +/- 0.0147 deg
  Vavg      =  21.75038 +/- 0.0118 km/s
  Vinit     =  23.81226 +/- 0.0204 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.62791 +/- 0.0337 deg
  Dec    = +56.09952 +/- 0.0044 deg
  Vg     =  21.19789 +/- 0.0230 km/s
  Vinf   =  23.92679 +/- 0.0204 km/s
  Zc     =  26.73587 +/- 0.0147 deg
  Zg     =  28.38259 +/- 0.0181 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 248.02619 +/- 0.0918 deg
  Bg     = +78.97362 +/- 0.0081 deg
  Vh     =  39.09934 +/- 0.0166 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.01008 +/- 0.0089 deg
  Bh     = +32.15340 +/- 0.0245 deg
  Vh_x   =  -6.88810 +/- 0.0057 km/s
  Vh_y   =  32.37795 +/- 0.0046 km/s
  Vh_z   = -20.80819 +/- 0.0230 km/s
Orbit:
  La Sun = 195.413578 +/- 0.0000 deg
  a      =   3.589127 +/- 0.0186 AU
  e      =   0.722481 +/- 0.0015
  i      =  32.199010 +/- 0.0243 deg
  peri   = 173.131015 +/- 0.0252 deg
  node   = 195.414433 +/- 0.0000 deg
  Pi     =   8.545448 +/- 0.0252 deg
  q      =   0.996052 +/- 0.0000 AU
  f      =   6.866847 +/- 0.0252 deg
  M      =   0.766466 +/- 0.0089 deg
  Q      =   6.182202 +/- 0.0371 AU
  n      =   0.144951 +/- 0.0011 deg/day
  T      =   6.799608 +/- 0.0525 years
  Last perihelion JD = 2458395.230675 (2018-10-03 17:32:10.296484) +/- 0.0212 days
  Tj     =   2.421732 +/- 0.0075
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.131155e-06, +2.120580e-08, +2.647581e-05, -4.312875e-11, +5.276666e-07, +6.193056e-07
q   , +2.120580e-08, +3.685047e-10, +4.018552e-07, -4.287848e-13, +8.401888e-09, +6.135389e-09
Tp  , +2.647581e-05, +4.018552e-07, +4.505516e-04, -5.354868e-10, +9.324803e-06, +7.670195e-06
node, -4.312875e-11, -4.287848e-13, -5.354868e-10, +8.805127e-16, -1.067139e-11, -1.264624e-11
peri, +5.276666e-07, +8.401888e-09, +9.324803e-06, -1.067139e-11, +1.937054e-07, +1.528004e-07
i   , +6.193056e-07, +6.135389e-09, +7.670195e-06, -1.264624e-11, +1.528004e-07, +1.816596e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 13.357068
 a2 = 4.992093

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.721e-05 s
  Stddev    = 4.15e-03 s

Begin point on the trajectory:
  Lon =   -81.243524 +/- 0.0000 deg
  Lat =    43.389043 +/- 0.0000 deg
  Ht  = 105669.12 +/- 10.52 m
End point on the trajectory:
  Lon =   -81.155406 +/- 0.0000 deg
  Lat =    43.330827 +/- 0.0000 deg
  Ht  = 85653.79 +/- 5.37 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  13.240079,   4.982863,   100059.45,    86632.45,          0.001315,      1.97,      1.06,              22.99, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  14.020709,   4.949566,   105669.12,    85653.79,          0.004147,      6.14,      4.70,              10.13, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.259789, 2458400.517638888676, 201.45000,  12.34900,               21.45000,  77.65100,        21.45079,       77.65264,    310.34686,     +54.46294,     310.34582,      +54.46140,  2548694.90, -3968351.35,  4426388.12,      43.372772,      -81.218738,  100059.45,  102063.50,       0.00,             6262.02,   -30.05,      0.00,           24614.00,      1.39,      2.59,           5.94,   None,   None
  1,          2,       0,  0.290789, 2458400.517639247701, 202.25000,  12.36500,               22.25000,  77.63500,        22.25025,       77.63547,    310.62002,     +54.39723,     310.61985,      +54.39680,  2548726.82, -3967936.72,  4425776.90,      43.370853,      -81.215819,   99398.57,  101394.01,     739.28,             7001.30,   -32.50,  23847.70,           24614.00,      0.39,      0.73,           1.69,   None,   None
  2,          2,       0,  0.322789, 2458400.517639617901, 203.17800,  12.39200,               23.17800,  77.60800,        23.18065,       77.61228,    310.94133,     +54.32476,     310.93883,      +54.32075,  2548763.43, -3967461.00,  4425075.64,      43.368650,      -81.212454,   98640.35,  100627.15,    1587.45,             7849.47,    50.02,  26505.50,           24614.00,      3.59,      6.68,          15.54,   None,   None
  3,          2,       0,  0.353789, 2458400.517639976460, 203.95800,  12.41100,               23.95800,  77.58900,        23.95909,       77.59061,    311.20623,     +54.25756,     311.20557,      +54.25605,  2548793.89, -3967065.23,  4424492.22,      43.366817,      -81.209673,   98009.54,   99989.95,    2293.11,             8555.13,    13.94,  22763.09,           24614.00,      1.34,      2.50,           5.84,   None,   None
  4,          2,       0,  0.384789, 2458400.517640335485, 204.73500,  12.43300,               24.73500,  77.56700,        24.73481,       77.56674,    311.47080,     +54.19050,     311.47149,      +54.19074,  2548823.99, -3966674.21,  4423915.83,      43.365006,      -81.206926,   97386.32,   99361.27,    2990.27,             9252.29,   -30.63,  22489.00,           24075.27,     -0.21,     -0.40,           0.94,   None,   None
  5,          2,       0,  0.415789, 2458400.517640694045, 205.54200,  12.46100,               25.54200,  77.53900,        25.54232,       77.53939,    311.74817,     +54.12227,     311.74856,      +54.12190,  2548855.01, -3966271.16,  4423321.67,      43.363138,      -81.204091,   96743.92,   98714.15,    3708.90,             9970.92,   -53.73,  23181.67,           23793.65,      0.33,      0.61,           1.44,   None,   None
  6,          2,       0,  0.446789, 2458400.517641053069, 206.42800,  12.49400,               26.42800,  77.50600,        26.42830,       77.50634,    312.05251,     +54.04571,     312.05306,      +54.04539,  2548888.66, -3965833.92,  4422677.14,      43.361112,      -81.201004,   96047.06,   98013.32,    4488.47,            10750.49,   -15.89,  25147.37,           23836.24,      0.28,      0.52,           1.24,   None,   None
  7,          2,       0,  0.477789, 2458400.517641411629, 207.12600,  12.52200,               27.12600,  77.47800,        27.12645,       77.47848,    312.29247,     +53.98442,     312.29306,      +53.98397,  2548915.17, -3965489.44,  4422169.34,      43.359515,      -81.198598,   95498.01,   97461.71,    5102.67,            11364.69,  -143.42,  19812.78,           23521.08,      0.40,      0.74,           1.78,   None,   None
  8,          2,       0,  0.508789, 2458400.517641770653, 207.95000,  12.55800,               27.95000,  77.44200,        27.95081,       77.44282,    312.57670,     +53.91146,     312.57718,      +53.91069,  2548946.09, -3965087.72,  4421577.15,      43.357653,      -81.195771,   94857.75,   96819.53,    5818.92,            12080.94,  -168.89,  23105.08,           23345.93,      0.67,      1.24,           3.01,   None,   None
  9,          2,       0,  0.539789, 2458400.517642129213, 208.87400,  12.60200,               28.87400,  77.39800,        28.87545,       77.39936,    312.89660,     +53.82864,     312.89683,      +53.82735,  2548980.40, -3964642.00,  4420920.12,      43.355585,      -81.192620,   94147.41,   96108.32,    6613.61,            12875.63,  -115.94,  25635.15,           23380.79,      1.11,      2.07,           5.04,   None,   None
 10,          2,       0,  0.571789, 2458400.517642499879, 209.63200,  12.63900,               29.63200,  77.36100,        29.63263,       77.36156,    313.15802,     +53.75826,     313.15893,      +53.75773,  2549008.49, -3964276.96,  4420382.01,      43.353892,      -81.190067,   93565.61,   95526.50,    7264.46,            13526.48,  -230.75,  20338.95,           23257.34,      0.46,      0.85,           2.08,   None,   None
 11,          2,       0,  0.602789, 2458400.517642858438, 210.48200,  12.68400,               30.48200,  77.31600,        30.48207,       77.31606,    313.45270,     +53.67870,     313.45409,      +53.67865,  2549039.67, -3963871.84,  4419784.81,      43.352012,      -81.187213,   92919.96,   94881.96,    7986.78,            14248.80,  -250.16,  23300.58,           23188.06,      0.05,      0.09,           0.22,   None,   None
 12,          2,       0,  0.633789, 2458400.517643217463, 211.21500,  12.72500,               31.21500,  77.27500,        31.21455,       77.27464,    313.70735,     +53.60886,     313.70918,      +53.60921,  2549066.53, -3963522.87,  4419270.39,      43.350393,      -81.184773,   92363.78,   94327.43,    8608.97,            14870.99,  -369.69,  20070.84,           23043.94,     -0.29,     -0.54,           1.35,   None,   None
 13,          2,       0,  0.664789, 2458400.517643576022, 212.13600,  12.78100,               32.13600,  77.21900,        32.13578,       77.21884,    314.02984,     +53.52063,     314.03165,      +53.52078,  2549099.90, -3963089.37,  4418631.36,      43.348380,      -81.181710,   91672.92,   93640.03,    9381.89,            15643.91,  -338.51,  24932.79,           23007.12,     -0.13,     -0.25,           0.62,   None,   None
 14,          2,       0,  0.695789, 2458400.517643935047, 212.90400,  12.83000,               32.90400,  77.17000,        32.90372,       77.16980,    314.29932,     +53.44538,     314.30129,      +53.44557,  2549127.71, -3962727.97,  4418098.63,      43.346702,      -81.179178,   91096.96,   93067.70,   10026.24,            16288.26,  -435.89,  20785.41,           22927.93,     -0.16,     -0.30,           0.76,   None,   None
 15,          2,       0,  0.726789, 2458400.517644293606, 213.67600,  12.88100,               33.67600,  77.11900,        33.67449,       77.11795,    314.57031,     +53.36788,     314.57304,      +53.36888,  2549155.50, -3962366.90,  4417566.37,      43.345026,      -81.176648,   90521.51,   92496.78,   10670.01,            16932.03,  -533.85,  20766.91,           22827.50,     -0.84,     -1.57,           3.98,   None,   None
 16,          2,       0,  0.757789, 2458400.517644652631, 214.45400,  12.93600,               34.45400,  77.06400,        34.45234,       77.06289,    314.84563,     +53.28917,     314.84854,      +53.29023,  2549183.43, -3962004.08,  4417031.53,      43.343340,      -81.174105,   89943.28,   91924.01,   11316.90,            17578.92,  -628.69,  20867.48,           22720.31,     -0.89,     -1.65,           4.21,   None,   None
 17,          2,       0,  0.788789, 2458400.517645011190, 215.21000,  12.99100,               35.21000,  77.00900,        35.20673,       77.00689,    315.11314,     +53.21063,     315.11694,      +53.21265,  2549210.43, -3961653.19,  4416514.27,      43.341710,      -81.171649,   89384.05,   91370.90,   11942.54,            18204.56,  -744.78,  20181.72,           22600.73,     -1.68,     -3.13,           8.03,   None,   None
 18,          2,       0,  0.819789, 2458400.517645370215, 215.98900,  13.05200,               35.98900,  76.94800,        35.98607,       76.94618,    315.39197,     +53.12945,     315.39570,      +53.13119,  2549238.21, -3961292.24,  4415982.19,      43.340033,      -81.169118,   88808.81,   90802.91,   12586.09,            18848.11,  -842.96,  20759.86,           22486.15,     -1.45,     -2.70,           6.96,   None,   None
 19,          2,       0,  0.851789, 2458400.517645740416, 216.75600,  13.11600,               36.75600,  76.88400,        36.75517,       76.88350,    315.66935,     +53.04887,     315.67220,      +53.04934,  2549265.58, -3960936.63,  4415457.99,      43.338380,      -81.166631,   88242.07,   90244.20,   13220.12,            19482.14,  -974.58,  19813.44,           22363.10,     -0.40,     -0.74,           1.91,   None,   None
 20,          2,       0,  0.882789, 2458400.517646099441, 217.52700,  13.18200,               37.52700,  76.81800,        37.52644,       76.81768,    315.94831,     +52.96555,     315.95117,      +52.96587,  2549292.93, -3960581.33,  4414934.23,      43.336728,      -81.164142,   87675.83,   89686.95,   13853.61,            20115.63, -1082.83,  20435.06,           22247.17,     -0.26,     -0.48,           1.25,   None,   None
 21,          2,       0,  0.913789, 2458400.517646458000, 218.26500,  13.24800,               38.26500,  76.75200,        38.26490,       76.75194,    316.21699,     +52.88442,     316.21977,      +52.88447,  2549319.08, -3960241.48,  4414433.26,      43.335147,      -81.161766,   87134.21,   89154.77,   14459.55,            20721.57, -1218.62,  19546.34,           22128.26,     -0.04,     -0.08,           0.22,   None,   None
 22,          2,       0,  0.944789, 2458400.517646817025, 218.94900,  13.31100,               38.94900,  76.68900,        38.94855,       76.68875,    316.46667,     +52.80752,     316.46973,      +52.80776,  2549343.32, -3959926.65,  4413969.16,      43.333683,      -81.159575,   86632.45,   88662.44,   15020.87,            21282.89, -1399.03,  18107.19,           21994.30,     -0.19,     -0.36,           0.96,   None,   None
  0,          1,       0,  0.000000, 2458400.517635921948, 110.11200,  21.44500,              290.11200,  68.55500,       290.10058,       68.54524,    273.03132,     +46.84131,     273.01615,      +46.83689,  2548424.04, -3971870.63,  4431575.93,      43.389043,      -81.243524,  105669.12,  113040.73,       0.00,               12.70,   -63.46,      0.00,           24376.51,    -12.66,     16.68,          38.21,   None,   None
  1,          1,       0,  0.032000, 2458400.517636292614, 109.90900,  21.42200,              289.90900,  68.57800,       289.90039,       68.57057,    273.06784,     +46.76778,     273.05618,      +46.76443,  2548461.55, -3971383.31,  4430857.56,      43.386791,      -81.240079,  104892.30,  112189.02,     868.88,              856.18,    14.36,  27152.40,           24376.51,     -9.57,     12.58,          29.06,   None,   None
  2,          1,       0,  0.063000, 2458400.517636651173, 109.73600,  21.40300,              289.73600,  68.59700,       289.72938,       68.59124,    273.09828,     +46.70521,     273.08918,      +46.70262,  2548492.95, -3970975.25,  4430256.03,      43.384906,      -81.237211,  104241.84,  111476.47,    1596.43,             1583.74,     0.19,  23469.60,           24376.51,     -7.37,      9.68,          22.50,   None,   None
  3,          1,       0,  0.094000, 2458400.517637010198, 109.56700,  21.38400,              289.56700,  68.61600,       289.56147,       68.61114,    273.12884,     +46.64421,     273.12118,      +46.64203,  2548523.32, -3970580.69,  4429674.41,      43.383083,      -81.234443,  103612.91,  110787.76,    2299.91,             2287.21,   -38.06,  22692.87,           24376.51,     -6.17,      8.09,          18.95,   None,   None
  4,          1,       0,  0.125000, 2458400.517637368757, 109.39800,  21.36600,              289.39800,  68.63400,       289.39424,       68.63067,    273.15811,     +46.58327,     273.15278,      +46.58178,  2548553.13, -3970193.44,  4429103.56,      43.381293,      -81.231727,  102995.63,  110112.00,    2990.36,             2977.66,   -89.34,  22272.59,           23761.74,     -4.20,      5.51,          12.98,   None,   None
  5,          1,       0,  0.156000, 2458400.517637727782, 109.24000,  21.34100,              289.24000,  68.65900,       289.22941,       68.64955,    273.19750,     +46.52669,     273.18358,      +46.52248,  2548582.07, -3969817.32,  4428549.11,      43.379554,      -81.229093,  102396.09,  109455.89,    3660.97,             3648.27,  -160.46,  21632.55,           23282.48,    -11.82,     15.50,          36.73,   None,   None
  6,          1,       0,  0.187000, 2458400.517638086341, 108.97900,  21.31700,              288.97900,  68.68300,       288.97682,       68.68103,    273.23778,     +46.43278,     273.23467,      +46.43191,  2548626.12, -3969245.00,  4427705.45,      43.376907,      -81.225017,  101483.86,  108455.91,    4681.39,             4668.69,   118.23,  32916.81,           24137.09,     -2.45,      3.20,           7.66,   None,   None
  7,          1,       0,  0.218000, 2458400.517638445366, 108.80300,  21.29900,              288.80300,  68.70100,       288.80257,       68.70061,    273.26781,     +46.36965,     273.26710,      +46.36948,  2548655.70, -3968860.77,  4427139.05,      43.375129,      -81.222322,  100871.42,  107785.91,    5366.46,             5353.76,    61.56,  22098.80,           24325.28,     -0.48,      0.63,           1.51,   None,   None
  8,          1,       0,  0.249000, 2458400.517638803925, 108.60000,  21.27700,              288.60000,  68.72300,       288.60090,       68.72383,    273.30447,     +46.29702,     273.30562,      +46.29739,  2548689.53, -3968421.21,  4426491.09,      43.373095,      -81.219221,  100170.80,  107019.08,    6150.18,             6137.48,   103.55,  25281.24,           24476.82,      1.01,     -1.32,           3.21,   None,   None
  9,          1,       0,  0.281000, 2458400.517639174592, 108.36500,  21.25200,              288.36500,  68.74800,       288.36807,       68.75086,    273.34655,     +46.21310,     273.35070,      +46.21436,  2548727.99, -3967921.47,  4425754.43,      43.370782,      -81.215680,   99374.30,  106147.14,    7041.18,             7028.48,   228.89,  27843.83,           24743.92,      3.46,     -4.51,          11.05,   None,   None
 10,          1,       0,  0.312000, 2458400.517639533151, 108.15600,  21.23000,              288.15600,  68.77000,       288.16035,       68.77411,    273.38390,     +46.13862,     273.38993,      +46.14041,  2548761.62, -3967484.45,  4425110.21,      43.368759,      -81.212596,   98677.76,  105385.17,    7820.36,             7807.66,   266.35,  25135.02,           24906.59,      4.93,     -6.42,          15.84,   None,   None
 11,          1,       0,  0.343000, 2458400.517639892176, 107.99400,  21.21000,              287.99400,  68.79000,       287.99516,       68.79110,    273.41728,     +46.08115,     273.41920,      +46.08163,  2548787.81, -3967144.24,  4424608.70,      43.367183,      -81.210224,   98135.48,  104792.90,    8426.95,             8414.26,   131.21,  19567.48,           24795.61,      1.32,     -1.71,           4.25,   None,   None
 12,          1,       0,  0.374000, 2458400.517640250735, 107.81600,  21.19200,              287.81600,  68.80800,       287.81760,       68.80953,    273.44840,     +46.01789,     273.45105,      +46.01856,  2548815.64, -3966782.71,  4424075.76,      43.365509,      -81.207694,   97559.25,  104163.43,    9071.54,             9058.84,    34.07,  20793.20,           24597.23,      1.81,     -2.36,           5.89,   None,   None
 13,          1,       0,  0.405000, 2458400.517640609760, 107.61900,  21.17100,              287.61900,  68.82900,       287.62035,       68.83031,    273.48461,     +45.94808,     273.48707,      +45.94864,  2548846.17, -3966385.91,  4423490.84,      43.363670,      -81.204905,   96926.83,  103472.37,    9779.01,             9766.32,    -0.19,  22821.62,           24422.07,      1.53,     -1.99,           5.02,   None,   None
 14,          1,       0,  0.436000, 2458400.517640968319, 107.42300,  21.15100,              287.42300,  68.84900,       287.42457,       68.85054,    273.51958,     +45.87869,     273.52249,      +45.87935,  2548876.02, -3965998.17,  4422919.26,      43.361873,      -81.202181,   96308.83,  102797.31,   10470.35,            10457.65,   -50.59,  22301.10,           24255.42,      1.79,     -2.33,           5.89,   None,   None
 15,          1,       0,  0.467000, 2458400.517641327344, 107.21100,  21.13100,              287.21100,  68.86900,       287.21433,       68.87231,    273.55533,     +45.80368,     273.56083,      +45.80510,  2548907.62, -3965587.61,  4422314.06,      43.359970,      -81.199290,   95654.49,  102082.52,   11202.35,            11189.65,   -60.32,  23612.89,           24129.76,      3.83,     -4.96,          12.66,   None,   None
 16,          1,       0,  0.498000, 2458400.517641685903, 107.02500,  21.11100,              287.02500,  68.88900,       287.02675,       68.89076,    273.59041,     +45.73816,     273.59387,      +45.73891,  2548935.30, -3965227.88,  4421783.77,      43.358303,      -81.196772,   95081.14,  101456.80,   11843.73,            11831.04,  -160.66,  20689.90,           23976.33,      2.02,     -2.62,           6.72,   None,   None
 17,          1,       0,  0.530000, 2458400.517642056569, 106.81300,  21.09000,              286.81300,  68.91000,       286.81478,       68.91180,    273.62808,     +45.66350,     273.63173,      +45.66427,  2548966.19, -3964826.60,  4421192.24,      43.356442,      -81.193953,   94441.60,  100758.69,   12559.19,            12546.49,  -210.86,  22358.07,           23839.08,      2.06,     -2.66,           6.89,   None,   None
 18,          1,       0,  0.561000, 2458400.517642415129, 106.60700,  21.07000,              286.60700,  68.93000,       286.60885,       68.93189,    273.66435,     +45.59107,     273.66825,      +45.59187,  2548995.73, -3964442.83,  4420626.52,      43.354662,      -81.191257,   93829.95,  100091.25,   13243.45,            13230.75,  -268.34,  22072.67,           23713.20,      2.14,     -2.77,           7.22,   None,   None
 19,          1,       0,  0.592000, 2458400.517642774154, 106.37800,  21.04900,              286.37800,  68.95100,       286.38118,       68.95430,    273.70320,     +45.51062,     273.70918,      +45.51202,  2549027.93, -3964024.45,  4420009.78,      43.352721,      -81.188307,   93163.17,   99363.52,   13989.40,            13976.70,  -264.12,  24063.00,           23626.56,      3.71,     -4.80,          12.59,   None,   None
 20,          1,       0,  0.623000, 2458400.517643132713, 106.15600,  21.02700,              286.15600,  68.97300,       286.15853,       68.97566,    273.74349,     +45.43292,     273.74870,      +45.43404,  2549058.88, -3963622.24,  4419416.88,      43.350854,      -81.185475,   92522.17,   98664.25,   14706.52,            14693.82,  -288.73,  23132.89,           23556.08,      2.96,     -3.83,          10.12,   None,   None
 21,          1,       0,  0.654000, 2458400.517643491738, 105.95300,  21.00900,              285.95300,  68.99100,       285.95597,       68.99416,    273.77758,     +45.36185,     273.78359,      +45.36317,  2549086.55, -3963262.75,  4418886.95,      43.349185,      -81.182957,   91949.23,   98039.78,   15347.47,            15334.77,  -389.50,  20675.97,           23469.16,      3.49,     -4.50,          11.99,   None,   None
 22,          1,       0,  0.685000, 2458400.517643850297, 105.72600,  20.98800,              285.72600,  69.01200,       285.72898,       69.01521,    273.81721,     +45.28259,     273.82342,      +45.28393,  2549117.16, -3962865.12,  4418300.79,      43.347339,      -81.180158,   91315.52,   97348.87,   16056.44,            16043.74,  -422.27,  22869.84,           23396.54,      3.52,     -4.54,          12.18,   None,   None
 23,          1,       0,  0.716000, 2458400.517644209322, 105.53700,  20.97300,              285.53700,  69.02700,       285.54090,       69.03125,    273.84693,     +45.21651,     273.85468,      +45.21828,  2549142.03, -3962541.91,  4417824.36,      43.345838,      -81.177907,   90800.40,   96788.09,   16632.69,            16619.99,  -587.75,  18588.81,           23292.77,      4.63,     -5.97,          16.10,   None,   None
 24,          1,       0,  0.747000, 2458400.517644567881, 105.29800,  20.94900,              285.29800,  69.05100,       285.29992,       69.05312,    273.89191,     +45.13356,     273.89686,      +45.13444,  2549173.60, -3962131.79,  4417219.79,      43.343933,      -81.175015,   90146.82,   96075.77,   17363.92,            17351.22,  -598.25,  23587.94,           23214.68,      2.29,     -2.95,           8.03,   None,   None
 25,          1,       0,  0.778000, 2458400.517644926906, 105.09400,  20.93300,              285.09400,  69.06700,       285.09684,       69.07018,    273.92423,     +45.06249,     273.93075,      +45.06380,  2549199.69, -3961792.78,  4416720.04,      43.342358,      -81.172647,   89606.51,   95487.71,   17968.37,            17955.67,  -735.53,  19498.50,           23121.65,      3.41,     -4.39,          12.01,   None,   None
 26,          1,       0,  0.810000, 2458400.517645297106, 104.87600,  20.91400,              284.87600,  69.08600,       284.87815,       69.08844,    273.96172,     +44.98686,     273.96736,      +44.98786,  2549227.41, -3961432.66,  4416189.18,      43.340685,      -81.170127,   89032.58,   94863.11,   18610.45,            18597.75,  -859.11,  20064.93,           23022.68,      2.60,     -3.34,           9.21,   None,   None
 27,          1,       0,  0.841000, 2458400.517645656131, 104.69000,  20.89700,              284.69000,  69.10300,       284.69009,       69.10310,    273.99503,     +44.92253,     273.99761,      +44.92257,  2549250.84, -3961128.11,  4415740.25,      43.339270,      -81.168012,   88547.19,   94335.47,   19153.44,            19140.74, -1057.85,  17515.80,           22902.96,      0.11,     -0.14,           0.38,   None,   None
 28,          1,       0,  0.872000, 2458400.517646014690, 104.47200,  20.87800,              284.47200,  69.12200,       284.47102,       69.12086,    274.03302,     +44.84718,     274.03404,      +44.84671,  2549277.87, -3960777.01,  4415222.68,      43.337638,      -81.165554,   87987.63,   93726.80,   19779.45,            19766.75, -1173.57,  20193.80,           22787.79,     -1.20,      1.54,           4.29,   None,   None
 29,          1,       0,  0.903000, 2458400.517646373715, 104.21900,  20.85900,              284.21900,  69.14100,       284.21959,       69.14170,    274.07317,     +44.75959,     274.07681,      +44.75987,  2549308.47, -3960379.34,  4414636.48,      43.335789,      -81.162752,   87353.91,   93037.20,   20488.46,            20475.76, -1206.29,  22871.45,           22694.73,      0.73,     -0.93,           2.61,   None,   None
 30,          1,       0,  0.934000, 2458400.517646732274, 103.98900,  20.84300,              283.98900,  69.15700,       283.99117,       69.15959,    274.10822,     +44.67998,     274.11455,      +44.68103,  2549335.79, -3960024.47,  4414113.36,      43.334138,      -81.160266,   86788.35,   92422.35,   21121.19,            21108.49, -1315.29,  20410.57,           22604.82,      2.69,     -3.44,           9.75,   None,   None
 31,          1,       0,  0.965000, 2458400.517647091299, 103.80200,  20.82400,              283.80200,  69.17600,       283.79970,       69.17321,    274.14530,     +44.61604,     274.14451,      +44.61491,  2549358.28, -3959732.22,  4413682.54,      43.332779,      -81.158240,   86322.55,   91916.74,   21642.26,            21629.56, -1535.95,  16808.74,           22497.96,     -2.87,      3.68,          10.46,   None,   None
 32,          1,       0,  1.027000, 2458400.517647808883, 103.52300,  20.80500,              283.52300,  69.19500,       283.51830,       69.18920,    274.18796,     +44.51978,     274.18339,      +44.51744,  2549390.57, -3959312.73,  4413064.17,      43.330827,      -81.155406,   85653.79,   91193.12,   22390.19,            22377.49, -2271.48,  12063.36,           22288.51,     -5.91,      7.56,          21.71,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_002559_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.518055139109
Time: 2018-10-09 00:25:59.964019 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 66.29737 deg
 R.A. = 266.71825  Dec = +56.22508 deg

Best intersection: Stations 1 and 2 with Qconv = 66.30 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2527263.35 +/- 1.04 m
 Y =  -3942990.19 +/- 3.55 m
 Z =   4463044.49 +/- 8.34 m
 Vx =    -1033.71 +/- 1.57 m/s
 Vy =   -12874.02 +/- 4.03 m/s
 Vz =    18972.08 +/- 15.75 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.080004e+00, +6.837704e-01, -7.586763e-01, +2.049662e+00, +3.282995e+00, -4.040488e+00
+6.837704e-01, +1.269182e+01, -2.563977e+01, -7.394421e-01, +3.299739e+00, -1.719340e+01
-7.586763e-01, -2.563977e+01, +6.984231e+01, +2.395139e+00, -1.754037e+01, +8.491902e+01
+2.049662e+00, -7.394421e-01, +2.395139e+00, +5.922362e+00, +9.080896e+00, -1.074603e+01
+3.282995e+00, +3.299739e+00, -1.754037e+01, +9.080896e+00, +2.560065e+01, -6.692775e+01
-4.040488e+00, -1.719340e+01, +8.491902e+01, -1.074603e+01, -6.692775e+01, +2.384403e+02

Timing offsets (from input data):
         1: 0.000251 s
         2: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:25:59.964019 UTC
  Lon     = -81.421940 +/- 0.0000 deg
  Lat     = +43.809119 +/- 0.0000 deg
  Lat geo = +43.619904 +/- 0.0000 deg
  Ht      =  101492.13 +/- 7.67 m

  JD dynamic   = 2458400.518855880015 
  LST apparent = 302.6578798921 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.40932 +/- 0.0095 deg
  Dec       = +55.75448 +/- 0.0139 deg
  Azimuth   = +310.06265 +/- 0.0312 deg
  Elevation = +63.57372 +/- 0.0052 deg
  Vavg      =  21.88045 +/- 0.0120 km/s
  Vinit     =  22.95101 +/- 0.0153 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.63476 +/- 0.0095 deg
  Dec       = +56.17717 +/- 0.0139 deg
  Azimuth   = +311.32783 +/- 0.0312 deg
  Elevation = +64.15553 +/- 0.0052 deg
  Vavg      =  21.76638 +/- 0.0120 km/s
  Vinit     =  22.83694 +/- 0.0153 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.16347 +/- 0.0094 deg
  Dec    = +56.08303 +/- 0.0144 deg
  Vg     =  20.08795 +/- 0.0174 km/s
  Vinf   =  22.95101 +/- 0.0153 km/s
  Zc     =  26.54843 +/- 0.0052 deg
  Zg     =  28.34665 +/- 0.0041 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.75195 +/- 0.0208 deg
  Bg     = +78.88673 +/- 0.0148 deg
  Vh     =  38.35576 +/- 0.0083 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.06459 +/- 0.0045 deg
  Bh     = +30.92722 +/- 0.0240 deg
  Vh_x   =  -6.87706 +/- 0.0022 km/s
  Vh_y   =  32.17565 +/- 0.0026 km/s
  Vh_z   = -19.71290 +/- 0.0179 km/s
Orbit:
  La Sun = 195.413992 +/- 0.0000 deg
  a      =   2.910857 +/- 0.0061 AU
  e      =   0.657868 +/- 0.0007
  i      =  30.970444 +/- 0.0240 deg
  peri   = 172.759363 +/- 0.0104 deg
  node   = 195.414964 +/- 0.0000 deg
  Pi     =   8.174327 +/- 0.0104 deg
  q      =   0.995898 +/- 0.0000 AU
  f      =   7.238410 +/- 0.0104 deg
  M      =   1.127397 +/- 0.0046 deg
  Q      =   4.825816 +/- 0.0122 AU
  n      =   0.198460 +/- 0.0006 deg/day
  T      =   4.966288 +/- 0.0156 years
  Last perihelion JD = 2458394.838126 (2018-10-03 08:06:54.074734) +/- 0.0086 days
  Tj     =   2.753783 +/- 0.0038
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +5.148565e-07, +7.229809e-10, +2.870608e-06, -2.198693e-11, +4.435062e-08, +2.917511e-07
q   , +7.229809e-10, +7.301997e-11, +6.865162e-08, -9.742391e-14, +1.506966e-09, +1.296183e-09
Tp  , +2.870608e-06, +6.865162e-08, +7.399902e-05, -1.823139e-10, +1.543814e-06, +2.422260e-06
node, -2.198693e-11, -9.742391e-14, -1.823139e-10, +1.001074e-15, -3.229223e-12, -1.328628e-11
peri, +4.435062e-08, +1.506966e-09, +1.543814e-06, -3.229223e-12, +3.280635e-08, +4.291844e-08
i   , +2.917511e-07, +1.296183e-09, +2.422260e-06, -1.328628e-11, +4.291844e-08, +1.763370e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 26.244427
 a2 = 4.627281

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 9.337e-06 s
  Stddev    = 3.06e-03 s

Begin point on the trajectory:
  Lon =   -81.421954 +/- 0.0000 deg
  Lat =    43.809127 +/- 0.0000 deg
  Ht  = 101495.00 +/- 5.62 m
End point on the trajectory:
  Lon =   -81.350699 +/- 0.0000 deg
  Lat =    43.763604 +/- 0.0000 deg
  Ht  = 85480.19 +/- 4.59 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,  27.288462,   4.550074,   100660.66,    85480.19,          0.002171,      4.26,      1.26,              13.02, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  22.026310,   4.940771,   101495.00,    86800.05,          0.001396,      1.32,      2.48,              21.83, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.035930, 2458400.518055555411, 139.32100,  39.06100,              319.32100,  50.93900,       319.31880,       50.93855,    243.38747,     +61.66237,     243.38655,      +61.66098,  2527305.17, -3942469.37,  4462276.96,      43.806762,      -81.418221,  100660.66,  128561.52,       0.00,              928.50,     0.64,      0.00,           23782.60,     -0.94,      3.13,           5.25,   None,   None
  1,          1,       0,  0.066930, 2458400.518055914436, 139.34900,  39.12800,              319.34900,  50.87200,       319.34629,       50.87145,    243.24601,     +61.67953,     243.24501,      +61.67782,  2527336.04, -3942084.92,  4461710.41,      43.805023,      -81.415494,  100046.91,  127897.55,     685.37,             1613.87,   -25.47,  22108.70,           23782.60,     -1.16,      3.85,           6.48,   None,   None
  2,          1,       0,  0.097930, 2458400.518056272995, 139.38300,  39.21100,              319.38300,  50.78900,       319.38159,       50.78871,    243.07058,     +61.70023,     243.07025,      +61.69934,  2527373.91, -3941613.25,  4461015.33,      43.802887,      -81.412118,   99293.94,  127082.21,    1526.23,             2454.73,   103.91,  27124.48,           23782.60,     -0.60,      1.99,           3.36,   None,   None
  3,          1,       0,  0.128930, 2458400.518056632020, 139.41100,  39.27600,              319.41100,  50.72400,       319.40786,       50.72336,    242.93302,     +61.71720,     242.93211,      +61.71520,  2527403.23, -3941248.07,  4460477.17,      43.801234,      -81.409534,   98710.97,  126452.12,    2177.25,             3105.75,    43.45,  21000.65,           23782.60,     -1.32,      4.42,           7.52,   None,   None
  4,          1,       0,  0.159930, 2458400.518056990579, 139.43500,  39.34000,              319.43500,  50.66000,       319.43317,       50.65963,    242.79751,     +61.73156,     242.79727,      +61.73040,  2527431.51, -3940895.91,  4459958.20,      43.799639,      -81.407045,   98148.78,  125844.80,    2805.06,             3733.56,   -40.22,  20252.09,           22909.70,     -0.77,      2.57,           4.39,   None,   None
  5,          1,       0,  0.190930, 2458400.518057349604, 139.46400,  39.42000,              319.46400,  50.58000,       319.46612,       50.58043,    242.62797,     +61.74875,     242.62948,      +61.75011,  2527466.52, -3940459.82,  4459315.55,      43.797663,      -81.403933,   97452.63,  125091.95,    3582.49,             4510.99,    25.72,  25078.20,           22970.09,      0.88,     -2.96,           5.09,   None,   None
  6,          1,       0,  0.221930, 2458400.518057708163, 139.49200,  39.49100,              319.49200,  50.50900,       319.49471,       50.50955,    242.47731,     +61.76532,     242.47918,      +61.76706,  2527497.38, -3940075.56,  4458749.28,      43.795922,      -81.401205,   96839.21,  124429.28,    4267.53,             5196.03,    -0.72,  22098.10,           22898.22,      1.12,     -3.77,           6.52,   None,   None
  7,          1,       0,  0.253930, 2458400.518058078364, 139.52300,  39.56900,              319.52300,  50.43100,       319.52640,       50.43169,    242.31162,     +61.78355,     242.31389,      +61.78573,  2527530.95, -3939657.41,  4458133.06,      43.794027,      -81.398229,   96171.71,  123708.16,    5012.98,             5941.48,    10.30,  23295.32,           22902.45,      1.40,     -4.70,           8.18,   None,   None
  8,          1,       0,  0.284930, 2458400.518058437388, 139.55100,  39.63400,              319.55100,  50.36600,       319.55197,       50.36620,    242.17333,     +61.80002,     242.17476,      +61.80064,  2527558.74, -3939311.40,  4457623.15,      43.792458,      -81.395785,   95619.35,  123112.25,    5629.83,             6558.33,   -84.33,  19898.52,           22704.40,      0.40,     -1.33,           2.33,   None,   None
  9,          1,       0,  0.315930, 2458400.518058795948, 139.57800,  39.69900,              319.57800,  50.30100,       319.57732,       50.30086,    242.03495,     +61.81576,     242.03585,      +61.81532,  2527586.17, -3938969.70,  4457119.61,      43.790909,      -81.393373,   95073.89,  122523.99,    6238.98,             7167.48,  -186.66,  19649.90,           22437.90,     -0.28,      0.93,           1.64,   None,   None
 10,          1,       0,  0.346930, 2458400.518059154972, 139.60900,  39.78000,              319.60900,  50.22000,       319.61008,       50.22022,    241.86241,     +61.83356,     241.86413,      +61.83426,  2527619.91, -3938549.48,  4456500.34,      43.789003,      -81.390377,   94403.10,  121799.79,    6988.12,             7916.62,  -149.00,  24165.91,           22371.00,      0.44,     -1.48,           2.62,   None,   None
 11,          1,       0,  0.377930, 2458400.518059513532, 139.63800,  39.86000,              319.63800,  50.14000,       319.64205,       50.14082,    241.69188,     +61.84995,     241.69488,      +61.85257,  2527652.72, -3938140.94,  4455898.28,      43.787150,      -81.387466,   93750.95,  121096.07,    7716.45,             8644.95,  -132.16,  23494.32,           22375.42,      1.64,     -5.51,           9.79,   None,   None
 12,          1,       0,  0.408930, 2458400.518059872556, 139.67000,  39.93700,              319.67000,  50.06300,       319.67276,       50.06356,    241.52741,     +61.86821,     241.53004,      +61.87000,  2527684.23, -3937748.49,  4455319.94,      43.785369,      -81.384675,   93124.50,  120420.46,    8416.09,             9344.59,  -144.00,  22569.01,           22384.45,      1.11,     -3.75,           6.70,   None,   None
 13,          1,       0,  0.439930, 2458400.518060231116, 139.70500,  40.02200,              319.70500,  49.97800,       319.70714,       49.97843,    241.34566,     +61.88800,     241.34817,      +61.88939,  2527718.64, -3937319.97,  4454688.44,      43.783424,      -81.381616,   92440.49,  119682.63,    9180.02,            10108.52,   -91.54,  24643.16,           22454.38,      0.86,     -2.89,           5.20,   None,   None
 14,          1,       0,  0.470930, 2458400.518060590141, 139.73300,  40.09200,              319.73300,  49.90800,       319.73406,       49.90821,    241.19586,     +61.90366,     241.19808,      +61.90435,  2527746.50, -3936972.89,  4454176.96,      43.781848,      -81.379162,   91886.45,  119086.05,    9798.78,            10727.28,  -184.27,  19959.74,           22437.76,      0.42,     -1.43,           2.58,   None,   None
 15,          1,       0,  0.501930, 2458400.518060948700, 139.75900,  40.15500,              319.75900,  49.84500,       319.75759,       49.84472,    241.06088,     +61.91817,     241.06229,      +61.91724,  2527771.36, -3936663.35,  4453720.81,      43.780443,      -81.376987,   91392.33,  118554.61,   10350.60,            11279.10,  -343.93,  17800.64,           22324.76,     -0.56,      1.89,           3.43,   None,   None
 16,          1,       0,  0.533930, 2458400.518061319366, 139.79000,  40.24100,              319.79000,  49.75900,       319.79132,       49.75926,    240.87667,     +61.93493,     240.87924,      +61.93579,  2527804.76, -3936247.33,  4453107.72,      43.778553,      -81.374023,   90728.27,  117839.25,   11092.26,            12020.76,  -336.70,  23176.98,           22264.19,      0.52,     -1.76,           3.21,   None,   None
 17,          1,       0,  0.564930, 2458400.518061677925, 139.82200,  40.33100,              319.82200,  49.66900,       319.82691,       49.66999,    240.68371,     +61.95200,     240.68774,      +61.95522,  2527839.30, -3935817.19,  4452473.84,      43.776599,      -81.370950,   90041.70,  117099.62,   11859.08,            12787.58,  -281.36,  24736.21,           22265.03,      1.93,     -6.53,          11.99,   None,   None
 18,          1,       0,  0.595930, 2458400.518062036950, 139.84800,  40.39500,              319.84800,  49.60500,       319.85045,       49.60549,    240.54618,     +61.96612,     240.54942,      +61.96772,  2527863.69, -3935513.47,  4452026.25,      43.775219,      -81.368818,   89556.86,  116578.80,   12400.54,            13329.04,  -451.38,  17466.52,           22190.10,      0.95,     -3.24,           5.97,   None,   None
 19,          1,       0,  0.626930, 2458400.518062395509, 139.87800,  40.46700,              319.87800,  49.53300,       319.87769,       49.53294,    240.39127,     +61.98238,     240.39362,      +61.98218,  2527890.98, -3935173.58,  4451525.37,      43.773674,      -81.366416,   89014.32,  115995.63,   13006.48,            13934.98,  -556.93,  19546.21,           22097.91,     -0.12,      0.41,           0.75,   None,   None
 20,          1,       0,  0.657930, 2458400.518062754534, 139.90600,  40.54300,              319.90600,  49.45700,       319.90634,       49.45707,    240.22782,     +61.99704,     240.23055,      +61.99727,  2527919.26, -3934821.37,  4451006.33,      43.772073,      -81.363922,   88452.12,  115391.38,   13634.37,            14562.87,  -640.52,  20254.51,           22005.85,      0.13,     -0.45,           0.84,   None,   None
 21,          1,       0,  0.688930, 2458400.518063113093, 139.93800,  40.62300,              319.93800,  49.37700,       319.93692,       49.37678,    240.05544,     +62.01397,     240.05779,      +62.01326,  2527948.91, -3934452.08,  4450462.11,      43.770394,      -81.361300,   87862.66,  114757.82,   14292.73,            15221.23,  -693.65,  21237.36,           21927.64,     -0.42,      1.41,           2.65,   None,   None
 22,          1,       0,  0.719930, 2458400.518063472118, 139.96200,  40.70200,              319.96200,  49.29800,       319.96620,       49.29884,    239.88559,     +62.02559,     239.88993,      +62.02837,  2527977.35, -3934097.94,  4449940.23,      43.768784,      -81.358791,   87297.38,  114150.67,   14924.06,            15852.56,  -773.79,  20365.58,           21851.22,      1.61,     -5.48,          10.32,   None,   None
 23,          1,       0,  0.750930, 2458400.518063830677, 139.98900,  40.78800,              319.98900,  49.21200,       319.99859,       49.21391,    239.70048,     +62.03863,     239.70681,      +62.04499,  2528008.06, -3933715.39,  4449376.47,      43.767044,      -81.356070,   86686.78,  113494.70,   15606.05,            16534.55,  -803.28,  21999.75,           21793.86,      3.65,    -12.46,          23.59,   None,   None
 24,          1,       0,  0.782930, 2458400.518064201344, 140.02100,  40.84200,              320.02100,  49.15800,       320.01734,       49.15727,    239.58300,     +62.05655,     239.58485,      +62.05412,  2528027.99, -3933467.23,  4449010.76,      43.765915,      -81.354354,   86290.59,  113070.95,   16048.45,            16976.95, -1095.31,  13825.13,           21673.34,     -1.39,      4.74,           9.00,   None,   None
 25,          1,       0,  0.813930, 2458400.518064559903, 140.05800,  40.95800,              320.05800,  49.04200,       320.06301,       49.04300,    239.33282,     +62.07408,     239.33778,      +62.07742,  2528068.76, -3932959.45,  4448262.47,      43.763604,      -81.350699,   85480.19,  112199.50,   16953.69,            17882.19,  -901.56,  29201.14,           21642.82,      1.89,     -6.45,          12.35,   None,   None
  0,          2,       0,  0.000000, 2458400.518055139109, 172.88500,  34.82100,              352.88500,  55.17900,       352.88401,       55.17827,    284.20752,     +77.15935,     284.20370,      +77.15979,  2527263.21, -3942991.99,  4463047.14,      43.809127,      -81.421954,  101495.00,  122781.11,       0.00,                3.21,  -100.03,      0.00,           23563.21,     -1.75,      0.93,           3.33,   None,   None
  1,          2,       0,  0.031000, 2458400.518055497669, 173.05200,  34.89700,              353.05200,  55.10300,       353.04919,       55.10093,    284.46371,     +77.26739,     284.45325,      +77.26865,  2527294.81, -3942598.42,  4462467.14,      43.807346,      -81.419159,  100866.68,  122133.57,     701.63,              698.43,  -116.29,  22633.37,           23563.21,     -4.93,      2.62,           9.43,   None,   None
  2,          2,       0,  0.062000, 2458400.518055856694, 173.23900,  34.98700,              353.23900,  55.01300,       353.23818,       55.01240,    284.74918,     +77.39249,     284.74621,      +77.39286,  2527330.49, -3942153.97,  4461812.17,      43.805335,      -81.415986,  100157.15,  121402.90,    1493.97,             1490.77,   -35.43,  25559.25,           23563.21,     -1.43,      0.76,           2.76,   None,   None
  3,          2,       0,  0.093000, 2458400.518056215253, 173.40000,  35.06400,              353.40000,  54.93600,       353.39948,       54.93562,    285.00238,     +77.49945,     285.00067,      +77.49968,  2527360.98, -3941774.34,  4461252.72,      43.803617,      -81.413295,   99551.10,  120779.46,    2170.75,             2167.55,   -70.13,  21831.68,           23563.21,     -0.90,      0.48,           1.73,   None,   None
  4,          2,       0,  0.124000, 2458400.518056574278, 173.58500,  35.15100,              353.58500,  54.84900,       353.58358,       54.84796,    285.30361,     +77.62060,     285.29861,      +77.62125,  2527395.32, -3941346.60,  4460622.37,      43.801680,      -81.410245,   98868.26,  120077.56,    2933.30,             2930.10,   -19.06,  24598.37,           23663.63,     -2.44,      1.30,           4.76,   None,   None
  5,          2,       0,  0.155000, 2458400.518056932837, 173.77300,  35.24300,              353.77300,  54.75700,       353.77315,       54.75711,    285.61199,     +77.74661,     285.61306,      +77.74654,  2527430.39, -3940909.83,  4459978.72,      43.799702,      -81.407128,   98171.01,  119361.55,    3711.95,             3708.74,    48.10,  25117.53,           23900.02,      0.26,     -0.14,           0.51,   None,   None
  6,          2,       0,  0.186000, 2458400.518057291862, 173.95600,  35.33200,              353.95600,  54.66800,       353.95652,       54.66838,    285.92175,     +77.86834,     285.92437,      +77.86810,  2527464.13, -3940489.66,  4459359.52,      43.797798,      -81.404134,   97500.26,  118673.46,    4461.01,             4457.80,    85.68,  24163.26,           24012.65,      0.88,     -0.47,           1.74,   None,   None
  7,          2,       0,  0.218000, 2458400.518057662062, 174.11900,  35.41400,              354.11900,  54.58600,       354.12111,       54.58753,    286.20032,     +77.97893,     286.20920,      +77.97795,  2527494.42, -3940112.39,  4458803.56,      43.796089,      -81.401462,   96898.01,  118056.31,    5133.57,             5130.37,    23.81,  21017.63,           23801.38,      3.56,     -1.90,           7.05,   None,   None
  8,          2,       0,  0.249000, 2458400.518058021087, 174.29800,  35.50000,              354.29800,  54.50000,       354.29842,       54.50030,    286.52141,     +78.09619,     286.52391,      +78.09599,  2527526.68, -3939710.68,  4458211.56,      43.794268,      -81.398605,   96256.74,  117399.72,    5849.72,             5846.52,    28.48,  23101.64,           23657.11,      0.70,     -0.37,           1.38,   None,   None
  9,          2,       0,  0.280000, 2458400.518058379646, 174.46700,  35.58400,              354.46700,  54.41600,       354.46744,       54.41632,    286.82787,     +78.20910,     286.83059,      +78.20889,  2527557.30, -3939329.30,  4457649.53,      43.792539,      -81.395898,   95647.93,  116776.99,    6529.63,             6526.42,    -3.09,  21932.47,           23490.20,      0.73,     -0.39,           1.46,   None,   None
 10,          2,       0,  0.311000, 2458400.518058738671, 174.63200,  35.66800,              354.63200,  54.33200,       354.63354,       54.33310,    287.13157,     +78.32080,     287.13873,      +78.32007,  2527587.24, -3938956.45,  4457100.08,      43.790849,      -81.393254,   95052.75,  116168.79,    7194.31,             7191.11,   -49.89,  21441.40,           23306.55,      2.54,     -1.35,           5.11,   None,   None
 11,          2,       0,  0.342000, 2458400.518059097230, 174.79400,  35.75100,              354.79400,  54.24900,       354.79651,       54.25079,    287.43667,     +78.43058,     287.44781,      +78.42937,  2527616.46, -3938592.48,  4456563.70,      43.789198,      -81.390676,   94471.74,  115575.63,    7843.18,             7839.97,  -112.51,  20931.11,           23109.68,      4.13,     -2.20,           8.34,   None,   None
 12,          2,       0,  0.373000, 2458400.518059456255, 174.97000,  35.83900,              354.97000,  54.16100,       354.97154,       54.16210,    287.78064,     +78.54732,     287.78812,      +78.54657,  2527647.55, -3938205.34,  4455993.19,      43.787442,      -81.387925,   93853.76,  114945.30,    8533.34,             8530.13,  -133.83,  22263.27,           22962.89,      2.51,     -1.34,           5.11,   None,   None
 13,          2,       0,  0.404000, 2458400.518059814814, 175.13800,  35.92500,              355.13800,  54.07500,       355.13958,       54.07612,    288.11465,     +78.66018,     288.12247,      +78.65940,  2527677.26, -3937835.22,  4455447.74,      43.785762,      -81.385300,   93262.93,  114343.28,    9193.18,             9189.98,  -185.47,  21285.26,           22822.85,      2.57,     -1.37,           5.25,   None,   None
 14,          2,       0,  0.435000, 2458400.518060173839, 175.32200,  36.02000,              355.32200,  53.98000,       355.32409,       53.98148,    288.48950,     +78.78400,     288.49951,      +78.78297,  2527709.54, -3937433.20,  4454855.30,      43.783938,      -81.382438,   92621.21,  113690.03,    9909.88,             9906.67,  -180.25,  23119.16,           22739.14,      3.37,     -1.79,           6.92,   None,   None
 15,          2,       0,  0.466000, 2458400.518060532399, 175.47700,  36.10100,              355.47700,  53.89900,       355.47922,       53.90056,    288.81240,     +78.88877,     288.82308,      +78.88767,  2527736.76, -3937094.28,  4454355.85,      43.782399,      -81.380045,   92080.20,  113139.93,   10514.07,            10510.87,  -287.54,  19490.29,           22611.72,      3.55,     -1.89,           7.33,   None,   None
 16,          2,       0,  0.498000, 2458400.518060903065, 175.66500,  36.19800,              355.66500,  53.80200,       355.66645,       53.80302,    289.21687,     +79.01407,     289.22464,      +79.01335,  2527769.15, -3936690.91,  4453761.41,      43.780568,      -81.377176,   91436.32,  112485.83,   11233.18,            11229.97,  -302.86,  22472.02,           22521.17,      2.31,     -1.23,           4.79,   None,   None
 17,          2,       0,  0.529000, 2458400.518061261624, 175.84200,  36.29100,              355.84200,  53.70900,       355.84342,       53.70999,    289.60637,     +79.13302,     289.61417,      +79.13231,  2527799.60, -3936311.67,  4453202.53,      43.778845,      -81.374482,   90830.97,  111871.54,   11909.27,            11906.06,  -338.26,  21809.36,           22445.28,      2.24,     -1.19,           4.67,   None,   None
 18,          2,       0,  0.560000, 2458400.518061620649, 176.02400,  36.38800,              356.02400,  53.61200,       356.02602,       53.61341,    290.01663,     +79.25601,     290.02706,      +79.25497,  2527830.78, -3935923.36,  4452630.29,      43.777082,      -81.371720,   90211.14,  111243.25,   12601.52,            12598.32,  -357.48,  22330.80,           22389.23,      3.17,     -1.69,           6.66,   None,   None
 19,          2,       0,  0.591000, 2458400.518061979208, 176.17700,  36.47000,              356.17700,  53.53000,       356.17877,       53.53123,    290.37042,     +79.35930,     290.38001,      +79.35839,  2527856.95, -3935597.42,  4452149.98,      43.775601,      -81.369422,   89690.87,  110716.48,   13182.58,            13179.37,  -487.91,  18743.65,           22296.52,      2.77,     -1.47,           5.84,   None,   None
 20,          2,       0,  0.622000, 2458400.518062338233, 176.36000,  36.56800,              356.36000,  53.43200,       356.36163,       53.43313,    290.80550,     +79.48212,     290.81465,      +79.48127,  2527887.80, -3935213.11,  4451583.63,      43.773854,      -81.366689,   89077.44,  110095.97,   13867.70,            13864.49,  -514.27,  22100.75,           22225.39,      2.52,     -1.34,           5.36,   None,   None
 21,          2,       0,  0.653000, 2458400.518062696792, 176.54300,  36.66700,              356.54300,  53.33300,       356.54468,       53.33416,    291.25245,     +79.60515,     291.26198,      +79.60426,  2527918.50, -3934830.84,  4451020.29,      43.772116,      -81.363971,   88467.26,  109479.46,   14549.19,            14545.98,  -544.26,  21983.48,           22169.12,      2.59,     -1.38,           5.52,   None,   None
 22,          2,       0,  0.684000, 2458400.518063055817, 176.70900,  36.75600,              356.70900,  53.24400,       356.70911,       53.24408,    291.67076,     +79.71529,     291.67393,      +79.71523,  2527946.06, -3934487.61,  4450514.47,      43.770556,      -81.361544,   87919.38,  108926.54,   15161.09,            15157.89,  -643.84,  19738.89,           22100.00,      0.17,     -0.09,           0.37,   None,   None
 23,          2,       0,  0.715000, 2458400.518063414376, 176.87600,  36.84800,              356.87600,  53.15200,       356.87606,       53.15204,    292.10008,     +79.82781,     292.10319,      +79.82777,  2527973.86, -3934141.36,  4450004.22,      43.768981,      -81.359094,   87366.70,  108369.38,   15778.35,            15775.15,  -738.06,  19911.62,           22024.98,      0.10,     -0.05,           0.21,   None,   None
 24,          2,       0,  0.747000, 2458400.518063785043, 177.04900,  36.94300,              357.04900,  53.05700,       357.04820,       53.05645,    292.55803,     +79.94333,     292.55763,      +79.94376,  2528002.36, -3933786.36,  4449481.06,      43.767367,      -81.356582,   86800.05,  107798.76,   16411.23,            16408.02,  -839.62,  19777.32,           21945.08,     -1.21,      0.65,           2.63,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_002648_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.518611111213
Time: 2018-10-09 00:26:48.000009 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 51.18024 deg
 R.A. = 267.01112  Dec = +56.18606 deg

Best intersection: Stations 2 and 1 with Qconv = 51.18 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2552532.79 +/- 1.53 m
 Y =  -3925630.98 +/- 4.72 m
 Z =   4460266.69 +/- 8.81 m
 Vx =     -938.68 +/- 2.58 m/s
 Vy =   -12438.79 +/- 12.22 m/s
 Vz =    18363.92 +/- 31.21 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.371621e+00, +2.392406e-01, -3.207722e+00, +5.367272e+00, +8.384704e+00, -1.615991e+01
+2.392406e-01, +2.250559e+01, -3.427278e+01, -4.435295e+00, -5.247369e+00, +9.581576e+00
-3.207722e+00, -3.427278e+01, +7.833559e+01, -1.813876e+00, -4.297357e+01, +1.142104e+02
+5.367272e+00, -4.435295e+00, -1.813876e+00, +2.261966e+01, +4.349090e+01, -9.390402e+01
+8.384704e+00, -5.247369e+00, -4.297357e+01, +4.349090e+01, +1.640306e+02, -4.047197e+02
-1.615991e+01, +9.581576e+00, +1.142104e+02, -9.390402e+01, -4.047197e+02, +1.015887e+03

Timing offsets (from input data):
         2: 0.000000 s
         1: 0.000111 s

Reference point on the trajectory:
  Time: 2018-10-09 00:26:48.000009 UTC
  Lon     = -81.247698 +/- 0.0000 deg
  Lat     = +43.796744 +/- 0.0000 deg
  Lat geo = +43.607457 +/- 0.0000 deg
  Ht      =   98935.20 +/- 8.51 m

  JD dynamic   = 2458400.519411852118 
  LST apparent = 303.0328203697 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.68443 +/- 0.0187 deg
  Dec       = +55.81269 +/- 0.0189 deg
  Azimuth   = +310.18568 +/- 0.0406 deg
  Elevation = +63.49948 +/- 0.0118 deg
  Vavg      =  22.08810 +/- 0.0208 km/s
  Vinit     =  22.19996 +/- 0.0327 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.95206 +/- 0.0187 deg
  Dec       = +56.25078 +/- 0.0189 deg
  Azimuth   = +311.49433 +/- 0.0406 deg
  Elevation = +64.09927 +/- 0.0118 deg
  Vavg      =  21.97404 +/- 0.0208 km/s
  Vinit     =  22.08590 +/- 0.0327 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.16958 +/- 0.0172 deg
  Dec    = +56.16460 +/- 0.0191 deg
  Vg     =  19.22411 +/- 0.0379 km/s
  Vinf   =  22.19996 +/- 0.0327 km/s
  Zc     =  26.62303 +/- 0.0118 deg
  Zg     =  28.57057 +/- 0.0090 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.64912 +/- 0.0477 deg
  Bg     = +78.96595 +/- 0.0193 deg
  Vh     =  37.79021 +/- 0.0193 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.25048 +/- 0.0074 deg
  Bh     = +29.95670 +/- 0.0503 deg
  Vh_x   =  -6.94729 +/- 0.0040 km/s
  Vh_y   =  31.99601 +/- 0.0016 km/s
  Vh_z   = -18.87036 +/- 0.0383 km/s
Orbit:
  La Sun = 195.414541 +/- 0.0000 deg
  a      =   2.550466 +/- 0.0104 AU
  e      =   0.609466 +/- 0.0016
  i      =  29.994552 +/- 0.0504 deg
  peri   = 172.760057 +/- 0.0158 deg
  node   = 195.415585 +/- 0.0000 deg
  Pi     =   8.175642 +/- 0.0158 deg
  q      =   0.996043 +/- 0.0000 AU
  f      =   7.237658 +/- 0.0158 deg
  M      =   1.395149 +/- 0.0112 deg
  Q      =   4.104889 +/- 0.0208 AU
  n      =   0.241978 +/- 0.0015 deg/day
  T      =   4.073146 +/- 0.0248 years
  Last perihelion JD = 2458394.753796 (2018-10-03 06:05:27.931957) +/- 0.0141 days
  Tj     =   3.001873 +/- 0.0085
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.810722e-06, +3.991667e-10, +1.388409e-05, -1.216643e-10, +1.926921e-07, +1.512035e-06
q   , +3.991667e-10, +1.452887e-10, +1.407277e-07, -4.943371e-14, +3.077415e-09, +6.152822e-10
Tp  , +1.388409e-05, +1.407277e-07, +2.011531e-04, -6.317094e-10, +3.865906e-06, +7.851676e-06
node, -1.216643e-10, -4.943371e-14, -6.317094e-10, +5.275398e-15, -9.016200e-12, -6.556134e-11
peri, +1.926921e-07, +3.077415e-09, +3.865906e-06, -9.016200e-12, +7.726538e-08, +1.120714e-07
i   , +1.512035e-06, +6.152822e-10, +7.851676e-06, -6.556134e-11, +1.120714e-07, +8.147840e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = -1.212538
 a2 = 8.532129

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 5.958e-06 s
  Stddev    = 2.44e-03 s

Begin point on the trajectory:
  Lon =   -81.247764 +/- 0.0000 deg
  Lat =    43.796785 +/- 0.0000 deg
  Ht  = 98949.48 +/- 4.05 m
End point on the trajectory:
  Lon =   -81.197347 +/- 0.0000 deg
  Lat =    43.764447 +/- 0.0001 deg
  Ht  = 87633.13 +/- 9.26 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.070349,  15.468347,    98949.48,    89621.46,          0.002827,      2.66,      5.15,              27.10, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   1.438537,   8.164087,    97978.94,    87633.13,          0.001462,      2.27,      1.82,              12.41, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.518611111213, 184.66700,  34.82300,                4.66700,  55.17700,         4.65766,       55.17030,    315.50199,     +77.64069,     315.48671,      +77.64861,  2552532.11, -3925639.92,  4460279.89,      43.796785,      -81.247764,   98949.48,  119714.46,       0.00,               15.96,   -88.93,      0.00,           22632.09,    -15.89,      8.23,          30.84,   None,   None
  1,          2,       0,  0.031000, 2458400.518611470237, 184.90700,  34.94300,                4.90700,  55.05700,         4.90331,       55.05436,    316.27884,     +77.71658,     316.27310,      +77.71972,  2552567.34, -3925173.08,  4459590.68,      43.794658,      -81.244418,   98203.84,  118976.67,     833.18,              817.22,    24.13,  26876.91,           22632.09,     -6.23,      3.23,          12.16,   None,   None
  2,          2,       0,  0.063000, 2458400.518611840438, 185.09500,  35.03600,                5.09500,  54.96400,         5.09341,       54.96287,    316.89460,     +77.77303,     316.89239,      +77.77439,  2552594.77, -3924809.67,  4459054.16,      43.793003,      -81.241846,   97623.41,  118403.03,    1481.78,             1465.82,   -37.67,  20268.56,           22632.09,     -2.67,      1.38,           5.24,   None,   None
  3,          2,       0,  0.094000, 2458400.518612198997, 185.29200,  35.13300,                5.29200,  54.86700,         5.29182,       54.86687,    317.54706,     +77.82981,     317.54718,      +77.82996,  2552623.16, -3924433.49,  4458498.79,      43.791288,      -81.239174,   97022.58,  117810.05,    2153.16,             2137.20,   -54.49,  21657.60,           22632.09,     -0.30,      0.15,           0.59,   None,   None
  4,          2,       0,  0.125000, 2458400.518612558022, 185.50000,  35.23300,                5.50000,  54.76700,         5.49871,       54.76609,    318.24069,     +77.88528,     318.23930,      +77.88640,  2552652.55, -3924043.92,  4457923.66,      43.789513,      -81.236402,   96400.38,  117196.83,    2848.43,             2832.47,   -47.42,  22428.03,           22416.16,     -2.15,      1.11,           4.25,   None,   None
  5,          2,       0,  0.156000, 2458400.518612916581, 185.73200,  35.34800,                5.73200,  54.65200,         5.73189,       54.65192,    319.02986,     +77.94771,     319.03036,      +77.94781,  2552685.35, -3923609.32,  4457282.03,      43.787531,      -81.233295,   95706.25,  116513.82,    3624.09,             3608.13,    40.04,  25021.16,           22722.20,     -0.18,      0.09,           0.36,   None,   None
  6,          2,       0,  0.187000, 2458400.518613275606, 185.93700,  35.45000,                5.93700,  54.55000,         5.93709,       54.55007,    319.73669,     +78.00080,     319.73760,      +78.00072,  2552714.20, -3923227.01,  4456717.61,      43.785788,      -81.230576,   95095.66,  115913.84,    4306.41,             4290.44,    34.16,  22010.25,           22756.59,      0.15,     -0.08,           0.31,   None,   None
  7,          2,       0,  0.218000, 2458400.518613634165, 186.10600,  35.53700,                6.10600,  54.46300,         6.10760,       54.46412,    320.33077,     +78.04551,     320.33381,      +78.04413,  2552738.26, -3922908.16,  4456246.88,      43.784334,      -81.228330,   94586.40,  115413.99,    4875.47,             4859.51,   -84.97,  18356.95,           22406.87,      2.60,     -1.34,           5.22,   None,   None
  8,          2,       0,  0.249000, 2458400.518613993190, 186.34600,  35.65300,                6.34600,  54.34700,         6.34384,       54.34550,    321.16999,     +78.09924,     321.16826,      +78.10111,  2552770.98, -3922474.66,  4455606.89,      43.782356,      -81.225229,   93894.07,  114735.64,    5649.15,             5633.19,     0.51,  24957.42,           22412.16,     -3.48,      1.80,           7.05,   None,   None
  9,          2,       0,  0.280000, 2458400.518614351749, 186.58100,  35.77600,                6.58100,  54.22400,         6.58207,       54.22474,    322.01999,     +78.15730,     322.02247,      +78.15637,  2552803.76, -3922040.22,  4454965.50,      43.780373,      -81.222121,   93200.23,  114056.98,    6424.52,             6408.56,    87.68,  25011.87,           22555.99,      1.71,     -0.89,           3.48,   None,   None
 10,          2,       0,  0.311000, 2458400.518614710774, 186.77600,  35.87700,                6.77600,  54.12300,         6.77751,       54.12405,    322.73132,     +78.20199,     322.73440,      +78.20067,  2552830.73, -3921682.80,  4454437.83,      43.778742,      -81.219586,   92629.40,  113499.39,    7062.42,             7046.46,    37.38,  20577.39,           22545.02,      2.41,     -1.25,           4.94,   None,   None
 11,          2,       0,  0.343000, 2458400.518615080975, 186.98700,  35.98600,                6.98700,  54.01400,         6.98814,       54.01479,    323.50830,     +78.24750,     323.51102,      +78.24650,  2552859.60, -3921300.22,  4453873.01,      43.776995,      -81.216868,   92018.40,  112903.48,    7745.22,             7729.26,     9.78,  21337.52,           22490.76,      1.81,     -0.94,           3.73,   None,   None
 12,          2,       0,  0.374000, 2458400.518615440000, 187.17100,  36.08700,                7.17100,  53.91300,         7.17581,       53.91630,    324.20542,     +78.29026,     324.21217,      +78.28604,  2552885.30, -3920959.70,  4453370.28,      43.775440,      -81.214459,   91474.56,  112373.79,    8352.96,             8337.00,   -70.68,  19604.55,           22363.16,      7.57,     -3.92,          15.65,   None,   None
 13,          2,       0,  0.405000, 2458400.518615798559, 187.41000,  36.20900,                7.41000,  53.79100,         7.41194,       53.79233,    325.09960,     +78.33441,     325.10326,      +78.33270,  2552917.17, -3920537.44,  4452746.88,      43.773512,      -81.211439,   90800.20,  111718.21,    9106.58,             9090.62,    -5.26,  24310.40,           22338.54,      3.03,     -1.57,           6.31,   None,   None
 14,          2,       0,  0.436000, 2458400.518616157584, 187.58400,  36.30300,                7.58400,  53.69700,         7.58659,       53.69877,    325.76850,     +78.36884,     325.77283,      +78.36655,  2552940.93, -3920222.54,  4452281.98,      43.772073,      -81.209221,   90297.28,  111229.85,    9668.59,             9652.63,  -131.44,  18129.40,           22217.76,      4.04,     -2.09,           8.43,   None,   None
 15,          2,       0,  0.467000, 2458400.518616516143, 187.82400,  36.43000,                7.82400,  53.57000,         7.82566,       53.57112,    326.69310,     +78.41074,     326.69654,      +78.40928,  2552972.86, -3919799.35,  4451657.22,      43.770139,      -81.206194,   89621.46,  110574.92,   10423.87,            10407.91,   -64.37,  24363.77,           22184.09,      2.56,     -1.32,           5.38,   None,   None
  0,          1,       0,  0.043475, 2458400.518611618318, 147.25000,  36.20500,              327.25000,  53.79500,       327.24991,       53.79496,    251.22489,     +66.17489,     251.22496,      +66.17485,  2552577.97, -3925032.27,  4459382.80,      43.794017,      -81.243423,   97978.94,  120531.18,       0.00,             1068.53,    -1.51,      0.00,           22369.73,     -0.08,      0.10,           0.23,   None,   None
  1,          1,       0,  0.074475, 2458400.518611977343, 147.31900,  36.26900,              327.31900,  53.73100,       327.31977,       53.73134,    251.09250,     +66.22880,     251.09388,      +66.22917,  2552609.33, -3924616.77,  4458769.37,      43.792124,      -81.240459,   97315.31,  119810.49,     741.56,             1810.09,    51.85,  23921.38,           22369.73,      0.74,     -0.93,           2.05,   None,   None
  2,          1,       0,  0.105475, 2458400.518612335902, 147.38000,  36.32400,              327.38000,  53.67600,       327.37931,       53.67570,    250.97895,     +66.27611,     250.97844,      +66.27577,  2552636.27, -3924259.67,  4458242.18,      43.790496,      -81.237929,   96744.97,  119191.74,    1378.88,             2447.41,     0.98,  20558.74,           22369.73,     -0.66,      0.83,           1.83,   None,   None
  3,          1,       0,  0.137475, 2458400.518612706568, 147.44700,  36.39100,              327.44700,  53.60900,       327.45020,       53.61040,    250.83787,     +66.32951,     250.84288,      +66.33106,  2552667.67, -3923843.64,  4457627.98,      43.788600,      -81.234964,   96080.51,  118470.64,    2121.38,             3189.91,    33.08,  23203.12,           22369.73,      3.06,     -3.80,           8.50,   None,   None
  4,          1,       0,  0.168475, 2458400.518613065127, 147.50900,  36.44900,              327.50900,  53.55100,       327.51209,       53.55235,    250.71667,     +66.37804,     250.72165,      +66.37954,  2552695.14, -3923479.54,  4457090.44,      43.786940,      -81.232381,   95498.98,  117840.03,    2771.21,             3839.74,    -5.30,  20962.11,           22116.19,      2.93,     -3.65,           8.19,   None,   None
  5,          1,       0,  0.199475, 2458400.518613424152, 147.57900,  36.51000,              327.57900,  53.49000,       327.57896,       53.48998,    250.59038,     +66.43187,     250.59115,      +66.43185,  2552724.39, -3923092.01,  4456518.31,      43.785172,      -81.229624,   94880.05,  117168.81,    3462.85,             4531.38,    -1.86,  22310.88,           22071.31,     -0.04,      0.05,           0.12,   None,   None
  6,          1,       0,  0.230475, 2458400.518613782711, 147.64500,  36.57400,              327.64500,  53.42600,       327.64661,       53.42670,    250.45508,     +66.48402,     250.45827,      +66.48481,  2552753.71, -3922703.45,  4455944.66,      43.783400,      -81.226858,   94259.47,  116495.98,    4156.32,             5224.86,     3.42,  22370.29,           22086.97,      1.51,     -1.88,           4.27,   None,   None
  7,          1,       0,  0.261475, 2458400.518614141736, 147.71500,  36.63800,              327.71500,  53.36200,       327.71540,       53.36217,    250.32064,     +66.53850,     250.32229,      +66.53869,  2552783.25, -3922311.97,  4455366.70,      43.781614,      -81.224070,   93634.24,  115818.27,    4855.02,             5923.55,    13.92,  22538.59,           22130.85,      0.37,     -0.47,           1.06,   None,   None
  8,          1,       0,  0.292475, 2458400.518614500295, 147.77700,  36.69900,              327.77700,  53.30100,       327.77880,       53.30178,    250.19061,     +66.58766,     250.19433,      +66.58855,  2552810.50, -3921950.93,  4454833.68,      43.779966,      -81.221509,   93057.62,  115193.69,    5499.38,             6567.91,   -29.92,  20785.76,           22062.35,      1.68,     -2.09,           4.80,   None,   None
  9,          1,       0,  0.323475, 2458400.518614859320, 147.85000,  36.76500,              327.85000,  53.23500,       327.84974,       53.23489,    250.05137,     +66.64430,     250.05237,      +66.64418,  2552840.42, -3921554.45,  4454248.33,      43.778156,      -81.218683,   92424.41,  114507.68,    6207.00,             7275.53,   -10.50,  22826.48,           22068.80,     -0.24,      0.29,           0.68,   None,   None
 10,          1,       0,  0.354475, 2458400.518615217879, 147.91400,  36.82500,              327.91400,  53.17500,       327.91260,       53.17439,    249.92365,     +66.69441,     249.92318,      +66.69371,  2552867.05, -3921201.58,  4453727.38,      43.776545,      -81.216182,   91860.85,  113897.67,    6836.77,             7905.30,   -68.92,  20315.29,           21993.05,     -1.29,      1.61,           3.74,   None,   None
 11,          1,       0,  0.385475, 2458400.518615576904, 147.98000,  36.88900,              327.98000,  53.11100,       327.97907,       53.11060,    249.78627,     +66.74652,     249.78659,      +66.74606,  2552894.85, -3920833.17,  4453183.48,      43.774862,      -81.213564,   91272.47,  113260.82,    7494.29,             8562.82,   -99.60,  21210.32,           21919.30,     -0.85,      1.07,           2.49,   None,   None
 12,          1,       0,  0.417475, 2458400.518615947105, 148.06000,  36.96100,              328.06000,  53.03900,       328.05617,       53.03734,    249.63303,     +66.80851,     249.62945,      +66.80660,  2552926.48, -3920414.04,  4452564.70,      43.772948,      -81.210573,   90603.12,  112536.20,    8242.33,             9310.86,   -61.97,  23375.99,           21924.04,     -3.48,      4.35,          10.22,   None,   None
 13,          1,       0,  0.448475, 2458400.518616305664, 148.13300,  37.03300,              328.13300,  52.96700,       328.13081,       52.96606,    249.47702,     +66.86637,     249.47585,      +66.86528,  2552956.84, -3920011.65,  4451970.64,      43.771109,      -81.207701,   89960.50,  111840.78,    8960.49,            10029.02,   -32.01,  23166.51,           21962.42,     -1.97,      2.47,           5.83,   None,   None
 14,          1,       0,  0.479475, 2458400.518616664689, 148.20300,  37.09800,              328.20300,  52.90200,       328.19867,       52.90013,    249.33699,     +66.92101,     249.33297,      +66.91884,  2552984.49, -3919645.33,  4451429.82,      43.769435,      -81.205098,   89375.48,  111208.20,    9614.28,            10682.81,   -66.42,  21089.92,           21965.59,     -3.89,      4.87,          11.57,   None,   None
 15,          1,       0,  0.510475, 2458400.518617023248, 148.27300,  37.17000,              328.27300,  52.83000,       328.27176,       52.82946,    249.17899,     +66.97707,     249.17939,      +66.97644,  2553013.82, -3919256.66,  4450856.02,      43.767659,      -81.202328,   88754.79,  110537.05,   10307.94,            11376.47,   -60.96,  22376.17,           21976.73,     -1.11,      1.39,           3.32,   None,   None
 16,          1,       0,  0.541475, 2458400.518617382273, 148.34200,  37.23800,              328.34200,  52.76200,       328.34111,       52.76162,    249.03015,     +67.03169,     249.03118,      +67.03124,  2553041.58, -3918888.81,  4450312.94,      43.765977,      -81.199713,   88167.33,  109902.22,   10964.46,            12032.99,   -92.63,  21178.12,           21968.78,     -0.79,      0.99,           2.38,   None,   None
 17,          1,       0,  0.572475, 2458400.518617741298, 148.40400,  37.30100,              328.40400,  52.69900,       328.40398,       52.69899,    248.89121,     +67.08114,     248.89358,      +67.08113,  2553066.82, -3918554.31,  4449819.11,      43.764447,      -81.197347,   87633.13,  109325.43,   11561.45,            12629.98,  -183.85,  19257.65,           21915.86,     -0.02,      0.02,           0.05,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_002910_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.520254315808
Time: 2018-10-09 00:29:09.972886 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 48.57516 deg
 R.A. = 266.74026  Dec = +56.23570 deg

Best intersection: Stations 2 and 1 with Qconv = 48.58 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2590461.29 +/- 2.03 m
 Y =  -3901399.04 +/- 15.60 m
 Z =   4468900.70 +/- 24.67 m
 Vx =    -1010.66 +/- 2.09 m/s
 Vy =   -12769.02 +/- 1.54 m/s
 Vz =    18838.43 +/- 8.57 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+4.122686e+00, +1.964164e+01, -2.577716e+01, +3.304024e+00, -1.946218e+00, +7.840302e+00
+1.964164e+01, +2.446845e+02, -3.786316e+02, +1.800349e+00, +2.872607e+00, -1.956598e+01
-2.577716e+01, -3.786316e+02, +6.116581e+02, +2.945391e+00, -1.186385e+01, +6.768504e+01
+3.304024e+00, +1.800349e+00, +2.945391e+00, +4.772421e+00, -3.033589e+00, +1.306476e+01
-1.946218e+00, +2.872607e+00, -1.186385e+01, -3.033589e+00, +2.763658e+00, -1.351278e+01
+7.840302e+00, -1.956598e+01, +6.768504e+01, +1.306476e+01, -1.351278e+01, +7.359042e+01

Timing offsets (from input data):
         2: -0.000230 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:29:09.972886 UTC
  Lon     = -81.290221 +/- 0.0001 deg
  Lat     = +43.848386 +/- 0.0001 deg
  Lat geo = +43.659272 +/- 0.0001 deg
  Ht      =  105329.81 +/- 25.90 m

  JD dynamic   = 2458400.521055056714 
  LST apparent = 303.5834708112 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.47451 +/- 0.0102 deg
  Dec       = +55.78675 +/- 0.0091 deg
  Azimuth   = +309.87488 +/- 0.0214 deg
  Elevation = +63.11729 +/- 0.0047 deg
  Vavg      =  22.08702 +/- 0.0085 km/s
  Vinit     =  22.78060 +/- 0.0079 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.69636 +/- 0.0102 deg
  Dec       = +56.22136 +/- 0.0091 deg
  Azimuth   = +311.12429 +/- 0.0214 deg
  Elevation = +63.70286 +/- 0.0047 deg
  Vavg      =  21.97078 +/- 0.0085 km/s
  Vinit     =  22.66436 +/- 0.0079 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.10827 +/- 0.0125 deg
  Dec    = +56.09594 +/- 0.0097 deg
  Vg     =  19.89486 +/- 0.0090 km/s
  Vinf   =  22.78060 +/- 0.0079 km/s
  Zc     =  27.00432 +/- 0.0047 deg
  Zg     =  28.86478 +/- 0.0060 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.57975 +/- 0.0257 deg
  Bg     = +78.89042 +/- 0.0109 deg
  Vh     =  38.22607 +/- 0.0040 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.08897 +/- 0.0040 deg
  Bh     = +30.71329 +/- 0.0132 deg
  Vh_x   =  -6.88277 +/- 0.0021 km/s
  Vh_y   =  32.13543 +/- 0.0015 km/s
  Vh_z   = -19.52367 +/- 0.0096 km/s
Orbit:
  La Sun = 195.416164 +/- 0.0000 deg
  a      =   2.818982 +/- 0.0028 AU
  e      =   0.646719 +/- 0.0003
  i      =  30.755780 +/- 0.0131 deg
  peri   = 172.716191 +/- 0.0117 deg
  node   = 195.417153 +/- 0.0000 deg
  Pi     =   8.133344 +/- 0.0117 deg
  q      =   0.995893 +/- 0.0000 AU
  f      =   7.281577 +/- 0.0117 deg
  M      =   1.194030 +/- 0.0037 deg
  Q      =   4.642071 +/- 0.0055 AU
  n      =   0.208241 +/- 0.0003 deg/day
  T      =   4.733028 +/- 0.0070 years
  Last perihelion JD = 2458394.787160 (2018-10-03 06:53:30.597512) +/- 0.0097 days
  Tj     =   2.810955 +/- 0.0018
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.190779e-07, +2.962178e-09, +3.198658e-06, -5.878552e-12, +6.660207e-08, +7.748943e-08
q   , +2.962178e-09, +8.497440e-11, +8.974081e-08, -1.371121e-13, +1.883391e-09, +1.803587e-09
Tp  , +3.198658e-06, +8.974081e-08, +9.508725e-05, -1.496876e-10, +1.993249e-06, +1.969728e-06
node, -5.878552e-12, -1.371121e-13, -1.496876e-10, +3.029424e-16, -3.104799e-12, -3.993990e-12
peri, +6.660207e-08, +1.883391e-09, +1.993249e-06, -3.104799e-12, +4.180069e-08, +4.085059e-08
i   , +7.748943e-08, +1.803587e-09, +1.969728e-06, -3.993990e-12, +4.085059e-08, +5.267058e-08

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 6.212992
 a2 = 4.905803

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 2.012e-05 s
  Stddev    = 4.49e-03 s

Begin point on the trajectory:
  Lon =   -81.290264 +/- 0.0000 deg
  Lat =    43.848413 +/- 0.0000 deg
  Ht  = 105339.02 +/- 8.90 m
End point on the trajectory:
  Lon =   -81.191044 +/- 0.0000 deg
  Lat =    43.785488 +/- 0.0000 deg
  Ht  = 83564.89 +/- 5.13 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   1.870337,   6.361809,   104876.08,    86239.90,          0.001760,      1.68,      3.25,              26.13, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   6.600434,   4.830380,   105339.02,    83564.89,          0.002489,      4.06,      3.15,              12.82, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.026579, 2458400.520254629664, 181.74700,  35.36800,                1.74700,  54.63200,         1.74399,       54.62978,    308.63790,     +78.50427,     308.63046,      +78.50668,  2590483.86, -3901113.90,  4468480.04,      43.847081,      -81.288174,  104876.08,  127704.44,       0.00,              508.70,  -423.67,      0.00,           25399.21,     -5.59,      2.89,          10.17,   None,   None
  1,          2,       0,  0.088579, 2458400.520255347248, 182.18900,  35.58100,                2.18900,  54.41900,         2.18898,       54.41899,    310.06101,     +78.68306,     310.06123,      +78.68307,  2590557.63, -3900181.94,  4467105.10,      43.842811,      -81.281372,  103393.13,  126222.92,    1662.66,             2171.36,  -173.40,  26817.16,           25399.21,     -0.03,      0.02,           0.06,   None,   None
  2,          2,       0,  0.120579, 2458400.520255717449, 182.41700,  35.68600,                2.41700,  54.31400,         2.41318,       54.31121,    310.81322,     +78.76697,     310.80457,      +78.77007,  2590594.48, -3899716.39,  4466418.25,      43.840678,      -81.277978,  102652.35,  125484.45,    2493.24,             3001.93,   -71.81,  25955.37,           25399.21,     -6.95,      3.59,          12.85,   None,   None
  3,          2,       0,  0.151579, 2458400.520256076474, 182.58800,  35.77400,                2.58800,  54.22600,         2.58779,       54.22584,    311.39476,     +78.83741,     311.39478,      +78.83758,  2590623.27, -3899352.58,  4465881.52,      43.839010,      -81.275350,  102073.46,  124908.06,    3142.29,             3650.99,  -128.95,  20937.30,           25399.21,     -0.39,      0.20,           0.72,   None,   None
  4,          2,       0,  0.182579, 2458400.520256435033, 182.81400,  35.88600,                2.81400,  54.11400,         2.81519,       54.11486,    312.17327,     +78.92404,     312.17665,      +78.92306,  2590660.17, -3898886.36,  4465193.70,      43.836872,      -81.271946,  101331.65,  124170.53,    3974.04,             4482.74,    -3.40,  26830.73,           25263.95,      2.14,     -1.10,           3.99,   None,   None
  5,          2,       0,  0.213579, 2458400.520256794058, 183.00800,  35.98200,                3.00800,  54.01800,         3.00914,       54.01882,    312.85354,     +78.99622,     312.85688,      +78.99528,  2590691.65, -3898488.61,  4464606.88,      43.835048,      -81.269060,  100698.76,  123542.13,    4683.66,             5192.36,     0.02,  22890.91,           24945.77,      2.03,     -1.05,           3.81,   None,   None
  6,          2,       0,  0.244579, 2458400.520257152617, 183.21000,  36.08200,                3.21000,  53.91800,         3.21056,       53.91840,    313.57374,     +79.06933,     313.57588,      +79.06887,  2590724.12, -3898078.38,  4464001.67,      43.833166,      -81.266079,  100046.05,  122894.93,    5415.52,             5924.22,    25.68,  23608.42,           24692.89,      0.99,     -0.51,           1.87,   None,   None
  7,          2,       0,  0.275579, 2458400.520257511642, 183.43500,  36.19600,                3.43500,  53.80400,         3.43662,       53.80516,    314.39329,     +79.15076,     314.39783,      +79.14941,  2590760.20, -3897622.60,  4463329.24,      43.831075,      -81.262752,   99320.87,  122176.97,    6228.66,             6737.36,   132.62,  26230.17,           24686.53,      2.85,     -1.47,           5.41,   None,   None
  8,          2,       0,  0.306579, 2458400.520257870201, 183.62800,  36.29300,                3.62800,  53.70700,         3.62872,       53.70751,    315.10742,     +79.21763,     315.11012,      +79.21703,  2590790.87, -3897235.04,  4462757.46,      43.829296,      -81.259942,   98704.22,  121567.29,    6920.10,             7428.80,   117.86,  22304.52,           24541.97,      1.26,     -0.65,           2.41,   None,   None
  9,          2,       0,  0.337579, 2458400.520258229226, 183.82500,  36.39500,                3.82500,  53.60500,         3.82667,       53.60619,    315.85190,     +79.28662,     315.85668,      +79.28521,  2590822.28, -3896838.21,  4462172.01,      43.827474,      -81.257062,   98072.84,  120943.92,    7628.06,             8136.75,   119.62,  22837.35,           24379.72,      2.91,     -1.50,           5.58,   None,   None
 10,          2,       0,  0.369579, 2458400.520258599427, 184.02600,  36.49900,                4.02600,  53.50100,         4.02784,       53.50230,    316.62363,     +79.35461,     316.62879,      +79.35306,  2590854.05, -3896436.82,  4461579.84,      43.825631,      -81.254150,   97434.22,  120314.28,    8344.15,             8852.85,   106.74,  22378.01,           24200.29,      3.18,     -1.64,           6.13,   None,   None
 11,          2,       0,  0.400579, 2458400.520258958451, 184.23000,  36.60400,                4.23000,  53.39600,         4.23097,       53.39668,    317.41846,     +79.42063,     317.42193,      +79.41981,  2590885.91, -3896034.33,  4460986.03,      43.823782,      -81.251226,   96793.84,  119683.85,    9062.22,             9570.92,   118.61,  23163.47,           24056.73,      1.66,     -0.86,           3.22,   None,   None
 12,          2,       0,  0.431579, 2458400.520259317011, 184.41400,  36.70200,                4.41400,  53.29800,         4.41594,       53.29937,    318.15144,     +79.48115,     318.15688,      +79.47949,  2590914.88, -3895668.24,  4460445.93,      43.822100,      -81.248577,   96211.38,  119111.20,    9715.35,            10224.04,    65.53,  21068.54,           23875.26,      3.32,     -1.71,           6.47,   None,   None
 13,          2,       0,  0.462579, 2458400.520259676035, 184.61400,  36.80700,                4.61400,  53.19300,         4.61534,       53.19394,    318.95723,     +79.54307,     318.96156,      +79.54192,  2590945.87, -3895276.80,  4459868.43,      43.820301,      -81.245736,   95588.60,  118499.82,   10413.69,            10922.38,    57.67,  22527.10,           23722.60,      2.27,     -1.17,           4.45,   None,   None
 14,          2,       0,  0.493579, 2458400.520260034595, 184.80400,  36.91000,                4.80400,  53.09000,         4.80660,       53.09182,    319.73974,     +79.60258,     319.74642,      +79.60034,  2590975.49, -3894902.58,  4459316.33,      43.818581,      -81.243025,   94993.21,  117916.14,   11081.33,            11590.02,    19.12,  21536.77,           23569.75,      4.39,     -2.27,           8.65,   None,   None
 15,          2,       0,  0.524579, 2458400.520260393620, 185.00300,  37.01700,                5.00300,  52.98300,         5.00565,       52.98485,    320.56939,     +79.66152,     320.57613,      +79.65923,  2591006.11, -3894515.69,  4458745.55,      43.816803,      -81.240217,   94377.68,  117313.64,   11771.55,            12280.24,     3.14,  22265.20,           23438.60,      4.44,     -2.29,           8.79,   None,   None
 16,          2,       0,  0.555579, 2458400.520260752179, 185.19700,  37.12300,                5.19700,  52.87700,         5.20030,       52.87929,    321.39291,     +79.71798,     321.40072,      +79.71511,  2591035.93, -3894138.91,  4458189.67,      43.815070,      -81.237486,   93778.23,  116727.75,   12443.75,            12952.44,   -30.86,  21683.86,           23314.51,      5.50,     -2.84,          10.93,   None,   None
 17,          2,       0,  0.586579, 2458400.520261111204, 185.38900,  37.22800,                5.38900,  52.77200,         5.39229,       52.77428,    322.21909,     +79.77137,     322.22681,      +79.76850,  2591065.22, -3893768.84,  4457643.71,      43.813368,      -81.234806,   93189.47,  116153.14,   13103.97,            13612.66,   -76.84,  21297.38,           23192.45,      5.45,     -2.81,          10.89,   None,   None
 18,          2,       0,  0.617579, 2458400.520261469763, 185.59500,  37.34000,                5.59500,  52.66000,         5.59723,       52.66154,    323.11581,     +79.82514,     323.12178,      +79.82319,  2591096.25, -3893376.85,  4457065.39,      43.811564,      -81.231958,   92565.84,  115545.49,   13803.30,            14311.99,   -83.71,  22559.04,           23094.70,      3.68,     -1.90,           7.38,   None,   None
 19,          2,       0,  0.649579, 2458400.520261840429, 185.78300,  37.44500,                5.78300,  52.55500,         5.78544,       52.55668,    323.95100,     +79.87409,     323.95727,      +79.87194,  2591124.74, -3893016.82,  4456534.22,      43.809908,      -81.229358,   91993.03,  114988.15,   14445.62,            14954.32,  -170.36,  20072.66,           22979.42,      3.99,     -2.06,           8.06,   None,   None
 20,          2,       0,  0.680579, 2458400.520262198988, 185.98300,  37.55700,                5.98300,  52.44300,         5.98551,       52.44472,    324.85115,     +79.92353,     324.85747,      +79.92132,  2591154.77, -3892637.46,  4455974.56,      43.808162,      -81.226605,   91389.52,  114401.90,   15122.41,            15631.10,  -199.78,  21831.75,           22879.21,      4.08,     -2.11,           8.28,   None,   None
 21,          2,       0,  0.711579, 2458400.520262558013, 186.19100,  37.67400,                6.19100,  52.32600,         6.19333,       52.32760,    325.80018,     +79.97219,     325.80620,      +79.97013,  2591185.76, -3892245.96,  4455396.95,      43.806359,      -81.223761,   90766.67,  113797.90,   15820.88,            16329.58,  -207.50,  22531.39,           22799.63,      3.78,     -1.95,           7.70,   None,   None
 22,          2,       0,  0.742579, 2458400.520262916572, 186.39700,  37.79000,                6.39700,  52.21000,         6.39842,       52.21097,    326.75161,     +80.01719,     326.75642,      +80.01593,  2591216.20, -3891861.35,  4454829.54,      43.804588,      -81.220968,   90154.81,  113205.54,   16507.04,            17015.73,  -227.54,  22134.11,           22731.79,      2.29,     -1.18,           4.69,   None,   None
 23,          2,       0,  0.773579, 2458400.520263275597, 186.58000,  37.89600,                6.58000,  52.10400,         6.58193,       52.10531,    327.61400,     +80.05693,     327.61945,      +80.05521,  2591243.44, -3891517.17,  4454321.76,      43.803003,      -81.218482,   89607.25,  112676.21,   17121.07,            17629.76,  -319.71,  19807.43,           22650.75,      3.09,     -1.60,           6.37,   None,   None
 24,          2,       0,  0.804579, 2458400.520263634156, 186.78700,  38.01300,                6.78700,  51.98700,         6.78684,       51.98689,    328.59131,     +80.09608,     328.59438,      +80.09622,  2591273.57, -3891136.47,  4453760.10,      43.801249,      -81.215718,   89001.60,  112091.76,   17800.26,            18308.96,  -346.71,  21909.61,           22580.77,     -0.25,      0.13,           0.52,   None,   None
 25,          2,       0,  0.835579, 2458400.520263993181, 186.98400,  38.12800,                6.98400,  51.87200,         6.98386,       51.87191,    329.54138,     +80.13321,     329.54461,      +80.13333,  2591302.45, -3890771.56,  4453221.74,      43.799568,      -81.213074,   88421.07,  111532.47,   18451.29,            18959.98,  -401.89,  21000.69,           22512.33,     -0.22,      0.11,           0.45,   None,   None
 26,          2,       0,  0.866579, 2458400.520264351740, 187.18500,  38.24700,                7.18500,  51.75300,         7.18552,       51.75335,    330.52513,     +80.16911,     330.52913,      +80.16864,  2591331.85, -3890400.20,  4452673.86,      43.797856,      -81.210380,   87830.30,  110964.30,   19113.81,            19622.51,  -445.56,  21371.76,           22448.99,      0.82,     -0.42,           1.71,   None,   None
 27,          2,       0,  0.898579, 2458400.520264722407, 187.36400,  38.35200,                7.36400,  51.64800,         7.36314,       51.64742,    331.40563,     +80.19732,     331.40852,      +80.19809,  2591357.81, -3890072.21,  4452189.97,      43.796344,      -81.208020,   87308.48,  110463.17,   19698.96,            20207.66,  -589.39,  18285.92,           22366.79,     -1.35,      0.70,           2.84,   None,   None
 28,          2,       0,  0.929579, 2458400.520265080966, 187.54900,  38.46500,                7.54900,  51.53500,         7.54988,       51.53559,    332.33730,     +80.22723,     332.34178,      +80.22643,  2591384.88, -3889730.16,  4451685.34,      43.794767,      -81.205549,   86764.33,  109941.48,   20309.19,            20817.88,  -685.37,  19684.75,           22282.16,      1.38,     -0.71,           2.91,   None,   None
 29,          2,       0,  0.960579, 2458400.520265439991, 187.73100,  38.57300,                7.73100,  51.42700,         7.73033,       51.42655,    333.25003,     +80.25103,     333.25346,      +80.25164,  2591410.97, -3889400.52,  4451199.02,      43.793247,      -81.203172,   86239.90,  109439.49,   20897.28,            21405.98,  -803.47,  18970.79,           22192.22,     -1.04,      0.54,           2.21,   None,   None
  0,          1,       0,  0.000000, 2458400.520254315808, 147.35800,  36.90900,              327.35800,  53.09100,       327.35604,       53.09012,    250.14006,     +66.38486,     250.13721,      +66.38388,  2590460.84, -3901404.83,  4468909.25,      43.848413,      -81.290264,  105339.02,  130735.34,       0.00,               10.33,  -316.54,      0.00,           24669.12,     -2.07,      2.64,           5.29,   None,   None
  1,          1,       0,  0.031000, 2458400.520254674368, 147.42600,  36.97100,              327.42600,  53.02900,       327.42396,       53.02809,    250.00813,     +66.43708,     250.00531,      +66.43606,  2590494.68, -3900977.22,  4468278.38,      43.846455,      -81.287155,  104658.59,  129995.10,     762.88,              752.55,  -280.52,  24609.04,           24669.12,     -2.14,      2.73,           5.50,   None,   None
  2,          1,       0,  0.062000, 2458400.520255033392, 147.50300,  37.04000,              327.50300,  52.96000,       327.50042,       52.95884,    249.86123,     +66.49598,     249.85777,      +66.49468,  2590532.10, -3900504.45,  4467580.90,      43.844289,      -81.283703,  103906.30,  129176.58,    1606.33,             1596.00,  -143.28,  27207.94,           24669.12,     -2.69,      3.44,           6.98,   None,   None
  3,          1,       0,  0.093000, 2458400.520255391952, 147.56300,  37.09500,              327.56300,  52.90500,       327.55949,       52.90343,    249.74337,     +66.54211,     249.73876,      +66.54033,  2590561.46, -3900133.57,  4467033.73,      43.842590,      -81.281022,  103316.16,  128535.38,    2267.99,             2257.66,  -187.81,  21344.12,           24669.12,     -3.64,      4.66,           9.49,   None,   None
  4,          1,       0,  0.124000, 2458400.520255750977, 147.65200,  37.17100,              327.65200,  52.82900,       327.64522,       52.82598,    249.58177,     +66.60945,     249.57272,      +66.60601,  2590602.40, -3899616.26,  4466270.54,      43.840219,      -81.277231,  102493.04,  127639.98,    3190.89,             3180.56,    28.89,  29770.82,           25441.59,     -6.98,      8.93,          18.32,   None,   None
  5,          1,       0,  0.155000, 2458400.520256109536, 147.72200,  37.24700,              327.72200,  52.75300,       327.72396,       52.75387,    249.41401,     +66.66551,     249.41728,      +66.66651,  2590639.89, -3899142.62,  4465571.77,      43.838047,      -81.273771,  101739.41,  126820.73,    4035.89,             4025.56,   167.69,  27258.11,           25921.80,      2.00,     -2.57,           5.29,   None,   None
  6,          1,       0,  0.187000, 2458400.520256480202, 147.77200,  37.29100,              327.77200,  52.70900,       327.77002,       52.70812,    249.31937,     +66.70358,     249.31728,      +66.70257,  2590662.97, -3898851.00,  4465141.53,      43.836710,      -81.271694,  101275.37,  126317.86,    4556.16,             4545.83,   -41.01,  16258.49,           25022.52,     -2.02,      2.59,           5.35,   None,   None
  7,          1,       0,  0.218000, 2458400.520256838761, 147.84400,  37.36400,              327.84400,  52.63600,       327.84663,       52.63717,    249.15872,     +66.76022,     249.16319,      +66.76157,  2590699.02, -3898395.52,  4464469.55,      43.834621,      -81.268370,  100550.66,  125530.59,    5368.76,             5358.43,    65.38,  26212.79,           24751.07,      2.67,     -3.42,           7.13,   None,   None
  8,          1,       0,  0.249000, 2458400.520257197786, 147.90200,  37.42300,              327.90200,  52.57700,       327.90713,       52.57927,    249.02841,     +66.80585,     249.03648,      +66.80849,  2590727.88, -3898030.90,  4463931.61,      43.832948,      -81.265735,   99970.49,  124901.21,    6019.27,             6008.94,     9.70,  20984.21,           24374.88,      5.17,     -6.63,          13.88,   None,   None
  9,          1,       0,  0.280000, 2458400.520257556345, 147.96700,  37.48300,              327.96700,  52.51700,       327.97065,       52.51862,    248.89723,     +66.85584,     248.90338,      +66.85773,  2590757.83, -3897652.47,  4463373.32,      43.831212,      -81.262995,   99368.38,  124248.08,    6694.39,             6684.06,   -21.38,  21778.18,           24042.68,      3.66,     -4.70,           9.89,   None,   None
 10,          1,       0,  0.311000, 2458400.520257915370, 148.04200,  37.55600,              328.04200,  52.44400,       328.04756,       52.44646,    248.73594,     +66.91420,     248.74489,      +66.91708,  2590793.22, -3897205.39,  4462713.72,      43.829160,      -81.259733,   98657.04,  123476.08,    7492.02,             7481.69,    70.05,  25729.91,           23937.76,      5.54,     -7.13,          15.08,   None,   None
 11,          1,       0,  0.342000, 2458400.520258273929, 148.10900,  37.61900,              328.10900,  52.38100,       328.11367,       52.38306,    248.59692,     +66.96591,     248.60475,      +66.96834,  2590823.79, -3896819.09,  4462143.81,      43.827386,      -81.256933,   98042.42,  122809.73,    8181.19,             8170.86,    53.02,  22231.28,           23811.88,      4.63,     -5.95,          12.66,   None,   None
 12,          1,       0,  0.373000, 2458400.520258632954, 148.16000,  37.66900,              328.16000,  52.33100,       328.16395,       52.33275,    248.48566,     +67.00564,     248.49262,      +67.00770,  2590847.59, -3896518.43,  4461700.24,      43.826006,      -81.254781,   97564.03,  122291.97,    8717.58,             8707.25,  -116.79,  17303.03,           23522.22,      3.91,     -5.02,          10.73,   None,   None
 13,          1,       0,  0.404000, 2458400.520258991513, 148.23200,  37.73300,              328.23200,  52.26700,       328.23215,       52.26707,    248.34473,     +67.06051,     248.34652,      +67.06059,  2590878.64, -3896126.14,  4461121.48,      43.824204,      -81.251934,   96939.87,  121615.59,    9417.45,             9407.12,  -123.11,  22576.48,           23313.08,      0.15,     -0.19,           0.40,   None,   None
 14,          1,       0,  0.436000, 2458400.520259362180, 148.31100,  37.81100,              328.31100,  52.18900,       328.31311,       52.18993,    248.16989,     +67.12210,     248.17455,      +67.12321,  2590914.78, -3895669.62,  4460447.96,      43.822106,      -81.248604,   96213.55,  120828.31,   10231.92,            10221.59,   -37.63,  25451.94,           23231.75,      2.06,     -2.66,           5.74,   None,   None
 15,          1,       0,  0.467000, 2458400.520259720739, 148.37800,  37.87800,              328.37800,  52.12200,       328.38142,       52.12351,    248.01891,     +67.17446,     248.02553,      +67.17626,  2590945.38, -3895282.98,  4459877.54,      43.820330,      -81.245799,   95598.40,  120162.20,   10921.70,            10911.37,   -54.04,  22251.14,           23155.89,      3.33,     -4.29,           9.31,   None,   None
 16,          1,       0,  0.498000, 2458400.520260079764, 148.44900,  37.94600,              328.44900,  52.05400,       328.45162,       52.05515,    247.86601,     +67.22938,     247.87163,      +67.23077,  2590976.52, -3894889.55,  4459297.11,      43.818521,      -81.242942,   94972.46,  119484.56,   11623.60,            11613.27,   -58.35,  22641.78,           23093.85,      2.53,     -3.26,           7.12,   None,   None
 17,          1,       0,  0.529000, 2458400.520260438323, 148.52800,  38.02300,              328.52800,  51.97700,       328.53118,       51.97840,    247.69184,     +67.29070,     247.69838,      +67.29239,  2591011.15, -3894451.94,  4458651.49,      43.816509,      -81.239750,   94276.26,  118730.73,   12404.32,            12393.99,    16.17,  25184.46,           23086.87,      3.05,     -3.94,           8.66,   None,   None
 18,          1,       0,  0.560000, 2458400.520260797348, 148.60000,  38.09200,              328.60000,  51.90800,       328.60196,       51.90886,    247.53552,     +67.34636,     247.54048,      +67.34740,  2591042.03, -3894061.79,  4458075.90,      43.814715,      -81.236917,   93655.55,  118059.27,   13100.36,            13090.03,     6.02,  22453.03,           23071.91,      1.87,     -2.42,           5.34,   None,   None
 19,          1,       0,  0.591000, 2458400.520261155907, 148.66800,  38.16300,              328.66800,  51.83700,       328.67269,       51.83905,    247.37242,     +67.39989,     247.38132,      +67.40240,  2591072.66, -3893674.85,  4457505.04,      43.812935,      -81.234108,   93039.95,  117393.58,   13790.68,            13780.35,    -9.86,  22268.27,           23049.58,      4.45,     -5.75,          12.78,   None,   None
 20,          1,       0,  0.622000, 2458400.520261514932, 148.74400,  38.23300,              328.74400,  51.76700,       328.74506,       51.76747,    247.21349,     +67.45810,     247.21747,      +67.45867,  2591103.70, -3893282.64,  4456926.40,      43.811131,      -81.231259,   92415.98,  116719.03,   14490.40,            14480.07,   -16.34,  22571.87,           23026.88,      1.01,     -1.30,           2.90,   None,   None
 21,          1,       0,  0.653000, 2458400.520261873491, 148.81200,  38.30200,              328.81200,  51.69800,       328.81377,       51.69877,    247.05439,     +67.51123,     247.05948,      +67.51218,  2591133.09, -3892911.33,  4456378.60,      43.809422,      -81.228568,   91825.25,  116080.82,   15152.84,            15142.51,   -60.09,  21369.01,           22990.26,      1.66,     -2.15,           4.83,   None,   None
 22,          1,       0,  0.684000, 2458400.520262232516, 148.87500,  38.36400,              328.87500,  51.63600,       328.87527,       51.63612,    246.91146,     +67.56010,     246.91458,      +67.56024,  2591159.51, -3892577.52,  4455886.12,      43.807886,      -81.226162,   91294.16,  115507.59,   15748.37,            15738.04,  -170.76,  19210.68,           22921.50,      0.25,     -0.33,           0.74,   None,   None
 23,          1,       0,  0.716000, 2458400.520262602717, 148.94500,  38.43400,              328.94500,  51.56600,       328.94472,       51.56588,    246.74924,     +67.61455,     246.75173,      +67.61440,  2591188.88, -3892206.50,  4455338.74,      43.806178,      -81.223477,   90703.90,  114870.42,   16410.30,            16399.97,  -237.82,  20685.06,           22845.39,     -0.26,      0.33,           0.76,   None,   None
 24,          1,       0,  0.747000, 2458400.520262961276, 149.02100,  38.51100,              329.02100,  51.48900,       329.02139,       51.48917,    246.56985,     +67.67379,     246.57341,      +67.67400,  2591220.67, -3891804.86,  4454746.20,      43.804328,      -81.220555,   90064.95,  114180.55,   17126.84,            17116.51,  -227.47,  23114.39,           22788.68,      0.36,     -0.47,           1.08,   None,   None
 25,          1,       0,  0.778000, 2458400.520263320301, 149.08900,  38.57600,              329.08900,  51.42400,       329.08612,       51.42275,    246.41889,     +67.72612,     246.41800,      +67.72455,  2591247.74, -3891462.82,  4454241.58,      43.802753,      -81.218085,   89520.79,  113593.75,   17737.06,            17726.73,  -323.46,  19684.34,           22717.68,     -2.65,      3.44,           7.88,   None,   None
 26,          1,       0,  0.809000, 2458400.520263678860, 149.16000,  38.65100,              329.16000,  51.34900,       329.15912,       51.34862,    246.24209,     +67.78187,     246.24413,      +67.78139,  2591277.71, -3891084.24,  4453683.05,      43.801009,      -81.215337,   88918.52,  112944.16,   18412.46,            18402.13,  -354.25,  21787.22,           22653.99,     -0.81,      1.05,           2.41,   None,   None
 27,          1,       0,  0.840000, 2458400.520264037885, 149.22600,  38.72000,              329.22600,  51.28000,       329.22573,       51.27988,    246.07902,     +67.83354,     246.08204,      +67.83339,  2591305.09, -3890738.22,  4453172.55,      43.799414,      -81.212836,   88368.02,  112350.92,   19029.79,            19019.46,  -443.12,  19913.93,           22582.86,     -0.25,      0.32,           0.75,   None,   None
 28,          1,       0,  0.871000, 2458400.520264396910, 149.29900,  38.79700,              329.29900,  51.20300,       329.30035,       51.20358,    245.89620,     +67.89073,     245.90160,      +67.89147,  2591335.23, -3890357.47,  4452610.83,      43.797659,      -81.210072,   87762.32,  111698.09,   19709.06,            19698.73,  -470.05,  21911.85,           22520.86,      1.22,     -1.58,           3.69,   None,   None
 29,          1,       0,  0.902000, 2458400.520264755469, 149.37400,  38.87100,              329.37400,  51.12900,       329.37310,       51.12861,    245.72107,     +67.94864,     245.72348,      +67.94815,  2591364.46, -3889988.17,  4452065.99,      43.795957,      -81.207393,   87174.82,  111065.23,   20367.92,            20357.58,  -517.39,  21253.41,           22462.32,     -0.81,      1.05,           2.46,   None,   None
 30,          1,       0,  0.933000, 2458400.520265114494, 149.43700,  38.93700,              329.43700,  51.06300,       329.43579,       51.06247,    245.56330,     +67.99784,     245.56539,      +67.99717,  2591389.85, -3889667.43,  4451592.79,      43.794478,      -81.205084,   86664.55,  110516.22,   20940.13,            20929.80,  -651.37,  18458.64,           22390.29,     -1.09,      1.42,           3.34,   None,   None
 31,          1,       0,  0.965000, 2458400.520265484694, 149.50800,  39.01400,              329.50800,  50.98600,       329.50876,       50.98633,    245.37793,     +68.05362,     245.38290,      +68.05405,  2591418.84, -3889301.07,  4451052.30,      43.792788,      -81.202432,   86081.73,  109889.02,   21593.73,            21583.40,  -726.76,  20424.81,           22319.35,      0.68,     -0.88,           2.09,   None,   None
 32,          1,       0,  0.996000, 2458400.520265843254, 149.57400,  39.08200,              329.57400,  50.91800,       329.57343,       50.91776,    245.21444,     +68.10489,     245.21770,      +68.10457,  2591444.59, -3888975.75,  4450572.34,      43.791288,      -81.200087,   85564.17,  109332.53,   22174.13,            22163.80,  -852.56,  18722.59,           22241.41,     -0.50,      0.65,           1.56,   None,   None
 33,          1,       0,  1.027000, 2458400.520266202278, 149.63800,  39.15100,              329.63800,  50.84900,       329.63798,       50.84899,    245.04722,     +68.15500,     245.05137,      +68.15498,  2591470.13, -3888653.05,  4450096.26,      43.789799,      -81.197762,   85050.79,  108780.79,   22749.83,            22739.50,  -983.05,  18571.02,           22158.03,     -0.02,      0.03,           0.07,   None,   None
 34,          1,       0,  1.058000, 2458400.520266560838, 149.71200,  39.22600,              329.71200,  50.77400,       329.70988,       50.77309,    244.86589,     +68.21218,     244.86724,      +68.21099,  2591498.09, -3888299.84,  4449575.16,      43.788169,      -81.195204,   84488.89,  108176.80,   23379.97,            23369.64, -1059.11,  20327.29,           22079.48,     -1.86,      2.42,           5.83,   None,   None
 35,          1,       0,  1.089000, 2458400.520266919862, 149.77100,  39.28800,              329.77100,  50.71200,       329.76724,       50.71038,    244.71490,     +68.25805,     244.71410,      +68.25592,  2591520.79, -3888013.06,  4449152.07,      43.786845,      -81.193152,   84032.61,  107687.18,   23891.61,            23881.28, -1253.67,  16504.34,           21988.32,     -3.29,      4.29,          10.36,   None,   None
 36,          1,       0,  1.120000, 2458400.520267278422, 149.83700,  39.35000,              329.83700,  50.65000,       329.82663,       50.64554,    244.56513,     +68.30826,     244.55523,      +68.30238,  2591544.06, -3887719.08,  4448718.35,      43.785488,      -81.191044,   83564.89,  107185.35,   24416.09,            24405.76, -1435.39,  16918.80,           21889.63,     -9.06,     11.79,          28.61,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_003010_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.520958092529
Time: 2018-10-09 00:30:10.779195 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 53.83357 deg
 R.A. = 266.50894  Dec = +56.15286 deg

Best intersection: Stations 2 and 1 with Qconv = 53.83 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2617165.84 +/- 4.69 m
 Y =  -3922406.39 +/- 36.90 m
 Z =   4443231.31 +/- 53.40 m
 Vx =    -1105.46 +/- 1.41 m/s
 Vy =   -13299.60 +/- 23.52 m/s
 Vz =    19559.61 +/- 38.72 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.214991e+01, +1.343569e+02, -1.909584e+02, +1.495135e+01, +5.939319e+01, -8.140595e+01
+1.343569e+02, +1.369673e+03, -1.977139e+03, +3.161443e+01, +2.270269e+02, -3.008074e+02
-1.909584e+02, -1.977139e+03, +2.868379e+03, -3.750258e+01, -2.495169e+02, +3.323405e+02
+1.495135e+01, +3.161443e+01, -3.750258e+01, +2.614876e+01, +1.150914e+02, -1.563822e+02
+5.939319e+01, +2.270269e+02, -2.495169e+02, +1.150914e+02, +7.388991e+02, -9.820478e+02
-8.140595e+01, -3.008074e+02, +3.323405e+02, -1.563822e+02, -9.820478e+02, +1.307346e+03

Timing offsets (from input data):
         2: -0.000994 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:30:10.779195 UTC
  Lon     = -81.415149 +/- 0.0003 deg
  Lat     = +43.486772 +/- 0.0002 deg
  Lat geo = +43.297940 +/- 0.0002 deg
  Ht      =  110958.93 +/- 57.56 m

  JD dynamic   = 2458400.521758833434 
  LST apparent = 303.7125953070 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.24850 +/- 0.0149 deg
  Dec       = +55.69440 +/- 0.0058 deg
  Azimuth   = +310.13913 +/- 0.0141 deg
  Elevation = +62.70438 +/- 0.0079 deg
  Vavg      =  22.18964 +/- 0.0068 km/s
  Vinit     =  23.67867 +/- 0.0452 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.42306 +/- 0.0149 deg
  Dec       = +56.11851 +/- 0.0058 deg
  Azimuth   = +311.33758 +/- 0.0141 deg
  Elevation = +63.26746 +/- 0.0079 deg
  Vavg      =  22.07130 +/- 0.0068 km/s
  Vinit     =  23.56033 +/- 0.0452 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.12261 +/- 0.0138 deg
  Dec    = +55.98757 +/- 0.0073 deg
  Vg     =  20.91982 +/- 0.0512 km/s
  Vinf   =  23.67867 +/- 0.0452 km/s
  Zc     =  27.41770 +/- 0.0079 deg
  Zg     =  29.14674 +/- 0.0082 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.77728 +/- 0.0438 deg
  Bg     = +78.78871 +/- 0.0064 deg
  Vh     =  38.91432 +/- 0.0355 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.87394 +/- 0.0107 deg
  Bh     = +31.82791 +/- 0.0540 deg
  Vh_x   =  -6.80301 +/- 0.0042 km/s
  Vh_y   =  32.35554 +/- 0.0118 km/s
  Vh_z   = -20.52223 +/- 0.0498 km/s
Orbit:
  La Sun = 195.416859 +/- nan deg
  a      =   3.391084 +/- 0.0348 AU
  e      =   0.706367 +/- 0.0031
  i      =  31.877070 +/- 0.0544 deg
  peri   = 172.728849 +/- 0.0094 deg
  node   = 195.417743 +/- 0.0000 deg
  Pi     =   8.146592 +/- 0.0094 deg
  q      =   0.995733 +/- 0.0000 AU
  f      =   7.269000 +/- 0.0094 deg
  M      =   0.887382 +/- 0.0154 deg
  Q      =   5.786434 +/- 0.0697 AU
  n      =   0.157833 +/- 0.0025 deg/day
  T      =   6.244654 +/- 0.0956 years
  Last perihelion JD = 2458394.899452 (2018-10-03 09:35:12.694113) +/- 0.0102 days
  Tj     =   2.505111 +/- 0.0159
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +9.633042e-06, -1.819531e-08, +2.322294e-05, -2.098898e-10, +1.628163e-07, +2.946400e-06
q   , -1.819531e-08, +1.007226e-10, +1.231695e-08, +4.220703e-13, +9.655371e-10, -5.926243e-09
Tp  , +2.322294e-05, +1.231695e-08, +1.035542e-04, -4.843206e-10, +1.470423e-06, +6.797679e-06
node, -2.098898e-10, +4.220703e-13, -4.843206e-10, +4.585666e-15, -3.056255e-12, -6.436694e-11
peri, +1.628163e-07, +9.655371e-10, +1.470423e-06, -3.056255e-12, +2.717726e-08, +4.287785e-08
i   , +2.946400e-06, -5.926243e-09, +6.797679e-06, -6.436694e-11, +4.287785e-08, +9.035644e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 11.649614
 a2 = 3.910079

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 9.202e-05 s
  Stddev    = 9.59e-03 s

Begin point on the trajectory:
  Lon =   -81.415718 +/- 0.0001 deg
  Lat =    43.487121 +/- 0.0000 deg
  Ht  = 111077.58 +/- 17.09 m
End point on the trajectory:
  Lon =   -81.288588 +/- 0.0000 deg
  Lat =    43.405365 +/- 0.0000 deg
  Ht  = 83447.52 +/- 7.23 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  15.627560,   3.603004,   105598.15,    83426.90,          0.001915,      2.53,      1.94,              15.84, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   4.781301,   4.654354,   111076.02,    84081.38,          0.003670,      3.36,      5.90,               7.44, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.226595, 2458400.520960648078, 168.93800,  16.92400,              348.93800,  73.07600,       348.94031,       73.07383,    297.46335,     +59.66642,     297.46343,      +59.66869,  2617447.25, -3919018.55,  4438247.46,      43.470973,      -81.390365,  105598.15,  109962.64,       0.00,             6125.55,    33.37,      0.00,           24690.84,     -2.66,     -3.47,           8.19,   None,   None
  1,          2,       0,  0.257595, 2458400.520961007103, 169.36200,  16.88900,              349.36200,  73.11100,       349.36119,       73.11178,    297.71714,     +59.66624,     297.71723,      +59.66543,  2617486.63, -3918542.09,  4437546.53,      43.468749,      -81.386879,  104844.19,  109154.12,     848.45,             6973.99,   149.94,  27369.21,           24690.84,      0.94,      1.23,           2.93,   None,   None
  2,          2,       0,  0.288595, 2458400.520961365663, 169.76800,  16.85500,              349.76800,  73.14500,       349.76564,       73.14733,    297.95994,     +59.66423,     297.96007,      +59.66181,  2617523.86, -3918091.57,  4436883.74,      43.466646,      -81.383589,  104131.28,  108390.13,    1650.72,             7776.27,   220.35,  25879.74,           24690.84,      2.79,      3.64,           8.73,   None,   None
  3,          2,       0,  0.319595, 2458400.520961724687, 170.08700,  16.82600,              350.08700,  73.17400,       350.08603,       73.17497,    298.15147,     +59.65950,     298.15180,      +59.65849,  2617553.25, -3917735.96,  4436360.60,      43.464985,      -81.381020,  103568.55,  107787.55,    2283.96,             8409.51,   121.72,  20427.27,           24690.84,      1.16,      1.51,           3.64,   None,   None
  4,          2,       0,  0.350595, 2458400.520962083247, 170.48200,  16.79200,              350.48200,  73.20800,       350.48183,       73.20817,    298.38717,     +59.65434,     298.38767,      +59.65416,  2617588.63, -3917307.92,  4435730.89,      43.462986,      -81.377899,  102891.22,  107062.54,    3046.20,             9171.75,   152.09,  24588.29,           24283.60,      0.21,      0.27,           0.65,   None,   None
  5,          2,       0,  0.381595, 2458400.520962442271, 170.86000,  16.76200,              350.86000,  73.23800,       350.85901,       73.23904,    298.61102,     +59.65070,     298.61159,      +59.64962,  2617621.88, -3916905.54,  4435138.94,      43.461106,      -81.374974,  102254.51,  106381.44,    3762.73,             9888.28,   136.75,  23113.95,           24000.16,      1.22,      1.59,           3.88,   None,   None
  6,          2,       0,  0.413595, 2458400.520962812472, 171.21700,  16.73600,              351.21700,  73.26400,       351.21382,       73.26742,    298.82098,     +59.64849,     298.82149,      +59.64495,  2617652.85, -3916530.89,  4434587.76,      43.459355,      -81.372262,  101661.65,  105747.67,    4429.90,            10555.45,    48.45,  20849.14,           23549.41,      3.98,      5.18,          12.75,   None,   None
  7,          2,       0,  0.444595, 2458400.520963171031, 171.58600,  16.70600,              351.58600,  73.29400,       351.58396,       73.29624,    299.03892,     +59.64209,     299.03964,      +59.63977,  2617684.55, -3916147.22,  4434023.34,      43.457561,      -81.369478,  101054.56,  105099.01,    5113.11,            11238.66,    -0.22,  22038.96,           23238.17,      2.59,      3.38,           8.35,   None,   None
  8,          2,       0,  0.475595, 2458400.520963530056, 171.98800,  16.67300,              351.98800,  73.32700,       351.98817,       73.32681,    299.27587,     +59.63359,     299.27693,      +59.63378,  2617718.50, -3915736.43,  4433419.00,      43.455641,      -81.366487,  100404.55,  104404.90,    5844.64,            11970.19,    -0.56,  23597.66,           23117.40,     -0.21,     -0.28,           0.70,   None,   None
  9,          2,       0,  0.506595, 2458400.520963888615, 172.39500,  16.64300,              352.39500,  73.35700,       352.39525,       73.35671,    299.51379,     +59.62703,     299.51499,      +59.62733,  2617752.14, -3915329.41,  4432820.23,      43.453737,      -81.363525,   99760.53,  103717.62,    6569.43,            12694.98,    -7.64,  23380.34,           23070.27,     -0.33,     -0.44,           1.09,   None,   None
 10,          2,       0,  0.537595, 2458400.520964247640, 172.79800,  16.61600,              352.79800,  73.38400,       352.79688,       73.38534,    299.74782,     +59.62192,     299.74897,      +59.62055,  2617784.83, -3914933.84,  4432238.28,      43.451887,      -81.360649,   99134.61,  103050.10,    7273.86,            13399.41,   -35.08,  22723.44,           23028.87,      1.51,      1.97,           4.97,   None,   None
 11,          2,       0,  0.568595, 2458400.520964606199, 173.19800,  16.58700,              353.19800,  73.41300,       353.19793,       73.41309,    299.98034,     +59.61346,     299.98176,      +59.61337,  2617816.98, -3914544.84,  4431666.01,      43.450067,      -81.357822,   98519.10,  102394.11,    7966.57,            14092.12,   -74.24,  22345.56,           22978.83,      0.10,      0.13,           0.32,   None,   None
 12,          2,       0,  0.599595, 2458400.520964965224, 173.63800,  16.55500,              353.63800,  73.44500,       353.63988,       73.44261,    300.23543,     +59.60263,     300.23728,      +59.60507,  2617851.69, -3914124.82,  4431048.10,      43.448101,      -81.354760,   97854.53,  101686.28,    8714.52,            14840.06,   -58.16,  24127.29,           22986.23,     -2.64,     -3.45,           8.81,   None,   None
 13,          2,       0,  0.630595, 2458400.520965323783, 174.03600,  16.53100,              354.03600,  73.46900,       354.03652,       73.46832,    300.46401,     +59.59644,     300.46579,      +59.59714,  2617882.52, -3913751.81,  4430499.36,      43.446355,      -81.352054,   97264.33,  101058.13,    9378.75,            15504.30,  -125.79,  21426.98,           22946.55,     -0.75,     -0.98,           2.52,   None,   None
 14,          2,       0,  0.662595, 2458400.520965694450, 174.46900,  16.50600,              354.46900,  73.49400,       354.46802,       73.49532,    300.71183,     +59.58946,     300.71347,      +59.58812,  2617915.47, -3913353.13,  4429912.84,      43.444488,      -81.349157,   96633.53,  100387.19,   10088.70,            16214.25,  -171.32,  22185.90,           22901.06,      1.44,      1.87,           4.85,   None,   None
 15,          2,       0,  0.693595, 2458400.520966053009, 174.89900,  16.47800,              354.89900,  73.52200,       354.89947,       73.52134,    300.95816,     +59.57800,     300.96021,      +59.57867,  2617947.85, -3912961.29,  4429336.38,      43.442653,      -81.346308,   96013.55,   99728.22,   10786.48,            16912.03,  -205.41,  22509.06,           22862.07,     -0.72,     -0.93,           2.43,   None,   None
 16,          2,       0,  0.724595, 2458400.520966412034, 175.38600,  16.44800,              355.38600,  73.55200,       355.38769,       73.54954,    301.23586,     +59.56505,     301.23832,      +59.56754,  2617983.71, -3912527.46,  4428698.17,      43.440621,      -81.343139,   95327.17,   98999.20,   11559.02,            17684.57,  -164.75,  24920.49,           22875.56,     -2.63,     -3.43,           9.01,   None,   None
 17,          2,       0,  0.755595, 2458400.520966770593, 175.83100,  16.42600,              355.83100,  73.57400,       355.83089,       73.57417,    301.48767,     +59.55706,     301.48986,      +59.55689,  2618015.87, -3912138.36,  4428125.75,      43.438798,      -81.340309,   94711.55,   98345.85,   12251.91,            18377.46,  -203.72,  22351.37,           22875.86,      0.18,      0.23,           0.61,   None,   None
 18,          2,       0,  0.786595, 2458400.520967129618, 176.28200,  16.40300,              356.28200,  73.59700,       356.28126,       73.59817,    301.74242,     +59.54678,     301.74457,      +59.54560,  2618048.02, -3911749.28,  4427553.35,      43.436974,      -81.337479,   94095.96,   97693.02,   12944.77,            19070.32,  -242.74,  22350.25,           22867.82,      1.23,      1.61,           4.28,   None,   None
 19,          2,       0,  0.817595, 2458400.520967488177, 176.72800,  16.37800,              356.72800,  73.62200,       356.72860,       73.62101,    301.99405,     +59.53291,     301.99669,      +59.53391,  2618079.48, -3911368.56,  4426993.27,      43.435190,      -81.334713,   93493.60,   97054.71,   13622.73,            19748.28,  -296.64,  21869.71,           22847.77,     -1.03,     -1.35,           3.61,   None,   None
 20,          2,       0,  0.848595, 2458400.520967847202, 177.20000,  16.35400,              357.20000,  73.64600,       357.20115,       73.64402,    302.25914,     +59.51911,     302.26210,      +59.52110,  2618112.13, -3910973.51,  4426412.09,      43.433337,      -81.331837,   92868.59,   96392.88,   14326.22,            20451.77,  -325.02,  22693.23,           22830.92,     -2.05,     -2.68,           7.21,   None,   None
 21,          2,       0,  0.879595, 2458400.520968205761, 177.67600,  16.33300,              357.67600,  73.66700,       357.67652,       73.66605,    302.52526,     +59.50675,     302.52817,      +59.50771,  2618144.46, -3910582.37,  4425836.67,      43.431503,      -81.328990,   92249.77,   95738.13,   15022.74,            21148.28,  -360.38,  22468.29,           22813.99,     -0.97,     -1.27,           3.44,   None,   None
 22,          2,       0,  0.910595, 2458400.520968564786, 178.11800,  16.31600,              358.11800,  73.68400,       358.11719,       73.68554,    302.77148,     +59.49633,     302.77403,      +59.49477,  2618174.09, -3910223.83,  4425309.21,      43.429821,      -81.326391,   91682.50,   95138.41,   15661.20,            21786.75,  -453.78,  20595.78,           22777.10,      1.58,      2.06,           5.62,   None,   None
 23,          2,       0,  0.942595, 2458400.520968934987, 178.60500,  16.29300,              358.60500,  73.70700,       358.60551,       73.70598,    303.04239,     +59.47896,     303.04559,      +59.47998,  2618206.33, -3909833.70,  4424735.28,      43.427990,      -81.323556,   91065.28,   94486.37,   16355.93,            22481.48,  -514.53,  21710.21,           22737.65,     -1.03,     -1.35,           3.70,   None,   None
 24,          2,       0,  0.973595, 2458400.520969294012, 179.07700,  16.27400,              359.07700,  73.72600,       359.07764,       73.72464,    303.30390,     +59.46381,     303.30731,      +59.46517,  2618237.04, -3909462.09,  4424188.59,      43.426246,      -81.320857,   90477.35,   93865.80,   17017.68,            23143.22,  -584.65,  21346.62,           22694.16,     -1.36,     -1.78,           4.93,   None,   None
 25,          2,       0,  1.004595, 2458400.520969652571, 179.56400,  16.25800,              359.56400,  73.74200,       359.56369,       73.74271,    303.57282,     +59.45013,     303.57592,      +59.44942,  2618268.15, -3909085.67,  4423634.81,      43.424479,      -81.318121,   89881.82,   93237.70,   17688.00,            23813.55,  -646.20,  21623.27,           22650.87,      0.71,      0.93,           2.58,   None,   None
 26,          2,       0,  1.035595, 2458400.520970011596, 180.04000,  16.24400,                0.04000,  73.75600,         0.03865,       73.75929,    303.83497,     +59.43679,     303.83760,      +59.43350,  2618298.15, -3908722.75,  4423100.91,      43.422775,      -81.315487,   89307.65,   92632.64,   18334.27,            24459.82,  -731.80,  20847.41,           22602.26,      3.26,      4.25,          11.92,   None,   None
 27,          2,       0,  1.066595, 2458400.520970370155, 180.55400,  16.22500,                0.55400,  73.77500,         0.55363,       73.77599,    304.11720,     +59.41673,     304.12048,      +59.41574,  2618330.07, -3908336.47,  4422532.64,      43.420961,      -81.312675,   88696.54,   91989.20,   19022.14,            25147.69,  -775.80,  22189.36,           22560.33,      0.97,      1.26,           3.57,   None,   None
 28,          2,       0,  1.097595, 2458400.520970729180, 181.09500,  16.20600,                1.09500,  73.79400,         1.09564,       73.79216,    304.41320,     +59.39462,     304.41729,      +59.39646,  2618363.08, -3907937.01,  4421944.98,      43.419085,      -81.309763,   88064.61,   91324.46,   19733.47,            25859.02,  -796.34,  22946.12,           22529.14,     -1.80,     -2.34,           6.67,   None,   None
 29,          2,       0,  1.128595, 2458400.520971087739, 181.53100,  16.19600,                1.53100,  73.80400,         1.53091,       73.80429,    304.65131,     +59.38063,     304.65501,      +59.38035,  2618389.49, -3907617.47,  4421474.88,      43.417584,      -81.307458,   87559.03,   90793.07,   20302.50,            26428.05,  -959.18,  18355.97,           22476.99,      0.28,      0.36,           1.04,   None,   None
 30,          2,       0,  1.159595, 2458400.520971446764, 182.01800,  16.18700,                2.01800,  73.81300,         2.01692,       73.81669,    304.91683,     +59.36562,     304.91978,      +59.36195,  2618418.44, -3907267.19,  4420959.58,      43.415938,      -81.304920,   87004.88,   90211.10,   20926.25,            27051.80, -1067.30,  20120.93,           22420.10,      3.54,      4.63,          13.33,   None,   None
 31,          2,       0,  1.191595, 2458400.520971816964, 182.47200,  16.17500,                2.47200,  73.82500,         2.47137,       73.82736,    305.16334,     +59.34655,     305.16675,      +59.34421,  2618445.29, -3906942.36,  4420481.71,      43.414411,      -81.302579,   86490.94,   89671.80,   21504.70,            27630.25, -1244.33,  18076.48,           22347.75,      2.25,      2.94,           8.51,   None,   None
 32,          2,       0,  1.222595, 2458400.520972175989, 183.00100,  16.16000,                3.00100,  73.84000,         3.00137,       73.83842,    305.44946,     +59.32154,     305.45406,      +59.32310,  2618475.90, -3906571.91,  4419936.73,      43.412669,      -81.299886,   85904.88,   89057.39,   22164.38,            28289.93, -1316.52,  21280.01,           22282.13,     -1.49,     -1.95,           5.70,   None,   None
 33,          2,       0,  1.253595, 2458400.520972534548, 183.46900,  16.15400,                3.46900,  73.84600,         3.46876,       73.84718,    305.70287,     +59.30506,     305.70682,      +59.30389,  2618502.70, -3906247.70,  4419459.76,      43.411145,      -81.297545,   85391.94,   88520.09,   22741.72,            28867.27, -1471.04,  18623.99,           22209.07,      1.11,      1.45,           4.26,   None,   None
 34,          2,       0,  1.284595, 2458400.520972893573, 183.95000,  16.14800,                3.95000,  73.85200,         3.94945,       73.85511,    305.96270,     +59.28672,     305.96622,      +59.28364,  2618529.88, -3905918.85,  4418975.99,      43.409598,      -81.295169,   84871.67,   87975.59,   23327.31,            29452.86, -1617.32,  18889.92,           22132.11,      2.91,      3.80,          11.21,   None,   None
 35,          2,       0,  1.315595, 2458400.520973252133, 184.35200,  16.14100,                4.35200,  73.85900,         4.35169,       73.86105,    306.17891,     +59.26821,     306.18286,      +59.26619,  2618552.57, -3905644.25,  4418572.01,      43.408306,      -81.293205,   84437.16,   87521.17,   23816.31,            29941.86, -1860.19,  15774.20,           22038.78,      1.91,      2.49,           7.39,   None,   None
 36,          2,       0,  1.346595, 2458400.520973611157, 185.02700,  16.13200,                5.02700,  73.86800,         5.02691,       73.86879,    306.54130,     +59.23741,     306.54574,      +59.23663,  2618589.26, -3905200.31,  4417918.91,      43.406218,      -81.289951,   83734.94,   86787.61,   24606.86,            30732.41, -1801.51,  25501.74,           21974.51,      0.73,      0.95,           2.84,   None,   None
 37,          2,       0,  1.377595, 2458400.520973969717, 185.31300,  16.13300,                5.31300,  73.86700,         5.31254,       73.87190,    306.69561,     +59.22819,     306.69891,      +59.22336,  2618605.34, -3905005.71,  4417632.62,      43.405302,      -81.288597,   83426.90,   86465.98,   24953.40,            31078.95, -2186.84,  11178.66,           21876.35,      4.49,      5.87,          17.63,   None,   None
  0,          1,       0,  0.000000, 2458400.520958092529, 115.61900,  27.99300,              295.61900,  62.00700,       295.62101,       62.00051,    264.33079,     +48.84784,     264.31993,      +48.84835,  2617161.19, -3922479.95,  4443339.66,      43.487110,      -81.415692,  111076.02,  125126.66,       0.00,               38.36,  -704.21,      0.00,           29832.02,    -12.41,      7.15,          23.61,   None,   None
  1,          1,       0,  0.031000, 2458400.520958451554, 115.49300,  28.01000,              295.49300,  61.99000,       295.49361,       61.98806,    264.31109,     +48.78767,     264.30734,      +48.78783,  2617210.14, -3921887.56,  4442468.18,      43.484351,      -81.411332,  110138.48,  124083.88,    1054.89,             1016.54,  -457.90,  34028.84,           29832.02,     -3.67,      2.11,           7.05,   None,   None
  2,          1,       0,  0.063000, 2458400.520958821755, 115.39200,  28.02100,              295.39200,  61.97900,       295.39258,       61.97719,    264.29944,     +48.73958,     264.29601,      +48.73973,  2617247.99, -3921429.64,  4441794.51,      43.482217,      -81.407994,  109413.76,  123279.03,    1870.35,             1831.99,  -397.92,  25482.91,           29832.02,     -3.41,      1.96,           6.59,   None,   None
  3,          1,       0,  0.094000, 2458400.520959180780, 115.27100,  28.03700,              295.27100,  61.96300,       295.27042,       61.96478,    264.28140,     +48.68173,     264.28359,      +48.68158,  2617293.53, -3920878.61,  4440983.87,      43.479649,      -81.403945,  108541.73,  122309.60,    2851.59,             2813.23,  -148.55,  31652.91,           29832.02,      3.34,     -1.92,           6.50,   None,   None
  4,          1,       0,  0.125000, 2458400.520959539339, 115.18300,  28.04500,              295.18300,  61.95500,       295.18308,       61.95475,    264.27389,     +48.63988,     264.27312,      +48.63990,  2617325.17, -3920495.70,  4440420.56,      43.477864,      -81.401171,  107935.75,  121637.35,    3533.46,             3495.10,  -198.55,  21995.77,           28318.39,     -0.46,      0.26,           0.90,   None,   None
  5,          1,       0,  0.156000, 2458400.520959898364, 115.08300,  28.05600,              295.08300,  61.94400,       295.08310,       61.94369,    264.26261,     +48.59217,     264.26186,      +48.59220,  2617361.22, -3920059.55,  4439778.91,      43.475830,      -81.397992,  107245.52,  120871.09,    4310.14,             4271.78,  -153.74,  25054.28,           27420.63,     -0.58,      0.33,           1.14,   None,   None
  6,          1,       0,  0.187000, 2458400.520960256923, 114.97600,  28.06600,              294.97600,  61.93400,       294.97667,       61.93202,    264.25335,     +48.54122,     264.25018,      +48.54138,  2617399.21, -3919599.81,  4439102.58,      43.473685,      -81.394634,  106517.99,  120063.24,    5128.81,             5090.45,   -66.93,  26408.81,           26990.39,     -3.65,      2.10,           7.23,   None,   None
  7,          1,       0,  0.218000, 2458400.520960615948, 114.87000,  28.07600,              294.87000,  61.92400,       294.87127,       61.92028,    264.24418,     +48.49071,     264.23851,      +48.49101,  2617436.33, -3919150.69,  4438441.86,      43.471590,      -81.391356,  105807.26,  119274.24,    5928.59,             5890.23,     0.97,  25799.27,           26711.70,     -6.80,      3.91,          13.56,   None,   None
  8,          1,       0,  0.249000, 2458400.520960974507, 114.76200,  28.09300,              294.76200,  61.90700,       294.76162,       61.90809,    264.22476,     +48.43867,     264.22653,      +48.43858,  2617474.51, -3918688.75,  4437762.28,      43.469434,      -81.387980,  105076.26,  118462.67,    6751.20,             6712.84,    91.71,  26535.68,           26569.52,      1.98,     -1.13,           3.97,   None,   None
  9,          1,       0,  0.280000, 2458400.520961333532, 114.67300,  28.10300,              294.67300,  61.89700,       294.67287,       61.89738,    264.21490,     +48.39608,     264.21572,      +48.39605,  2617504.73, -3918323.07,  4437224.32,      43.467727,      -81.385335,  104497.59,  117821.22,    7402.37,             7364.01,    11.02,  21005.69,           26194.93,      0.68,     -0.39,           1.38,   None,   None
 10,          1,       0,  0.312000, 2458400.520961703733, 114.57900,  28.11400,              294.57900,  61.88600,       294.57899,       61.88604,    264.20394,     +48.35103,     264.20438,      +48.35102,  2617536.39, -3917939.98,  4436660.74,      43.465938,      -81.382561,  103891.37,  117149.22,    8084.56,             8046.21,   -62.27,  21318.47,           25761.07,      0.07,     -0.04,           0.14,   None,   None
 11,          1,       0,  0.343000, 2458400.520962062757, 114.48600,  28.12500,              294.48600,  61.87500,       294.48608,       61.87479,    264.19304,     +48.30642,     264.19323,      +48.30644,  2617567.41, -3917564.67,  4436108.61,      43.464185,      -81.379841,  103297.47,  116490.89,    8752.89,             8714.53,  -125.81,  21559.00,           25350.64,     -0.38,      0.22,           0.78,   None,   None
 12,          1,       0,  0.374000, 2458400.520962421317, 114.37900,  28.13700,              294.37900,  61.86300,       294.37926,       61.86230,    264.18163,     +48.25512,     264.18121,      +48.25518,  2617602.89, -3917135.39,  4435477.07,      43.462180,      -81.376712,  102618.18,  115737.32,    9517.34,             9478.98,   -93.23,  24659.58,           25080.36,     -1.25,      0.71,           2.56,   None,   None
 13,          1,       0,  0.405000, 2458400.520962780342, 114.26200,  28.15500,              294.26200,  61.84500,       294.26063,       61.84870,    264.16204,     +48.19856,     264.16842,      +48.19824,  2617641.93, -3916662.95,  4434782.05,      43.459972,      -81.373254,  101870.62,  114907.66,   10358.63,            10320.28,    16.19,  27138.53,           24969.12,      6.54,     -3.74,          13.52,   None,   None
 14,          1,       0,  0.436000, 2458400.520963138901, 114.17400,  28.16400,              294.17400,  61.83600,       294.17342,       61.83755,    264.15421,     +48.15639,     264.15746,      +48.15625,  2617669.88, -3916324.71,  4434284.45,      43.458391,      -81.370815,  101335.39,  114314.98,   10960.95,            10922.60,  -113.36,  19429.72,           24759.03,      2.73,     -1.56,           5.68,   None,   None
 15,          1,       0,  0.467000, 2458400.520963497926, 114.04100,  28.17800,              294.04100,  61.82200,       294.04082,       61.82248,    264.14197,     +48.09258,     264.14372,      +48.09253,  2617712.63, -3915807.43,  4433523.47,      43.455973,      -81.367015,  100516.92,  113406.37,   11882.10,            11843.74,    75.92,  29714.33,           24727.18,      0.83,     -0.48,           1.75,   None,   None
 16,          1,       0,  0.498000, 2458400.520963856485, 113.94800,  28.19000,              293.94800,  61.81000,       293.94777,       61.81059,    264.13026,     +48.04772,     264.13231,      +48.04767,  2617741.80, -3915454.60,  4433004.39,      43.454323,      -81.364464,   99958.60,  112788.08,   12510.41,            12472.06,   -27.64,  20268.27,           24618.31,      1.02,     -0.59,           2.16,   None,   None
 17,          1,       0,  0.529000, 2458400.520964215510, 113.84400,  28.20200,              293.84400,  61.79800,       293.84413,       61.79767,    264.11941,     +47.99766,     264.12020,      +47.99769,  2617774.08, -3915063.94,  4432429.68,      43.452495,      -81.361626,   99340.46,  112103.11,   13206.09,            13167.73,   -63.83,  22441.01,           24503.86,     -0.57,      0.33,           1.21,   None,   None
 18,          1,       0,  0.561000, 2458400.520964585710, 113.72000,  28.22200,              293.72000,  61.77800,       293.71821,       61.78254,    264.09821,     +47.93737,     264.10650,      +47.93698,  2617813.06, -3914592.25,  4431735.76,      43.450289,      -81.358175,   98594.15,  111275.42,   14046.04,            14007.68,    20.64,  26248.48,           24450.07,      7.78,     -4.45,          16.62,   None,   None
 19,          1,       0,  0.592000, 2458400.520964944735, 113.60300,  28.23500,              293.60300,  61.76500,       293.60173,       61.76819,    264.08713,     +47.88101,     264.09349,      +47.88073,  2617848.57, -3914162.68,  4431103.81,      43.448278,      -81.355040,   97914.47,  110522.00,   14810.99,            14772.64,    53.72,  24675.98,           24414.14,      5.43,     -3.10,          11.67,   None,   None
 20,          1,       0,  0.623000, 2458400.520965303294, 113.48800,  28.25200,              293.48800,  61.74800,       293.48569,       61.75372,    264.07015,     +47.82515,     264.08046,      +47.82465,  2617883.47, -3913740.36,  4430482.52,      43.446301,      -81.351960,   97246.27,  109781.46,   15563.04,            15524.69,    73.90,  24259.66,           24385.58,      9.68,     -5.53,          20.95,   None,   None
 21,          1,       0,  0.654000, 2458400.520965662319, 113.38000,  28.26100,              293.38000,  61.73900,       293.37960,       61.73999,    264.06468,     +47.77336,     264.06798,      +47.77328,  2617914.86, -3913360.49,  4429923.67,      43.444523,      -81.349202,   96645.22,  109115.89,   16239.50,            16201.15,    18.50,  21821.36,           24333.86,      1.66,     -0.95,           3.61,   None,   None
 22,          1,       0,  0.685000, 2458400.520966020878, 113.25600,  28.27600,              293.25600,  61.72400,       293.25580,       61.72449,    264.05168,     +47.71338,     264.05436,      +47.71334,  2617951.27, -3912919.97,  4429275.60,      43.442460,      -81.345982,   95948.25,  108343.45,   17023.96,            16985.61,    71.09,  25305.10,           24305.02,      0.82,     -0.47,           1.79,   None,   None
 23,          1,       0,  0.716000, 2458400.520966379903, 113.13300,  28.29800,              293.13300,  61.70200,       293.13022,       61.70864,    264.02848,     +47.65307,     264.04056,      +47.65248,  2617987.71, -3912479.01,  4428626.90,      43.440394,      -81.342759,   95250.61,  107570.37,   17809.19,            17770.84,   124.45,  25330.04,           24293.03,     11.03,     -6.29,          24.35,   None,   None
 24,          1,       0,  0.747000, 2458400.520966738462, 113.02100,  28.31100,              293.02100,  61.68900,       293.01891,       61.69396,    264.01792,     +47.59886,     264.02759,      +47.59842,  2618019.45, -3912095.02,  4428061.99,      43.438595,      -81.339968,   94643.06,  106897.81,   18492.99,            18454.63,    76.37,  22057.98,           24263.15,      8.19,     -4.67,          18.19,   None,   None
 25,          1,       0,  0.778000, 2458400.520967097487, 112.89900,  28.32600,              292.89900,  61.67400,       292.89724,       61.67813,    264.00537,     +47.53968,     264.01391,      +47.53931,  2618053.82, -3911679.08,  4427450.08,      43.436645,      -81.336934,   93985.00,  106169.04,   19233.68,            19195.32,    85.19,  23893.18,           24236.51,      6.78,     -3.86,          15.15,   None,   None
 26,          1,       0,  0.809000, 2458400.520967456046, 112.79800,  28.33900,              292.79800,  61.66100,       292.79663,       61.66417,    263.99427,     +47.49058,     264.00150,      +47.49030,  2618081.68, -3911342.03,  4426954.24,      43.435065,      -81.334499,   93451.71,  105579.41,   19833.88,            19795.52,   -46.48,  19361.27,           24176.86,      5.18,     -2.95,          11.64,   None,   None
 27,          1,       0,  0.841000, 2458400.520967826247, 112.68800,  28.35400,              292.68800,  61.64600,       292.68668,       61.64903,    263.98110,     +47.43698,     263.98824,      +47.43671,  2618111.86, -3910976.79,  4426416.92,      43.433353,      -81.331854,   92873.83,  104940.31,   20484.28,            20445.92,  -151.55,  20325.04,           24099.70,      4.92,     -2.80,          11.12,   None,   None
 28,          1,       0,  0.872000, 2458400.520968185272, 112.56200,  28.37600,              292.56200,  61.62400,       292.55844,       61.63205,    263.95916,     +47.37496,     263.97398,      +47.37423,  2618146.89, -3910552.92,  4425793.34,      43.431365,      -81.328759,   92203.24,  104197.87,   21239.10,            21200.74,  -128.61,  24348.86,           24039.21,     13.00,     -7.40,          29.61,   None,   None
 29,          1,       0,  0.903000, 2458400.520968544297, 112.44900,  28.39000,              292.44900,  61.61000,       292.44611,       61.61648,    263.94807,     +47.31996,     263.96065,      +47.31937,  2618177.03, -3910188.25,  4425256.87,      43.429654,      -81.326113,   91626.30,  103559.84,   21888.47,            21850.11,  -211.10,  20947.52,           23970.18,     10.41,     -5.92,          23.85,   None,   None
 30,          1,       0,  0.934000, 2458400.520968902856, 112.33800,  28.40100,              292.33800,  61.59900,       292.33706,       61.60109,    263.94137,     +47.26623,     263.94749,      +47.26604,  2618205.92, -3909838.75,  4424742.71,      43.428014,      -81.323583,   91073.34,  102948.61,   22510.84,            22472.49,  -320.60,  20076.64,           23890.24,      3.35,     -1.90,           7.71,   None,   None
 31,          1,       0,  0.965000, 2458400.520969261881, 112.22200,  28.41800,              292.22200,  61.58200,       292.22072,       61.58481,    263.92648,     +47.20937,     263.93380,      +47.20912,  2618236.46, -3909469.22,  4424199.07,      43.426280,      -81.320900,   90488.70,  102302.19,   23168.89,            23130.53,  -394.43,  21227.16,           23809.32,      4.46,     -2.53,          10.33,   None,   None
 32,          1,       0,  0.996000, 2458400.520969620440, 112.11300,  28.43200,              292.11300,  61.56800,       292.11245,       61.56919,    263.91555,     +47.15615,     263.92057,      +47.15604,  2618264.47, -3909130.29,  4423700.45,      43.424689,      -81.318449,   89952.46,  101709.73,   23772.45,            23734.09,  -522.74,  19469.69,           23719.15,      1.89,     -1.07,           4.40,   None,   None
 33,          1,       0,  1.027000, 2458400.520969979465, 112.00100,  28.45100,              292.00100,  61.54900,       291.99919,       61.55291,    263.89775,     +47.10083,     263.90697,      +47.10047,  2618293.50, -3908779.03,  4423183.71,      43.423040,      -81.315904,   89396.73,  101095.68,   24397.94,            24359.59,  -629.11,  20177.35,           23626.21,      6.14,     -3.49,          14.40,   None,   None
 34,          1,       0,  1.058000, 2458400.520970338024, 111.88400,  28.46800,              291.88400,  61.53200,       291.88210,       61.53606,    263.88350,     +47.04336,     263.89307,      +47.04298,  2618323.20, -3908419.62,  4422654.96,      43.421352,      -81.313297,   88828.10,  100467.34,   25037.98,            24999.62,  -720.94,  20646.21,           23534.18,      6.34,     -3.60,          14.96,   None,   None
 35,          1,       0,  1.090000, 2458400.520970708225, 111.78200,  28.48300,              291.78200,  61.51700,       291.78032,       61.52054,    263.87096,     +46.99319,     263.87989,      +46.99286,  2618348.54, -3908113.04,  4422203.95,      43.419912,      -81.311096,   88343.03,   99932.25,   25583.91,            25545.55,  -930.49,  17060.29,           23426.53,      5.50,     -3.12,          13.06,   None,   None
 36,          1,       0,  1.121000, 2458400.520971067250, 111.64600,  28.49800,              291.64600,  61.50200,       291.64623,       61.50152,    263.86173,     +46.92690,     263.86477,      +46.92695,  2618381.96, -3907708.62,  4421608.98,      43.418012,      -81.308145,   87703.23,   99224.89,   26304.09,            26265.74,  -942.18,  23231.84,           23334.63,     -0.75,      0.42,           1.79,   None,   None
 37,          1,       0,  1.152000, 2458400.520971425809, 111.55500,  28.51100,              291.55500,  61.48900,       291.55592,       61.48710,    263.85139,     +46.88212,     263.85244,      +46.88230,  2618403.84, -3907443.93,  4421219.59,      43.416768,      -81.306259,   87284.41,   98763.53,   26775.43,            26737.07, -1202.71,  15204.25,           23223.73,     -2.93,      1.66,           7.02,   None,   None
 38,          1,       0,  1.183000, 2458400.520971784834, 111.43700,  28.53200,              291.43700,  61.46800,       291.43636,       61.46932,    263.83214,     +46.82345,     263.83814,      +46.82333,  2618432.88, -3907092.55,  4420702.65,      43.415117,      -81.303711,   86728.49,   98149.69,   27401.16,            27362.80, -1308.85,  20185.01,           23117.42,      2.02,     -1.15,           4.89,   None,   None
 39,          1,       0,  1.214000, 2458400.520972143393, 111.30300,  28.55000,              291.30300,  61.45000,       291.30308,       61.44984,    263.81899,     +46.75756,     263.82290,      +46.75757,  2618464.98, -3906704.05,  4420131.12,      43.413291,      -81.300881,   86113.90,   97470.68,   28092.98,            28054.62, -1348.90,  22316.77,           23023.39,     -0.25,      0.14,           0.61,   None,   None
 40,          1,       0,  1.245000, 2458400.520972502418, 111.23100,  28.55900,              291.23100,  61.44100,       291.23284,       61.43728,    263.81299,     +46.72222,     263.81172,      +46.72257,  2618481.19, -3906507.92,  4419842.59,      43.412368,      -81.299516,   85803.45,   97130.11,   28442.23,            28403.88, -1731.52,  11266.18,           22901.67,     -5.64,      3.19,          13.75,   None,   None
 41,          1,       0,  1.276000, 2458400.520972860977, 111.11800,  28.57400,              291.11800,  61.42600,       291.12103,       61.41991,    263.80245,     +46.66661,     263.79778,      +46.66719,  2618507.45, -3906190.24,  4419375.23,      43.410875,      -81.297225,   85300.82,   96575.80,   29007.95,            28969.60, -1897.67,  18249.04,           22781.15,     -9.18,      5.20,          22.52,   None,   None
 42,          1,       0,  1.307000, 2458400.520973220002, 111.04200,  28.58400,              291.04200,  61.41600,       291.04666,       61.40670,    263.79558,     +46.62920,     263.78625,      +46.63008,  2618524.38, -3905985.39,  4419073.87,      43.409911,      -81.295793,   84976.58,   96219.97,   29372.74,            29334.38, -2264.75,  11767.30,           22641.90,    -13.97,      7.92,          34.43,   None,   None
 43,          1,       0,  1.339000, 2458400.520973590203, 110.84600,  28.62000,              290.84600,  61.38000,       290.84671,       61.37861,    263.76353,     +46.53115,     263.76614,      +46.53128,  2618571.15, -3905419.39,  4418241.20,      43.407249,      -81.291613,   84081.38,   95229.45,   30380.64,            30342.29, -2012.32,  31496.97,           22548.26,     -2.07,      1.17,           5.14,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_003024_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.521122685168
Time: 2018-10-09 00:30:24.999999 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 37.96611 deg
 R.A. = 266.99394  Dec = +56.28946 deg

Best intersection: Stations 2 and 1 with Qconv = 37.97 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2619440.50 +/- 1.39 m
 Y =  -3879539.27 +/- 2.58 m
 Z =   4463563.89 +/- 8.50 m
 Vx =     -947.31 +/- 2.68 m/s
 Vy =   -12908.93 +/- 23.62 m/s
 Vz =    18905.39 +/- 85.50 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.960552e+00, -6.488186e-01, +2.261822e+00, +8.036313e+00, +7.503278e+00, -3.186157e+01
-6.488186e-01, +6.654193e+00, -1.199374e+01, -3.184041e+00, -6.154222e-02, +4.256728e+00
+2.261822e+00, -1.199374e+01, +7.337603e+01, -1.488858e+01, -1.047540e+02, +3.894898e+02
+8.036313e+00, -3.184041e+00, -1.488858e+01, +8.286033e+01, +1.793028e+02, -6.805423e+02
+7.503278e+00, -6.154222e-02, -1.047540e+02, +1.793028e+02, +5.665390e+02, -2.011890e+03
-3.186157e+01, +4.256728e+00, +3.894898e+02, -6.805423e+02, -2.011890e+03, +7.457162e+03

Timing offsets (from input data):
         2: 0.000000 s
         1: -0.000311 s

Reference point on the trajectory:
  Time: 2018-10-09 00:30:24.999999 UTC
  Lon     = -81.160186 +/- 0.0000 deg
  Lat     = +43.826810 +/- 0.0000 deg
  Lat geo = +43.637551 +/- 0.0000 deg
  Ht      =  100161.33 +/- 6.99 m

  JD dynamic   = 2458400.521923426073 
  LST apparent = 304.0269739184 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.80292 +/- 0.0334 deg
  Dec       = +55.60238 +/- 0.0710 deg
  Azimuth   = +309.48155 +/- 0.1481 deg
  Elevation = +63.07144 +/- 0.0293 deg
  Vavg      =  22.31690 +/- 0.0683 km/s
  Vinit     =  22.91183 +/- 0.0843 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.00947 +/- 0.0334 deg
  Dec       = +56.03457 +/- 0.0710 deg
  Azimuth   = +310.71103 +/- 0.1481 deg
  Elevation = +63.65665 +/- 0.0293 deg
  Vavg      =  22.19983 +/- 0.0683 km/s
  Vinit     =  22.79475 +/- 0.0843 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.48230 +/- 0.1248 deg
  Dec    = +55.89465 +/- 0.0858 deg
  Vg     =  20.04253 +/- 0.0961 km/s
  Vinf   =  22.91183 +/- 0.0843 km/s
  Zc     =  27.04926 +/- 0.0663 deg
  Zg     =  28.89029 +/- 0.0655 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 247.90291 +/- 0.3019 deg
  Bg     = +78.75444 +/- 0.0936 deg
  Vh     =  38.39231 +/- 0.0441 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.14264 +/- 0.0506 deg
  Bh     = +30.80148 +/- 0.1330 deg
  Vh_x   =  -6.93658 +/- 0.0273 km/s
  Vh_y   =  32.23916 +/- 0.0162 km/s
  Vh_z   = -19.65936 +/- 0.0988 km/s
Orbit:
  La Sun = 195.417022 +/- -0.0000 deg
  a      =   2.937895 +/- 0.0345 AU
  e      =   0.660969 +/- 0.0038
  i      =  30.842691 +/- 0.1332 deg
  peri   = 172.932380 +/- 0.1052 deg
  node   = 195.418000 +/- 0.0000 deg
  Pi     =   8.350380 +/- 0.1052 deg
  q      =   0.996038 +/- 0.0001 AU
  f      =   7.065403 +/- 0.1052 deg
  M      =   1.084408 +/- 0.0249 deg
  Q      =   4.879751 +/- 0.0690 AU
  n      =   0.195727 +/- 0.0033 deg/day
  T      =   5.035644 +/- 0.0896 years
  Last perihelion JD = 2458394.981499 (2018-10-03 11:33:21.530980) +/- 0.0821 days
  Tj     =   2.739591 +/- 0.0201
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.463780e-05, -3.532340e-08, +3.231279e-05, -6.469682e-10, +1.754086e-07, +8.741240e-06
q   , -3.532340e-08, +9.290662e-09, +7.686745e-06, -1.492754e-12, +1.741362e-07, +2.024217e-08
Tp  , +3.231279e-05, +7.686745e-06, +6.621606e-03, -3.997713e-09, +1.476438e-04, +5.407467e-05
node, -6.469682e-10, -1.492754e-12, -3.997713e-09, +3.013943e-14, -6.551783e-11, -4.070537e-10
peri, +1.754086e-07, +1.741362e-07, +1.476438e-04, -6.551783e-11, +3.312573e-06, +8.865987e-07
i   , +8.741240e-06, +2.024217e-08, +5.407467e-05, -4.070537e-10, +8.865987e-07, +5.497627e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 50.945403
 a2 = 4.485709

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.173e-05 s
  Stddev    = 3.42e-03 s

Begin point on the trajectory:
  Lon =   -81.160167 +/- 0.0000 deg
  Lat =    43.826799 +/- 0.0000 deg
  Ht  = 100157.34 +/- 5.61 m
End point on the trajectory:
  Lon =   -81.101139 +/- 0.0002 deg
  Lat =    43.789895 +/- 0.0003 deg
  Ht  = 87294.61 +/- 47.47 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.000000,   0.000000,   100157.34,    96963.80,          0.001956,      1.92,      3.71,              30.35, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  60.299000,   4.204619,    99311.87,    87294.61,          0.001238,      1.63,      1.93,              13.86, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.521122685168, 190.06600,  36.16700,               10.06600,  53.83300,        10.06951,       53.83542,    332.25971,     +77.47020,     332.26088,      +77.46703,  2619440.68, -3879536.75,  4463560.20,      43.826799,      -81.160167,  100157.34,  123158.57,       0.00,                4.47,    -5.14,      0.00,           22582.41,      6.08,      3.14,          11.46,   None,   None
  1,          2,       0,  0.032000, 2458400.521123055369, 190.30900,  36.29300,               10.30900,  53.70700,        10.31188,       53.70898,    333.13789,     +77.48607,     333.13880,      +77.48346,  2619473.91, -3879083.94,  4462897.05,      43.824748,      -81.156862,   99440.81,  122471.43,     803.68,              808.15,    65.37,  25115.00,           22582.41,      4.97,      2.57,           9.42,   None,   None
  2,          2,       0,  0.063000, 2458400.521123414394, 190.50700,  36.39300,               10.50700,  53.60700,        10.50590,       53.60625,    333.84866,     +77.49411,     333.84869,      +77.49511,  2619500.58, -3878720.52,  4462364.81,      43.823102,      -81.154231,   98865.73,  121920.73,    1448.71,             1453.18,     0.13,  20807.34,           22582.41,     -1.88,     -0.97,           3.58,   None,   None
  3,          2,       0,  0.094000, 2458400.521123772953, 190.71600,  36.50500,               10.71600,  53.49500,        10.71546,       53.49463,    334.61960,     +77.50494,     334.61991,      +77.50543,  2619529.18, -3878330.80,  4461794.06,      43.821336,      -81.151400,   98249.03,  121331.24,    2140.42,             2144.89,   -18.43,  22313.26,           22582.41,     -0.91,     -0.47,           1.75,   None,   None
  4,          2,       0,  0.125000, 2458400.521124131978, 190.93000,  36.61800,               10.93000,  53.38200,        10.92787,       53.38055,    335.40656,     +77.51174,     335.40685,      +77.51367,  2619558.03, -3877937.64,  4461218.27,      43.819554,      -81.148543,   97626.91,  120737.61,    2838.23,             2842.70,   -30.89,  22509.89,           22481.72,     -3.60,     -1.86,           6.93,   None,   None
  5,          2,       0,  0.156000, 2458400.521124490537, 191.15700,  36.74200,               11.15700,  53.25800,        11.15588,       53.25724,    336.25591,     +77.51879,     336.25650,      +77.51981,  2619588.79, -3877518.57,  4460604.54,      43.817654,      -81.145488,   96963.80,  120106.13,    3582.02,             3586.50,     2.64,  23993.48,           22667.13,     -1.89,     -0.97,           3.65,   None,   None
  0,          1,       0,  0.044123, 2458400.521123204846, 153.62100,  35.61700,              333.62100,  54.38300,       333.61921,       54.38189,    256.58891,     +69.56554,     256.58501,      +69.56499,  2619479.89, -3879002.46,  4462777.72,      43.824379,      -81.156297,   99311.87,  121287.50,       0.00,              952.77,   -67.78,      0.00,           23672.63,     -2.47,      2.08,           5.50,   None,   None
  1,          1,       0,  0.075123, 2458400.521123563871, 153.73000,  35.68300,              333.73000,  54.31700,       333.72840,       54.31601,    256.48187,     +69.64921,     256.47854,      +69.64871,  2619512.25, -3878561.45,  4462131.86,      43.822381,      -81.153077,   98614.02,  120532.75,     782.74,             1735.50,     4.69,  25249.53,           23672.63,     -2.19,      1.84,           4.90,   None,   None
  2,          1,       0,  0.106123, 2458400.521123922430, 153.83500,  35.75300,              333.83500,  54.24700,       333.83859,       54.24922,    256.36124,     +69.73230,     256.36990,      +69.73341,  2619544.61, -3878120.56,  4461486.16,      43.820383,      -81.149857,   97916.36,  119778.49,    1565.27,             2518.04,    76.96,  25243.05,           23672.63,      4.89,     -4.12,          11.00,   None,   None
  3,          1,       0,  0.137123, 2458400.521124281455, 153.92300,  35.80600,              333.92300,  54.19400,       333.92502,       54.19524,    256.27498,     +69.79987,     256.28017,      +69.80050,  2619570.25, -3877771.21,  4460974.53,      43.818799,      -81.147332,   97363.56,  119181.62,    2185.33,             3138.09,   -13.25,  20001.84,           23672.63,      2.72,     -2.30,           6.17,   None,   None
  4,          1,       0,  0.169123, 2458400.521124651656, 154.02800,  35.87000,              334.02800,  54.13000,       334.02936,       54.13084,    256.16969,     +69.88086,     256.17353,      +69.88128,  2619600.60, -3877357.60,  4460368.79,      43.816924,      -81.144323,   96709.08,  118474.81,    2919.43,             3872.20,   -12.32,  22940.72,           23206.83,      1.83,     -1.54,           4.16,   None,   None
  5,          1,       0,  0.200123, 2458400.521125010680, 154.13300,  35.93400,              334.13300,  54.06600,       334.13357,       54.06635,    256.06405,     +69.96193,     256.06621,      +69.96211,  2619630.60, -3876948.71,  4459769.97,      43.815070,      -81.141345,   96062.09,  117776.28,    3645.16,             4597.93,     3.14,  23410.65,           23105.19,      0.76,     -0.64,           1.75,   None,   None
  6,          1,       0,  0.231123, 2458400.521125369240, 154.21900,  35.98800,              334.21900,  54.01200,       334.21909,       54.01206,    255.97295,     +70.02897,     255.97413,      +70.02900,  2619655.42, -3876610.56,  4459274.73,      43.813536,      -81.138905,   95527.01,  117199.26,    4245.35,             5198.11,  -106.94,  19360.82,           22670.89,      0.12,     -0.10,           0.28,   None,   None
  7,          1,       0,  0.262123, 2458400.521125728264, 154.32400,  36.05200,              334.32400,  53.94800,       334.32276,       53.94724,    255.86662,     +70.11018,     255.86485,      +70.10979,  2619684.84, -3876209.60,  4458687.52,      43.811717,      -81.135986,   94892.57,  116514.83,    4957.00,             5909.77,  -105.55,  22956.62,           22513.39,     -1.64,      1.38,           3.79,   None,   None
  8,          1,       0,  0.293123, 2458400.521126086824, 154.41400,  36.11200,              334.41400,  53.88800,       334.41498,       53.88860,    255.76111,     +70.18177,     255.76460,      +70.18208,  2619711.05, -3875852.51,  4458164.56,      43.810096,      -81.133401,   94327.54,  115905.81,    5590.78,             6543.55,  -182.04,  20444.63,           22302.81,      1.28,     -1.08,           2.99,   None,   None
  9,          1,       0,  0.324123, 2458400.521126445848, 154.50900,  36.17300,              334.50900,  53.82700,       334.51038,       53.82784,    255.65573,     +70.25653,     255.66030,      +70.25697,  2619737.89, -3875486.67,  4457628.77,      43.808435,      -81.130749,   93748.67,  115282.02,    6240.11,             7192.88,  -242.97,  20946.14,           22121.85,      1.80,     -1.52,           4.22,   None,   None
 10,          1,       0,  0.355123, 2458400.521126804408, 154.59500,  36.22900,              334.59500,  53.77100,       334.59668,       53.77202,    255.55785,     +70.32455,     255.56325,      +70.32509,  2619762.21, -3875155.39,  4457143.61,      43.806931,      -81.128359,   93224.48,  114717.60,    6828.10,             7780.87,  -365.26,  18967.18,           21880.39,      2.17,     -1.84,           5.12,   None,   None
 11,          1,       0,  0.386123, 2458400.521127163433, 154.69300,  36.29000,              334.69300,  53.71000,       334.69313,       53.71008,    255.45371,     +70.40107,     255.45563,      +70.40111,  2619788.95, -3874790.92,  4456609.84,      43.805276,      -81.125717,   92647.79,  114096.62,    7474.98,             8427.75,  -428.64,  20867.29,           21702.08,      0.17,     -0.14,           0.40,   None,   None
 12,          1,       0,  0.417123, 2458400.521127521992, 154.80100,  36.36000,              334.80100,  53.64000,       334.80203,       53.64063,    255.33079,     +70.48651,     255.33496,      +70.48684,  2619818.65, -3874386.25,  4456017.19,      43.803438,      -81.122768,   92007.50,  113407.13,    8193.23,             9146.00,  -420.66,  23169.23,           21642.28,      1.33,     -1.12,           3.16,   None,   None
 13,          1,       0,  0.449123, 2458400.521127892192, 154.89600,  36.42000,              334.89600,  53.58000,       334.89539,       53.57963,    255.22661,     +70.56114,     255.22705,      +70.56094,  2619844.27, -3874037.11,  4455505.86,      43.801852,      -81.120246,   91455.06,  112812.93,    8812.92,             9765.69,  -534.15,  19365.33,           21537.49,     -0.78,      0.66,           1.88,   None,   None
 14,          1,       0,  0.480123, 2458400.521128251217, 155.01000,  36.49400,              335.01000,  53.50600,       335.01008,       53.50605,    255.09550,     +70.65153,     255.09770,      +70.65155,  2619874.96, -3873618.88,  4454893.36,      43.799951,      -81.117193,   90793.34,  112100.86,    9555.22,            10507.99,  -502.11,  23945.23,           21529.57,      0.11,     -0.09,           0.25,   None,   None
 15,          1,       0,  0.511123, 2458400.521128610242, 155.10800,  36.55600,              335.10800,  53.44400,       335.10625,       53.44294,    254.98684,     +70.72870,     254.98484,      +70.72812,  2619900.82, -3873266.48,  4454377.26,      43.798350,      -81.114641,   90235.76,  111501.53,   10180.69,            11133.46,  -586.91,  20176.38,           21494.53,     -2.20,      1.86,           5.34,   None,   None
 16,          1,       0,  0.542123, 2458400.521128968801, 155.22400,  36.63400,              335.22400,  53.36600,       335.22465,       53.36639,    254.84463,     +70.82183,     254.84845,      +70.82204,  2619931.94, -3872842.48,  4453756.31,      43.796422,      -81.111544,   89564.93,  110780.24,   10933.24,            11886.01,  -544.63,  24275.72,           21524.81,      0.82,     -0.69,           1.99,   None,   None
 17,          1,       0,  0.573123, 2458400.521129327826, 155.31800,  36.69800,              335.31800,  53.30200,       335.31990,       53.30314,    254.72661,     +70.89765,     254.73352,      +70.89828,  2619957.17, -3872498.66,  4453252.78,      43.794859,      -81.109057,   89020.93,  110196.10,   11543.47,            12496.24,  -644.66,  19684.96,           21513.92,      2.36,     -2.00,           5.78,   None,   None
 18,          1,       0,  0.604123, 2458400.521129686385, 155.40100,  36.75400,              335.40100,  53.24600,       335.40268,       53.24701,    254.62343,     +70.96446,     254.62998,      +70.96502,  2619979.22, -3872198.18,  4452812.72,      43.793492,      -81.106899,   88545.49,  109686.09,   12076.79,            13029.55,  -821.61,  17203.74,           21438.38,      2.08,     -1.77,           5.14,   None,   None
 19,          1,       0,  0.635123, 2458400.521130045410, 155.50000,  36.81700,              335.50000,  53.18300,       335.49910,       53.18246,    254.51072,     +71.04280,     254.51122,      +71.04250,  2620004.40, -3871855.01,  4452310.14,      43.791931,      -81.104416,   88002.51,  109103.49,   12685.88,            13638.65,  -922.79,  19648.09,           21357.87,     -1.11,      0.94,           2.75,   None,   None
 20,          1,       0,  0.666123, 2458400.521130403969, 155.62900,  36.90200,              335.62900,  53.09800,       335.62851,       53.09771,    254.35478,     +71.14605,     254.35638,      +71.14588,  2620037.24, -3871407.56,  4451654.83,      43.789895,      -81.101139,   87294.61,  108343.47,   13480.06,            14432.82,  -838.88,  25618.63,           21353.34,     -0.60,      0.51,           1.50,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_003046_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.521365408786
Time: 2018-10-09 00:30:45.971319 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 54.60760 deg
 R.A. = 267.15796  Dec = +56.25149 deg

Best intersection: Stations 1 and 2 with Qconv = 54.61 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2603432.09 +/- 0.80 m
 Y =  -3883083.83 +/- 3.60 m
 Z =   4466858.74 +/- 9.45 m
 Vx =     -910.65 +/- 1.97 m/s
 Vy =   -12493.63 +/- 4.08 m/s
 Vz =    18434.60 +/- 27.17 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+6.399647e-01, +9.805170e-01, -2.229450e+00, +1.539839e+00, +3.271487e-02, -1.147372e+00
+9.805170e-01, +1.304848e+01, -2.747836e+01, +4.172655e-01, +4.616267e+00, -2.862730e+01
-2.229450e+00, -2.747836e+01, +8.969381e+01, -4.765446e+00, -2.962924e+01, +1.886059e+02
+1.539839e+00, +4.172655e-01, -4.765446e+00, +9.294004e+00, +1.730347e+00, -1.871679e+01
+3.271487e-02, +4.616267e+00, -2.962924e+01, +1.730347e+00, +1.701942e+01, -1.116138e+02
-1.147372e+00, -2.862730e+01, +1.886059e+02, -1.871679e+01, -1.116138e+02, +7.416567e+02

Timing offsets (from input data):
         1: -0.000281 s
         2: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:30:45.971319 UTC
  Lon     = -81.434715 +/- 0.0000 deg
  Lat     = +43.884679 +/- 0.0000 deg
  Lat geo = +43.695343 +/- 0.0000 deg
  Ht      =   98120.99 +/- 8.28 m

  JD dynamic   = 2458400.522166149691 
  LST apparent = 303.8400651727 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.83114 +/- 0.0138 deg
  Dec       = +55.80290 +/- 0.0305 deg
  Azimuth   = +309.87708 +/- 0.0661 deg
  Elevation = +63.19305 +/- 0.0099 deg
  Vavg      =  21.80816 +/- 0.0247 km/s
  Vinit     =  22.28799 +/- 0.0248 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.08046 +/- 0.0138 deg
  Dec       = +56.24533 +/- 0.0305 deg
  Azimuth   = +311.15606 +/- 0.0661 deg
  Elevation = +63.79084 +/- 0.0099 deg
  Vavg      =  21.69248 +/- 0.0247 km/s
  Vinit     =  22.17231 +/- 0.0248 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.29971 +/- 0.0154 deg
  Dec    = +56.12659 +/- 0.0317 deg
  Vg     =  19.32529 +/- 0.0286 km/s
  Vinf   =  22.28799 +/- 0.0248 km/s
  Zc     =  26.92871 +/- 0.0100 deg
  Zg     =  28.88183 +/- 0.0084 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 247.06807 +/- 0.0538 deg
  Bg     = +78.94981 +/- 0.0312 deg
  Vh     =  37.87026 +/- 0.0106 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.26641 +/- 0.0049 deg
  Bh     = +30.05853 +/- 0.0433 deg
  Vh_x   =  -6.96378 +/- 0.0028 km/s
  Vh_y   =  32.02896 +/- 0.0053 km/s
  Vh_z   = -18.96862 +/- 0.0301 km/s
Orbit:
  La Sun = 195.417262 +/- 0.0000 deg
  a      =   2.595660 +/- 0.0061 AU
  e      =   0.616246 +/- 0.0009
  i      =  30.096142 +/- 0.0433 deg
  peri   = 172.847047 +/- 0.0173 deg
  node   = 195.418301 +/- 0.0000 deg
  Pi     =   8.265348 +/- 0.0173 deg
  q      =   0.996094 +/- 0.0000 AU
  f      =   7.150683 +/- 0.0173 deg
  M      =   1.339779 +/- 0.0080 deg
  Q      =   4.195226 +/- 0.0122 AU
  n      =   0.235685 +/- 0.0008 deg/day
  T      =   4.181888 +/- 0.0147 years
  Last perihelion JD = 2458394.837553 (2018-10-03 08:06:04.611755) +/- 0.0150 days
  Tj     =   2.967405 +/- 0.0049
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +8.081528e-07, +8.255808e-09, +1.161931e-05, -5.351170e-11, +2.247437e-07, +6.783380e-07
q   , +8.255808e-09, +1.502146e-10, +1.815757e-07, -5.012326e-13, +3.682924e-09, +6.352790e-09
Tp  , +1.161931e-05, +1.815757e-07, +2.270723e-04, -7.260165e-10, +4.555153e-06, +9.202284e-06
node, -5.351170e-11, -5.012326e-13, -7.260165e-10, +3.578557e-15, -1.392499e-11, -4.536230e-11
peri, +2.247437e-07, +3.682924e-09, +4.555153e-06, -1.392499e-11, +9.170398e-08, +1.764969e-07
i   , +6.783380e-07, +6.352790e-09, +9.202284e-06, -4.536230e-11, +1.764969e-07, +5.750227e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 7.425102
 a2 = 7.034071

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 9.680e-06 s
  Stddev    = 3.11e-03 s

Begin point on the trajectory:
  Lon =   -81.434700 +/- 0.0000 deg
  Lat =    43.884670 +/- 0.0000 deg
  Ht  = 98117.96 +/- 6.20 m
End point on the trajectory:
  Lon =   -81.388360 +/- 0.0000 deg
  Lat =    43.855316 +/- 0.0000 deg
  Ht  = 87915.60 +/- 6.72 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   8.312494,   6.769544,    97651.98,    87915.60,          0.001854,      3.79,      1.40,              16.47, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   6.155018,   7.495462,    98117.96,    88469.05,          0.001903,      2.00,      3.50,              24.66, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.028222, 2458400.521365740802, 142.43000,  42.42200,              322.43000,  47.57800,       322.43026,       47.57806,    237.08965,     +63.54564,     237.08976,      +63.54582,  2603453.56, -3882789.27,  4466424.12,      43.883332,      -81.432606,   97651.98,  131020.13,       0.00,              525.48,   -30.02,      0.00,           21697.62,      0.15,     -0.40,           0.67,   None,   None
  1,          1,       0,  0.059222, 2458400.521366099827, 142.46700,  42.51100,              322.46700,  47.48900,       322.47052,       47.48985,    236.88585,     +63.56317,     236.88744,      +63.56561,  2603483.92, -3882372.77,  4465809.57,      43.881427,      -81.429583,   96988.83,  130311.31,     743.01,             1268.48,    22.06,  23967.97,           21697.62,      2.00,     -5.39,           9.10,   None,   None
  2,          1,       0,  0.091222, 2458400.521366470028, 142.50100,  42.58600,              322.50100,  47.41400,       322.50353,       47.41461,    236.71355,     +63.57968,     236.71485,      +63.58144,  2603509.41, -3882023.02,  4465293.50,      43.879827,      -81.427069,   96431.94,  129717.15,    1366.95,             1892.43,   -67.21,  19498.37,           21697.62,      1.43,     -3.86,           6.54,   None,   None
  3,          1,       0,  0.122222, 2458400.521366828587, 142.54100,  42.67000,              322.54100,  47.33000,       322.54146,       47.33011,    236.52009,     +63.59931,     236.52067,      +63.59963,  2603537.87, -3881632.54,  4464717.35,      43.878041,      -81.424243,   95810.24,  129053.45,    2063.53,             2589.01,   -61.56,  22470.29,           21697.62,      0.26,     -0.69,           1.18,   None,   None
  4,          1,       0,  0.153222, 2458400.521367187612, 142.58600,  42.76800,              322.58600,  47.23200,       322.58627,       47.23206,    236.29431,     +63.62086,     236.29494,      +63.62105,  2603570.63, -3881183.07,  4464054.14,      43.875984,      -81.420970,   95094.60,  128289.19,    2865.38,             3390.85,    49.36,  25865.94,           22523.00,      0.15,     -0.41,           0.70,   None,   None
  5,          1,       0,  0.184222, 2458400.521367546171, 142.62700,  42.85400,              322.62700,  47.14600,       322.62486,       47.14548,    236.09568,     +63.64060,     236.09549,      +63.63910,  2603599.15, -3880791.87,  4463476.91,      43.874193,      -81.418137,   94471.75,  127624.89,    3563.26,             4088.74,    56.31,  22512.37,           22759.41,     -1.19,      3.22,           5.55,   None,   None
  6,          1,       0,  0.215222, 2458400.521367905196, 142.66200,  42.93200,              322.66200,  47.06800,       322.65892,       47.06726,    235.91563,     +63.65686,     235.91520,      +63.65470,  2603624.58, -3880442.97,  4462962.11,      43.872595,      -81.415624,   93916.24,  127033.17,    4185.68,             4711.16,   -12.19,  20078.03,           22559.52,     -1.71,      4.64,           8.02,   None,   None
  7,          1,       0,  0.246222, 2458400.521368263755, 142.70000,  43.02100,              322.70000,  46.97900,       322.69822,       46.97857,    235.71025,     +63.67391,     235.71047,      +63.67266,  2603653.21, -3880050.16,  4462382.51,      43.870796,      -81.412778,   93290.84,  126366.73,    4886.43,             5411.91,    -2.37,  22604.90,           22479.59,     -0.98,      2.67,           4.64,   None,   None
  8,          1,       0,  0.277222, 2458400.521368622780, 142.73400,  43.10300,              322.73400,  46.89700,       322.73368,       46.89692,    235.52096,     +63.68875,     235.52188,      +63.68853,  2603679.24, -3879693.07,  4461855.62,      43.869161,      -81.410203,   92722.31,  125761.58,    5523.46,             6048.93,   -56.27,  20549.26,           22314.21,     -0.18,      0.48,           0.83,   None,   None
  9,          1,       0,  0.308222, 2458400.521368981339, 142.76900,  43.18800,              322.76900,  46.81200,       322.77048,       46.81235,    235.32460,     +63.70378,     235.32632,      +63.70482,  2603705.95, -3879326.58,  4461314.85,      43.867481,      -81.407556,   92138.82,  125140.66,    6177.26,             6702.73,   -93.40,  21090.27,           22163.36,      0.81,     -2.19,           3.85,   None,   None
 10,          1,       0,  0.339222, 2458400.521369340364, 142.80600,  43.27400,              322.80600,  46.72600,       322.80777,       46.72643,    235.12545,     +63.71988,     235.12741,      +63.72113,  2603732.83, -3878957.88,  4460770.84,      43.865792,      -81.404892,   91551.81,  124516.28,    6834.99,             7360.47,  -126.59,  21217.23,           22038.08,      0.97,     -2.62,           4.63,   None,   None
 11,          1,       0,  0.371222, 2458400.521369710565, 142.85000,  43.38100,              322.85000,  46.61900,       322.85500,       46.62020,    234.87771,     +63.73824,     234.88098,      +63.74178,  2603765.81, -3878505.40,  4460103.19,      43.863718,      -81.401597,   90831.45,  123749.58,    7642.19,             8167.67,   -32.61,  25225.00,           22091.93,      2.71,     -7.37,          13.09,   None,   None
 12,          1,       0,  0.402222, 2458400.521370069589, 142.88100,  43.45500,              322.88100,  46.54500,       322.88584,       46.54616,    234.70610,     +63.75115,     234.70942,      +63.75459,  2603788.35, -3878196.08,  4459646.78,      43.862299,      -81.399382,   90338.97,  123226.99,    8194.00,             8719.48,  -171.72,  17800.42,           21983.23,      2.61,     -7.12,          12.69,   None,   None
 13,          1,       0,  0.433222, 2458400.521370428149, 142.92000,  43.54100,              322.92000,  46.45900,       322.92283,       46.45968,    234.50594,     +63.76801,     234.50865,      +63.77003,  2603814.55, -3877836.62,  4459116.40,      43.860651,      -81.396787,   89766.68,  122619.26,    8835.26,             9360.74,  -221.40,  20685.68,           21878.08,      1.53,     -4.15,           7.44,   None,   None
 14,          1,       0,  0.464222, 2458400.521370787174, 142.96900,  43.64600,              322.96900,  46.35400,       322.96926,       46.35406,    234.26098,     +63.78928,     234.26289,      +63.78947,  2603846.34, -3877400.55,  4458472.96,      43.858651,      -81.393611,   89072.46,  121881.50,    9613.19,            10138.67,  -134.39,  25094.48,           21889.88,      0.14,     -0.38,           0.68,   None,   None
 15,          1,       0,  0.495222, 2458400.521371145733, 142.99900,  43.71300,              322.99900,  46.28700,       322.99642,       46.28638,    234.10473,     +63.80184,     234.10578,      +63.79999,  2603866.26, -3877127.26,  4458069.71,      43.857397,      -81.391668,   88637.33,  121420.96,   10100.73,            10626.21,  -337.78,  15727.19,           21762.43,     -1.38,      3.76,           6.80,   None,   None
 16,          1,       0,  0.526222, 2458400.521371504758, 143.04800,  43.82500,              323.04800,  46.17500,       323.04556,       46.17442,    233.84345,     +63.82178,     233.84470,      +63.82003,  2603899.30, -3876673.89,  4457400.76,      43.855316,      -81.388360,   87915.60,  120654.55,   10909.51,            11434.99,  -219.93,  26089.66,           21759.42,     -1.30,      3.54,           6.44,   None,   None
  0,          2,       0,  0.000000, 2458400.521365408786, 172.91000,  38.94700,              352.91000,  51.05300,       352.90928,       51.05253,    274.97228,     +80.78716,     274.96817,      +80.78730,  2603432.23, -3883081.92,  4466855.94,      43.884670,      -81.434700,   98117.96,  125133.73,       0.00,                3.39,    76.90,      0.00,           21698.27,     -1.24,      0.71,           2.35,   None,   None
  1,          2,       0,  0.031000, 2458400.521365767810, 173.04900,  39.03500,              353.04900,  50.96500,       353.04770,       50.96414,    275.11780,     +80.90906,     275.11047,      +80.90931,  2603458.82, -3882717.10,  4466317.64,      43.883002,      -81.432069,   97537.08,  124545.66,     650.82,              654.22,    36.80,  20994.26,           21698.27,     -2.24,      1.28,           4.27,   None,   None
  2,          2,       0,  0.063000, 2458400.521366138011, 173.18500,  39.11900,              353.18500,  50.88100,       353.18084,       50.87827,    275.27371,     +81.02656,     275.25015,      +81.02737,  2603484.36, -3882366.68,  4465800.58,      43.881400,      -81.429551,   96979.13,  123981.40,    1275.96,             1279.35,   -51.28,  19535.50,           21698.27,     -7.11,      4.07,          13.63,   None,   None
  3,          2,       0,  0.094000, 2458400.521366497036, 173.35500,  39.22900,              353.35500,  50.77100,       353.35184,       50.76893,    275.45964,     +81.17757,     275.44160,      +81.17819,  2603516.53, -3881925.39,  4465149.45,      43.879381,      -81.426340,   96276.50,  123271.37,    2063.20,             2066.59,    45.03,  25394.82,           21698.27,     -5.37,      3.08,          10.36,   None,   None
  4,          2,       0,  0.125000, 2458400.521366855595, 173.49300,  39.32100,              353.49300,  50.67900,       353.49155,       50.67806,    275.60821,     +81.30240,     275.60013,      +81.30269,  2603542.90, -3881563.51,  4464615.49,      43.877725,      -81.423730,   95700.32,  122689.91,    2708.77,             2712.17,    -0.32,  20825.03,           21818.10,     -2.45,      1.40,           4.74,   None,   None
  5,          2,       0,  0.156000, 2458400.521367214620, 173.64500,  39.42100,              353.64500,  50.57900,       353.64431,       50.57855,    275.78462,     +81.43877,     275.78104,      +81.43891,  2603571.46, -3881171.76,  4464037.46,      43.875932,      -81.420894,   95076.60,  122061.08,    3407.62,             3411.02,     7.60,  22543.54,           21955.20,     -1.16,      0.66,           2.26,   None,   None
  6,          2,       0,  0.187000, 2458400.521367573179, 173.79100,  39.51500,              353.79100,  50.48500,       353.78879,       50.48356,    275.96982,     +81.56800,     275.95710,      +81.56845,  2603598.39, -3880802.33,  4463492.35,      43.874241,      -81.418226,   94488.40,  121468.75,    4066.68,             4070.07,   -24.27,  21259.86,           21930.61,     -3.71,      2.12,           7.25,   None,   None
  7,          2,       0,  0.218000, 2458400.521367932204, 173.95000,  39.61900,              353.95000,  50.38100,       353.94724,       50.37921,    276.17524,     +81.71006,     276.15906,      +81.71064,  2603627.62, -3880401.23,  4462900.53,      43.872404,      -81.415318,   93849.80,  120826.35,    4782.21,             4785.60,     0.33,  23081.64,           22015.58,     -4.60,      2.64,           9.05,   None,   None
  8,          2,       0,  0.249000, 2458400.521368290763, 174.08700,  39.71000,              354.08700,  50.29000,       354.08383,       50.28795,    276.35553,     +81.83360,     276.33671,      +81.83427,  2603652.87, -3880054.80,  4462389.35,      43.870818,      -81.412823,   93298.22,  120272.19,    5400.24,             5403.63,   -72.57,  19936.30,           21917.54,     -5.25,      3.01,          10.38,   None,   None
  9,          2,       0,  0.280000, 2458400.521368649788, 174.23500,  39.80900,              354.23500,  50.19100,       354.23179,       50.18893,    276.55685,     +81.96760,     276.53760,      +81.96829,  2603679.97, -3879683.03,  4461840.81,      43.869115,      -81.410137,   92706.33,  119678.13,    6063.44,             6066.84,  -100.29,  21393.80,           21839.07,     -5.29,      3.03,          10.51,   None,   None
 10,          2,       0,  0.311000, 2458400.521369008347, 174.38800,  39.91500,              354.38800,  50.08500,       354.38723,       50.08450,    276.76160,     +82.10919,     276.75783,      +82.10936,  2603708.21, -3879295.62,  4461269.18,      43.867340,      -81.407331,   92089.53,  119059.76,    6754.56,             6757.96,  -100.10,  22294.21,           21816.79,     -1.26,      0.72,           2.52,   None,   None
 11,          2,       0,  0.343000, 2458400.521369379014, 174.56400,  40.03400,              354.56400,  49.96600,       354.56359,       49.96573,    277.02193,     +82.26949,     277.02053,      +82.26958,  2603739.92, -3878860.61,  4460627.31,      43.865346,      -81.404169,   91396.96,  118366.27,    7530.60,             7533.99,   -37.28,  24251.11,           21900.46,     -0.67,      0.39,           1.35,   None,   None
 12,          2,       0,  0.374000, 2458400.521369737573, 174.70700,  40.13200,              354.70700,  49.86800,       354.70670,       49.86781,    277.23987,     +82.40078,     277.23932,      +82.40085,  2603765.71, -3878506.66,  4460105.05,      43.863723,      -81.401616,   90833.45,  117802.82,    8162.02,             8165.42,   -96.78,  20368.56,           21900.47,     -0.48,      0.28,           0.98,   None,   None
 13,          2,       0,  0.405000, 2458400.521370096598, 174.86800,  40.24300,              354.86800,  49.75700,       354.86832,       49.75720,    277.49559,     +82.54908,     277.49933,      +82.54901,  2603794.52, -3878111.52,  4459522.01,      43.861912,      -81.398751,   90204.35,  117174.48,    8866.94,             8870.34,   -82.79,  22739.32,           21924.37,      0.52,     -0.30,           1.05,   None,   None
 14,          2,       0,  0.436000, 2458400.521370455157, 174.99300,  40.32800,              354.99300,  49.67200,       354.99152,       49.67106,    277.70865,     +82.66312,     277.70017,      +82.66346,  2603816.68, -3877807.48,  4459073.39,      43.860517,      -81.396575,   89720.28,  116691.70,    9409.34,             9412.73,  -231.32,  17496.62,           21829.64,     -2.38,      1.36,           4.84,   None,   None
 15,          2,       0,  0.467000, 2458400.521370814182, 175.15200,  40.43700,              355.15200,  49.56300,       355.14957,       49.56145,    277.98952,     +82.80883,     277.97427,      +82.80941,  2603844.59, -3877424.59,  4458508.43,      43.858761,      -81.393802,   89110.71,  116084.28,   10092.39,            10095.79,  -239.20,  22033.97,           21770.76,     -3.89,      2.23,           7.97,   None,   None
 16,          2,       0,  0.498000, 2458400.521371172741, 175.31800,  40.55500,              355.31800,  49.44500,       355.31738,       49.44461,    278.28285,     +82.96448,     278.28040,      +82.96463,  2603873.96, -3877021.54,  4457913.72,      43.856912,      -81.390876,   88469.05,  115445.71,   10811.41,            10814.81,  -211.11,  23194.21,           21758.14,     -0.98,      0.56,           2.02,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_003057_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.521504093427
Time: 2018-10-09 00:30:57.953672 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 41.36661 deg
 R.A. = 266.73424  Dec = +56.12996 deg

Best intersection: Stations 1 and 2 with Qconv = 41.37 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2591086.97 +/- 6.13 m
 Y =  -3876532.02 +/- 6.51 m
 Z =   4480277.20 +/- 29.94 m
 Vx =     -795.21 +/- 23.15 m/s
 Vy =   -13013.63 +/- 18.34 m/s
 Vz =    18669.77 +/- 102.46 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+4.340988e+01, +1.831530e+01, -1.594572e+02, +1.961554e+02, +1.193819e+02, -6.278911e+02
+1.831530e+01, +4.331581e+01, -1.419406e+02, +6.597334e+01, +5.284829e+01, -3.263749e+02
-1.594572e+02, -1.419406e+02, +9.461295e+02, -6.191363e+02, -4.756198e+02, +2.916397e+03
+1.961554e+02, +6.597334e+01, -6.191363e+02, +1.155236e+03, +6.245106e+02, -3.235435e+03
+1.193819e+02, +5.284829e+01, -4.756198e+02, +6.245106e+02, +4.121064e+02, -2.145798e+03
-6.278911e+02, -3.263749e+02, +2.916397e+03, -3.235435e+03, -2.145798e+03, +1.249568e+04

Timing offsets (from input data):
         1: -0.000364 s
         2: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:30:57.953672 UTC
  Lon     = -81.565943 +/- 0.0001 deg
  Lat     = +44.046034 +/- 0.0002 deg
  Lat geo = +43.856670 +/- 0.0002 deg
  Ht      =   98575.02 +/- 21.92 m

  JD dynamic   = 2458400.522304834332 
  LST apparent = 303.7589000140 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.50324 +/- 0.1270 deg
  Dec       = +55.07174 +/- 0.1063 deg
  Azimuth   = +308.17180 +/- 0.2133 deg
  Elevation = +63.83967 +/- 0.0847 deg
  Vavg      =  21.47707 +/- 0.0920 km/s
  Vinit     =  22.77164 +/- 0.0959 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.71144 +/- 0.1270 deg
  Dec       = +55.49260 +/- 0.1063 deg
  Azimuth   = +309.40364 +/- 0.2133 deg
  Elevation = +64.44130 +/- 0.0847 deg
  Vavg      =  21.36146 +/- 0.0920 km/s
  Vinit     =  22.65603 +/- 0.0959 km/s
Radiant (geocentric, J2000):
  R.A.   = 263.27005 +/- 0.2316 deg
  Dec    = +55.34602 +/- 0.1357 deg
  Vg     =  19.88132 +/- 0.1090 km/s
  Vinf   =  22.77164 +/- 0.0959 km/s
  Zc     =  26.27776 +/- 0.1278 deg
  Zg     =  28.09016 +/- 0.1276 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 250.75944 +/- 0.6104 deg
  Bg     = +78.33357 +/- 0.1443 deg
  Vh     =  38.47012 +/- 0.0390 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.32533 +/- 0.0913 deg
  Bh     = +30.40873 +/- 0.1632 deg
  Vh_x   =  -7.08226 +/- 0.0511 km/s
  Vh_y   =  32.41333 +/- 0.0309 km/s
  Vh_z   = -19.47224 +/- 0.1136 km/s
Orbit:
  La Sun = 195.417399 +/- -0.0000 deg
  a      =   2.997255 +/- 0.0353 AU
  e      =   0.667576 +/- 0.0034
  i      =  30.445205 +/- 0.1638 deg
  peri   = 173.338879 +/- 0.1800 deg
  node   = 195.418422 +/- 0.0000 deg
  Pi     =   8.757301 +/- 0.1800 deg
  q      =   0.996359 +/- 0.0002 AU
  f      =   6.658868 +/- 0.1800 deg
  M      =   0.990100 +/- 0.0235 deg
  Q      =   4.998152 +/- 0.0706 AU
  n      =   0.189941 +/- 0.0028 deg/day
  T      =   5.189031 +/- 0.0950 years
  Last perihelion JD = 2458395.309630 (2018-10-03 19:25:52.044515) +/- 0.1370 days
  Tj     =   2.710584 +/- 0.0184
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.403653e-05, -2.588605e-07, -1.677474e-04, -8.130132e-10, -4.304970e-06, +1.106086e-05
q   , -2.588605e-07, +3.071972e-08, +2.411829e-05, +5.787457e-12, +5.556362e-07, -7.718849e-08
Tp  , -1.677474e-04, +2.411829e-05, +1.906068e-02, +2.326807e-09, +4.377685e-04, -3.028334e-05
node, -8.130132e-10, +5.787457e-12, +2.326807e-09, +5.150983e-14, +8.193998e-11, -7.017015e-10
peri, -4.304970e-06, +5.556362e-07, +4.377685e-04, +8.193998e-11, +1.007060e-05, -1.083916e-06
i   , +1.106086e-05, -7.718849e-08, -3.028334e-05, -7.017015e-10, -1.083916e-06, +9.561438e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 23.438295
 a2 = 6.542661

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.291e-06 s
  Stddev    = 1.14e-03 s

Begin point on the trajectory:
  Lon =   -81.565921 +/- 0.0001 deg
  Lat =    44.046022 +/- 0.0002 deg
  Ht  = 98570.27 +/- 20.70 m
End point on the trajectory:
  Lon =   -81.519283 +/- 0.0002 deg
  Lat =    44.018266 +/- 0.0002 deg
  Ht  = 88274.69 +/- 23.75 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,  30.001951,   6.048601,    97752.63,    88274.69,          0.005163,     12.38,      3.96,              22.35, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   1.991134,  15.746036,    98570.27,    93104.53,          0.006827,     10.15,     12.66,              27.43, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.046409, 2458400.521504629403, 143.94400,  48.52500,              323.94400,  41.47500,       323.92550,       41.47072,    223.21015,     +63.50821,     223.20955,      +63.49371,  2591118.97, -3876008.40,  4479526.01,      44.043821,      -81.562234,   97752.63,  145720.36,       0.00,              916.24,     2.50,      0.00,           22609.78,    -11.25,     35.13,          52.22,   None,   None
  1,          1,       0,  0.078409, 2458400.521504999604, 143.97800,  48.63300,              323.97800,  41.36700,       323.96410,       41.36379,    222.96173,     +63.50259,     222.96151,      +63.49167,  2591143.76, -3875602.77,  4478944.07,      44.042107,      -81.559344,   97115.56,  145072.63,     709.79,             1626.03,   -16.41,  22180.93,           22609.78,     -8.42,     26.33,          39.30,   None,   None
  2,          1,       0,  0.109409, 2458400.521505358629, 144.01300,  48.74800,              324.01300,  41.25200,       324.00537,       41.25024,    222.69785,     +63.49535,     222.69798,      +63.48936,  2591169.87, -3875175.48,  4478331.08,      44.040300,      -81.556288,   96444.49,  144390.51,    1457.46,             2373.70,    25.35,  24118.48,           22609.78,     -4.60,     14.40,          21.59,   None,   None
  3,          1,       0,  0.140409, 2458400.521505717188, 144.04500,  48.84900,              324.04500,  41.15100,       324.04102,       41.15008,    222.46557,     +63.48958,     222.46592,      +63.48645,  2591192.64, -3874802.74,  4477796.32,      44.038723,      -81.553638,   95859.07,  143796.54,    2109.71,             3025.95,   -28.33,  21040.21,           22609.78,     -2.40,      7.50,          11.30,   None,   None
  4,          1,       0,  0.171409, 2458400.521506076213, 144.08400,  48.96300,              324.08400,  41.03700,       324.08192,       41.03652,    222.20206,     +63.48479,     222.20258,      +63.48315,  2591218.29, -3874383.09,  4477194.28,      44.036948,      -81.550638,   95200.00,  143127.81,    2844.02,             3760.26,     0.07,  23687.61,           22717.59,     -1.24,      3.90,           5.89,   None,   None
  5,          1,       0,  0.202409, 2458400.521506434772, 144.11800,  49.06800,              324.11800,  40.93200,       324.11892,       40.93221,    221.96036,     +63.47864,     221.96101,      +63.47937,  2591241.60, -3874001.63,  4476647.03,      44.035334,      -81.547922,   94600.91,  142520.88,    3511.51,             4427.75,   -38.37,  21531.73,           22580.46,      0.55,     -1.71,           2.60,   None,   None
  6,          1,       0,  0.233409, 2458400.521506793797, 144.15500,  49.17600,              324.15500,  40.82400,       324.15711,       40.82448,    221.71081,     +63.47345,     221.71156,      +63.47512,  2591265.47, -3873610.97,  4476086.57,      44.033680,      -81.545137,   93987.38,  141899.73,    4195.10,             5111.33,   -60.70,  22051.28,           22474.83,      1.25,     -3.93,           6.00,   None,   None
  7,          1,       0,  0.264409, 2458400.521507152356, 144.18600,  49.26800,              324.18600,  40.73200,       324.18877,       40.73264,    221.49853,     +63.46838,     221.49940,      +63.47057,  2591285.60, -3873281.54,  4475613.96,      44.032286,      -81.542809,   93470.00,  141377.07,    4771.54,             5687.78,  -190.18,  18595.03,           22108.71,      1.64,     -5.16,           7.90,   None,   None
  8,          1,       0,  0.295409, 2458400.521507511381, 144.22500,  49.38400,              324.22500,  40.61600,       324.22976,       40.61709,    221.23100,     +63.46157,     221.23192,      +63.46534,  2591310.80, -3872869.10,  4475022.26,      44.030539,      -81.539861,   92822.27,  140722.09,    5493.25,             6409.48,  -174.39,  23280.73,           22015.32,      2.81,     -8.84,          13.59,   None,   None
  9,          1,       0,  0.326409, 2458400.521507869940, 144.25700,  49.48000,              324.25700,  40.52000,       324.26270,       40.52131,    221.00981,     +63.45543,     221.01080,      +63.45996,  2591331.45, -3872531.17,  4474537.47,      44.029108,      -81.537469,   92291.56,  140186.74,    6084.55,             7000.79,  -289.01,  19074.35,           21807.73,      3.36,    -10.56,          16.31,   None,   None
 10,          1,       0,  0.358409, 2458400.521508240607, 144.30300,  49.59000,              324.30300,  40.41000,       324.30161,       40.40968,    220.75151,     +63.45482,     220.75287,      +63.45372,  2591355.36, -3872139.89,  4473976.12,      44.027450,      -81.534682,   91677.06,  139566.79,    6769.23,             7685.47,  -333.02,  21396.31,           21674.72,     -0.81,      2.56,           3.97,   None,   None
 11,          1,       0,  0.389409, 2458400.521508599166, 144.34400,  49.70900,              324.34400,  40.29100,       324.34336,       40.29085,    220.47675,     +63.44742,     220.47821,      +63.44691,  2591380.61, -3871726.67,  4473383.29,      44.025699,      -81.531727,   91028.11,  138912.28,    7492.30,             8408.54,  -315.87,  23324.88,           21661.69,     -0.37,      1.17,           1.82,   None,   None
 12,          1,       0,  0.420409, 2458400.521508958191, 144.37300,  49.79600,              324.37300,  40.20400,       324.37238,       40.20386,    220.27645,     +63.44103,     220.27805,      +63.44054,  2591398.84, -3871428.24,  4472955.16,      44.024435,      -81.529629,   90559.42,  138441.27,    8014.50,             8930.74,  -499.59,  16845.04,           21495.50,     -0.36,      1.13,           1.77,   None,   None
 13,          1,       0,  0.451409, 2458400.521509316750, 144.42000,  49.92900,              324.42000,  40.07100,       324.41934,       40.07085,    219.96893,     +63.43278,     219.97066,      +63.43225,  2591426.67, -3870972.88,  4472301.89,      44.022504,      -81.526359,   89844.33,  137720.81,    8811.31,             9727.54,  -408.71,  25703.37,           21510.95,     -0.38,      1.21,           1.90,   None,   None
 14,          1,       0,  0.482409, 2458400.521509675775, 144.45000,  50.01900,              324.45000,  39.98100,       324.44926,       39.98083,    219.76189,     +63.42559,     219.76377,      +63.42500,  2591445.22, -3870669.33,  4471866.41,      44.021217,      -81.524222,   89367.60,  137242.52,    9342.46,            10258.70,  -583.48,  17134.07,           21412.00,     -0.43,      1.35,           2.12,   None,   None
 15,          1,       0,  0.513409, 2458400.521510034334, 144.48600,  50.13000,              324.48600,  39.87000,       324.48708,       39.87025,    219.50722,     +63.41566,     219.50909,      +63.41653,  2591467.90, -3870298.07,  4471333.78,      44.019643,      -81.521578,   88784.57,  136656.99,    9992.10,            10908.34,  -639.75,  20956.18,           21335.79,      0.62,     -1.97,           3.11,   None,   None
 16,          1,       0,  0.544409, 2458400.521510393359, 144.51300,  50.22900,              324.51300,  39.77100,       324.51973,       39.77254,    219.28308,     +63.40280,     219.28461,      +63.40818,  2591487.74, -3869973.41,  4470868.02,      44.018266,      -81.519283,   88274.69,  136145.98,   10560.20,            11476.44,  -777.57,  18325.84,           21224.69,      3.87,    -12.22,          19.42,   None,   None
  0,          2,       0,  0.000000, 2458400.521504093427, 168.04600,  45.27600,              348.04600,  44.72400,       348.05944,       44.73097,    228.21995,     +81.26819,     228.27194,      +81.27696,  2591087.16, -3876528.99,  4480272.86,      44.046022,      -81.565921,   98570.27,  138539.01,       0.00,                5.29,   148.35,      0.00,           21576.34,     22.30,    -17.87,          42.55,   None,   None
  1,          2,       0,  0.062000, 2458400.521504811011, 168.24800,  45.47700,              348.24800,  44.52300,       348.25516,       44.52671,    226.97863,     +81.43010,     227.00636,      +81.43487,  2591131.20, -3875808.18,  4479238.76,      44.042975,      -81.560807,   97438.17,  137435.20,    1261.30,             1266.59,    -2.19,  20343.49,           21576.34,     11.80,     -9.46,          22.70,   None,   None
  2,          2,       0,  0.094000, 2458400.521505181212, 168.36600,  45.60100,              348.36600,  44.39900,       348.37388,       44.40308,    226.18871,     +81.52371,     226.21925,      +81.52903,  2591157.51, -3875377.66,  4478621.12,      44.041155,      -81.557731,   96762.01,  136776.90,    2014.64,             2019.93,    22.46,  23542.03,           21576.34,     12.95,    -10.38,          25.03,   None,   None
  3,          2,       0,  0.125000, 2458400.521505540237, 168.47900,  45.71000,              348.47900,  44.29000,       348.48064,       44.29085,    225.48359,     +81.61158,     225.49019,      +81.61269,  2591181.15, -3874990.90,  4478066.27,      44.039519,      -81.554977,   96154.59,  136186.44,    2691.40,             2696.69,    -6.71,  21830.77,           21576.34,      2.68,     -2.15,           5.20,   None,   None
  4,          2,       0,  0.156000, 2458400.521505898796, 168.59200,  45.83000,              348.59200,  44.17000,       348.59429,       44.17118,    224.68853,     +81.69900,     224.69773,      +81.70058,  2591206.10, -3874582.44,  4477480.28,      44.037791,      -81.552060,   95513.09,  135563.59,    3406.13,             3411.42,     2.11,  23055.99,           21880.83,      3.74,     -3.00,           7.29,   None,   None
  5,          2,       0,  0.187000, 2458400.521506257821, 168.70600,  45.94000,              348.70600,  44.06000,       348.70128,       44.05756,    223.94781,     +81.78549,     223.93048,      +81.78219,  2591229.56, -3874198.53,  4476929.50,      44.036167,      -81.549327,   94910.14,  134979.04,    4077.92,             4083.21,   -32.02,  21670.53,           21968.14,     -7.68,      6.16,          15.04,   None,   None
  6,          2,       0,  0.218000, 2458400.521506616380, 168.81000,  46.04800,              348.81000,  43.95200,       348.80319,       43.94849,    223.20525,     +81.86366,     223.18030,      +81.85884,  2591251.87, -3873833.48,  4476405.79,      44.034622,      -81.546733,   94336.82,  134424.00,    4716.69,             4721.98,   -99.17,  20605.52,           21882.77,    -11.04,      8.85,          21.71,   None,   None
  7,          2,       0,  0.249000, 2458400.521506975405, 168.92100,  46.16200,              348.92100,  43.83800,       348.91104,       43.83287,    222.40688,     +81.94585,     222.37050,      +81.93873,  2591275.30, -3873450.02,  4475855.67,      44.032999,      -81.544002,   93734.60,  133841.67,    5387.67,             5392.97,  -134.11,  21644.68,           21825.96,    -16.08,     12.90,          31.77,   None,   None
  8,          2,       0,  0.280000, 2458400.521507333964, 169.03300,  46.28500,              349.03300,  43.71500,       349.02473,       43.71075,    221.52820,     +82.02749,     221.49859,      +82.02151,  2591299.82, -3873048.83,  4475280.11,      44.031300,      -81.541138,   93104.53,  133233.18,    6089.69,             6094.99,  -138.01,  22645.79,           21846.01,    -13.30,     10.67,          26.40,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_003305_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.522974537220
Time: 2018-10-09 00:33:05.000016 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 50.56385 deg
 R.A. = 266.89569  Dec = +55.73925 deg

Best intersection: Stations 1 and 2 with Qconv = 50.56 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2632184.50 +/- 4.75 m
 Y =  -3865591.92 +/- 45.95 m
 Z =   4481175.50 +/- 75.38 m
 Vx =     -992.69 +/- 0.55 m/s
 Vy =   -13025.04 +/- 15.41 m/s
 Vz =    18851.50 +/- 58.45 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.260500e+01, +1.775374e+02, -3.212510e+02, +1.394567e+01, +2.564202e+01, -1.233261e+02
+1.775374e+02, +2.124995e+03, -3.321921e+03, +2.167802e+01, -5.672587e+01, -2.100679e+02
-3.212510e+02, -3.321921e+03, +5.712091e+03, -1.083281e+02, -1.288887e+02, +1.359709e+03
+1.394567e+01, +2.167802e+01, -1.083281e+02, +2.404510e+01, +7.481111e+01, -2.418440e+02
+2.564202e+01, -5.672587e+01, -1.288887e+02, +7.481111e+01, +4.407604e+02, -9.786179e+02
-1.233261e+02, -2.100679e+02, +1.359709e+03, -2.418440e+02, -9.786179e+02, +3.237954e+03

Timing offsets (from input data):
         1: 0.000000 s
         2: 0.000091 s

Reference point on the trajectory:
  Time: 2018-10-09 00:33:05.000016 UTC
  Lon     = -81.603661 +/- 0.0004 deg
  Lat     = +43.966144 +/- 0.0003 deg
  Lat geo = +43.777111 +/- 0.0003 deg
  Ht      =  109208.05 +/- 77.15 m

  JD dynamic   = 2458400.523775278125 
  LST apparent = 304.2519913998 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.64167 +/- 0.0170 deg
  Dec       = +55.28068 +/- 0.0510 deg
  Azimuth   = +308.49184 +/- 0.1083 deg
  Elevation = +62.99358 +/- 0.0160 deg
  Vavg      =  21.80706 +/- 0.0397 km/s
  Vinit     =  22.93504 +/- 0.0570 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.82969 +/- 0.0170 deg
  Dec       = +55.71423 +/- 0.0510 deg
  Azimuth   = +309.69011 +/- 0.1083 deg
  Elevation = +63.58583 +/- 0.0160 deg
  Vavg      =  21.68808 +/- 0.0397 km/s
  Vinit     =  22.81606 +/- 0.0570 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.34040 +/- 0.0139 deg
  Dec    = +55.53376 +/- 0.0528 deg
  Vg     =  20.07333 +/- 0.0651 km/s
  Vinf   =  22.93504 +/- 0.0570 km/s
  Zc     =  27.12445 +/- 0.0163 deg
  Zg     =  28.96359 +/- 0.0107 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 247.99673 +/- 0.0870 deg
  Bg     = +78.38528 +/- 0.0505 deg
  Vh     =  38.49219 +/- 0.0326 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.02441 +/- 0.0066 deg
  Bh     = +30.72082 +/- 0.0882 deg
  Vh_x   =  -6.89368 +/- 0.0037 km/s
  Vh_y   =  32.36441 +/- 0.0112 km/s
  Vh_z   = -19.66394 +/- 0.0667 km/s
Orbit:
  La Sun = 195.418851 +/- -0.0000 deg
  a      =   3.014545 +/- 0.0256 AU
  e      =   0.669657 +/- 0.0028
  i      =  30.765045 +/- 0.0884 deg
  peri   = 172.724326 +/- 0.0180 deg
  node   = 195.419847 +/- 0.0000 deg
  Pi     =   8.144174 +/- 0.0180 deg
  q      =   0.995832 +/- 0.0000 AU
  f      =   7.273444 +/- 0.0180 deg
  M      =   1.071050 +/- 0.0167 deg
  Q      =   5.033258 +/- 0.0513 AU
  n      =   0.188309 +/- 0.0024 deg/day
  T      =   5.233996 +/- 0.0667 years
  Last perihelion JD = 2458394.836053 (2018-10-03 08:03:54.938912) +/- 0.0180 days
  Tj     =   2.697762 +/- 0.0147
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +7.973053e-06, +1.265929e-08, +4.494987e-05, -3.073999e-10, +7.027809e-07, +4.063336e-06
q   , +1.265929e-08, +1.158849e-10, +1.556627e-07, -7.507034e-13, +3.009344e-09, +9.958313e-09
Tp  , +4.494987e-05, +1.556627e-07, +3.276012e-04, -1.962822e-09, +5.628500e-06, +2.597596e-05
node, -3.073999e-10, -7.507034e-13, -1.962822e-09, +1.364835e-14, -3.226838e-11, -1.806996e-10
peri, +7.027809e-07, +3.009344e-09, +5.628500e-06, -3.226838e-11, +9.937868e-08, +4.272269e-07
i   , +4.063336e-06, +9.958313e-09, +2.597596e-05, -1.806996e-10, +4.272269e-07, +2.392579e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 14.748255
 a2 = 3.634683

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.603e-05 s
  Stddev    = 4.00e-03 s

Begin point on the trajectory:
  Lon =   -81.603408 +/- 0.0001 deg
  Lat =    43.965999 +/- 0.0002 deg
  Ht  = 109156.29 +/- 24.02 m
End point on the trajectory:
  Lon =   -81.487530 +/- 0.0001 deg
  Lat =    43.896214 +/- 0.0002 deg
  Ht  = 84416.29 +/- 23.03 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   6.728720,   4.492034,   109186.11,    87164.37,          0.008401,     19.24,      4.28,              17.53, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  13.069969,   3.691415,   106560.90,    84412.99,          0.001800,      2.33,      3.17,              22.32, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.522974537220, 139.58800,  44.09300,              319.58800,  45.90700,       319.57930,       45.90525,    234.60112,     +61.40670,     234.59959,      +61.40044,  2632185.50, -3865564.09,  4481167.17,      43.966229,      -81.603459,  109186.11,  150394.30,       0.00,                5.54,     1.26,      0.00,           22865.80,     -3.66,     16.13,          22.68,   None,   None
  1,          1,       0,  0.062000, 2458400.522975254804, 139.64900,  44.25700,              319.64900,  45.74300,       319.63718,       45.74062,    234.24835,     +61.42128,     234.24662,      +61.41274,  2632249.12, -3864728.52,  4479955.99,      43.962537,      -81.597311,  107873.95,  148997.35,    1472.82,             1467.28,    40.82,  23755.08,           22865.80,     -4.94,     21.78,          30.92,   None,   None
  2,          1,       0,  0.093000, 2458400.522975613829, 139.66400,  44.32600,              319.66400,  45.67400,       319.65979,       45.67315,    234.10249,     +61.41987,     234.10219,      +61.41683,  2632274.71, -3864392.52,  4479468.94,      43.961052,      -81.594864,  107346.30,  148436.89,    2065.08,             2059.54,   -78.01,  19105.30,           22865.80,     -1.75,      7.73,          11.02,   None,   None
  3,          1,       0,  0.125000, 2458400.522975984029, 139.70900,  44.41800,              319.70900,  45.58200,       319.69318,       45.57881,    233.90167,     +61.43502,     233.89966,      +61.42356,  2632310.42, -3863923.42,  4478788.96,      43.958978,      -81.591399,  106609.65,  147653.06,    2891.94,             2886.40,    14.81,  25839.34,           22865.80,     -6.57,     28.96,          41.49,   None,   None
  4,          1,       0,  0.156000, 2458400.522976342589, 139.71900,  44.49700,              319.71900,  45.50300,       319.71899,       45.50300,    233.73646,     +61.42812,     233.73711,      +61.42811,  2632338.72, -3863551.77,  4478250.25,      43.957335,      -81.588677,  106026.05,  147033.23,    3547.02,             3541.49,   -41.20,  21131.75,           22737.61,     -0.00,      0.02,           0.03,   None,   None
  5,          1,       0,  0.187000, 2458400.522976701614, 139.75200,  44.58000,              319.75200,  45.42000,       319.74794,       45.41918,    233.55706,     +61.43621,     233.55723,      +61.43326,  2632369.79, -3863143.65,  4477658.66,      43.955530,      -81.585676,  105385.17,  146352.41,    4266.40,             4260.86,   -32.91,  23205.68,           22744.25,     -1.67,      7.39,          10.67,   None,   None
  6,          1,       0,  0.218000, 2458400.522977060173, 139.78000,  44.66900,              319.78000,  45.33100,       319.77864,       45.33073,    233.36655,     +61.43959,     233.36726,      +61.43861,  2632402.31, -3862716.58,  4477039.61,      43.953640,      -81.582528,  104714.55,  145640.11,    5019.17,             5013.64,     8.77,  24283.01,           22884.69,     -0.55,      2.46,           3.57,   None,   None
  7,          1,       0,  0.249000, 2458400.522977419198, 139.81000,  44.75100,              319.81000,  45.24900,       319.80674,       45.24835,    233.18985,     +61.44544,     233.19042,      +61.44306,  2632432.25, -3862323.34,  4476469.60,      43.951900,      -81.579640,  104097.06,  144984.94,    5712.31,             5706.78,    -9.19,  22359.36,           22911.88,     -1.33,      5.90,           8.60,   None,   None
  8,          1,       0,  0.280000, 2458400.522977777757, 139.84300,  44.84200,              319.84300,  45.15800,       319.83829,       45.15706,    232.99375,     +61.45152,     232.99427,      +61.44809,  2632465.19, -3861890.79,  4475842.62,      43.949986,      -81.576449,  103417.86,  144264.17,    6474.74,             6469.20,    42.14,  24594.41,           23025.33,     -1.91,      8.48,          12.42,   None,   None
  9,          1,       0,  0.311000, 2458400.522978136782, 139.87100,  44.93100,              319.87100,  45.06900,       319.86858,       45.06852,    232.80306,     +61.45431,     232.80404,      +61.45254,  2632496.79, -3861475.78,  4475241.04,      43.948148,      -81.573393,  102766.20,  143573.16,    7206.26,             7200.73,    62.57,  23597.56,           23114.70,     -0.98,      4.34,           6.39,   None,   None
 10,          1,       0,  0.342000, 2458400.522978495341, 139.89800,  45.02700,              319.89800,  44.97300,       319.90126,       44.97365,    232.59824,     +61.45487,     232.60009,      +61.45725,  2632530.35, -3861034.97,  4474602.08,      43.946196,      -81.570138,  102074.05,  142839.31,    7983.25,             7977.72,   128.47,  25064.20,           23247.18,      1.31,     -5.83,           8.63,   None,   None
 11,          1,       0,  0.374000, 2458400.522978866007, 139.92500,  45.10500,              319.92500,  44.89500,       319.92698,       44.89540,    232.43035,     +61.45865,     232.43216,      +61.46011,  2632557.62, -3860676.75,  4474082.82,      43.944609,      -81.567521,  101511.55,  142244.28,    8614.68,             8609.14,    25.86,  19731.94,           23195.74,      0.79,     -3.53,           5.24,   None,   None
 12,          1,       0,  0.405000, 2458400.522979224566, 139.95500,  45.19200,              319.95500,  44.80800,       319.95628,       44.80826,    232.24308,     +61.46262,     232.24492,      +61.46356,  2632587.83, -3860280.09,  4473507.85,      43.942852,      -81.564604,  100888.72,  141585.06,    9313.84,             9308.31,    13.93,  22553.83,           23144.06,      0.51,     -2.28,           3.41,   None,   None
 13,          1,       0,  0.436000, 2458400.522979583591, 139.98200,  45.27300,              319.98200,  44.72700,       319.98303,       44.72721,    232.06894,     +61.46549,     232.07088,      +61.46625,  2632615.61, -3859915.19,  4472978.92,      43.941234,      -81.561931,  100315.76,  140979.29,    9957.04,             9951.50,   -53.97,  20748.15,           23046.07,      0.41,     -1.83,           2.75,   None,   None
 14,          1,       0,  0.467000, 2458400.522979942150, 140.01300,  45.37100,              320.01300,  44.62900,       320.01618,       44.62964,    231.85870,     +61.46757,     231.86100,      +61.46992,  2632648.87, -3859478.29,  4472345.63,      43.939298,      -81.558705,   99629.78,  140253.47,   10727.13,            10721.59,     5.03,  24841.70,           23024.27,      1.26,     -5.62,           8.47,   None,   None
 15,          1,       0,  0.498000, 2458400.522980301175, 140.03900,  45.46300,              320.03900,  44.53700,       320.04662,       44.53852,    231.66223,     +61.46714,     231.66511,      +61.47276,  2632679.58, -3859075.07,  4471761.14,      43.937510,      -81.555736,   98996.67,  139584.33,   11437.87,            11432.33,     4.67,  22927.07,           23007.45,      3.00,    -13.41,          20.30,   None,   None
 16,          1,       0,  0.529000, 2458400.522980659734, 140.06500,  45.55200,              320.06500,  44.44800,       320.07584,       44.45016,    231.47190,     +61.46710,     231.47520,      +61.47511,  2632709.04, -3858688.07,  4471200.18,      43.935794,      -81.552892,   98389.03,  138942.65,   12120.01,            12114.48,   -24.27,  22004.67,           22976.86,      4.24,    -19.01,          28.91,   None,   None
 17,          1,       0,  0.560000, 2458400.522981018759, 140.09200,  45.63300,              320.09200,  44.36700,       320.10210,       44.36901,    231.29764,     +61.46921,     231.30095,      +61.47669,  2632735.80, -3858336.61,  4470690.73,      43.934234,      -81.550321,   97837.19,  138360.64,   12739.51,            12733.97,  -115.87,  19983.68,           22904.49,      3.94,    -17.66,          26.97,   None,   None
 18,          1,       0,  0.591000, 2458400.522981377319, 140.12000,  45.71700,              320.12000,  44.28300,       320.12940,       44.28487,    231.11688,     +61.47122,     231.12021,      +61.47820,  2632763.33, -3857975.07,  4470166.66,      43.932630,      -81.547672,   97269.51,  137762.07,   13376.79,            13371.25,  -189.69,  20557.42,           22816.38,      3.65,    -16.39,          25.15,   None,   None
 19,          1,       0,  0.623000, 2458400.522981747985, 140.15700,  45.82900,              320.15700,  44.17100,       320.16713,       44.17301,    230.87593,     +61.47339,     230.87940,      +61.48092,  2632799.74, -3857496.79,  4469473.38,      43.930508,      -81.544129,   96518.62,  136969.38,   14219.82,            14214.28,   -80.69,  26344.74,           22802.26,      3.92,    -17.59,          27.13,   None,   None
 20,          1,       0,  0.654000, 2458400.522982106544, 140.18800,  45.92300,              320.18800,  44.07700,       320.19796,       44.07898,    230.67368,     +61.47493,     230.67721,      +61.48234,  2632829.94, -3857100.21,  4468898.53,      43.928747,      -81.541210,   95895.97,  136313.18,   14918.85,            14913.31,   -92.76,  22549.25,           22788.56,      3.84,    -17.23,          26.71,   None,   None
 21,          1,       0,  0.685000, 2458400.522982465569, 140.21400,  46.01200,              320.21400,  43.98800,       320.22650,       43.99048,    230.48326,     +61.47381,     230.48707,      +61.48313,  2632858.05, -3856731.07,  4468363.45,      43.927108,      -81.538501,   95316.39,  135703.05,   15569.52,            15563.98,  -153.18,  20989.39,           22757.41,      4.79,    -21.57,          33.59,   None,   None
 22,          1,       0,  0.716000, 2458400.522982824128, 140.23600,  46.09600,              320.23600,  43.90400,       320.25286,       43.90734,    230.30438,     +61.47079,     230.30858,      +61.48337,  2632884.18, -3856387.88,  4467865.99,      43.925584,      -81.535991,   94777.54,  135136.44,   16174.44,            16168.90,  -259.35,  19513.61,           22699.15,      6.44,    -29.02,          45.37,   None,   None
 23,          1,       0,  0.747000, 2458400.522983183153, 140.26600,  46.19400,              320.26600,  43.80600,       320.28463,       43.80969,    230.09426,     +61.47006,     230.09861,      +61.48400,  2632914.70, -3855987.06,  4467284.99,      43.923803,      -81.533038,   94148.25,  134474.28,   16880.94,            16875.41,  -263.94,  22790.47,           22655.04,      7.08,    -31.95,          50.20,   None,   None
 24,          1,       0,  0.778000, 2458400.522983541712, 140.30400,  46.30800,              320.30400,  43.69200,       320.32247,       43.69566,    229.84876,     +61.47109,     229.85312,      +61.48493,  2632950.06, -3855522.66,  4466611.82,      43.921740,      -81.529596,   93419.18,  133706.84,   17699.53,            17693.99,  -156.46,  26405.86,           22654.52,      6.99,    -31.55,          49.85,   None,   None
 25,          1,       0,  0.809000, 2458400.522983900737, 140.33200,  46.39300,              320.33200,  43.60700,       320.34921,       43.61041,    229.66580,     +61.47140,     229.67014,      +61.48431,  2632976.06, -3855181.14,  4466116.78,      43.920222,      -81.527098,   92882.97,  133144.07,   18301.51,            18295.97,  -265.57,  19418.72,           22626.99,      6.49,    -29.31,          46.50,   None,   None
 26,          1,       0,  0.840000, 2458400.522984259296, 140.36600,  46.49900,              320.36600,  43.50100,       320.38362,       43.50448,    229.43795,     +61.47088,     229.44233,      +61.48411,  2633008.21, -3854758.89,  4465504.72,      43.918345,      -81.523979,   92220.08,  132447.60,   19045.77,            19040.24,  -232.40,  24008.57,           22615.84,      6.61,    -29.89,          47.68,   None,   None
 27,          1,       0,  0.871000, 2458400.522984618321, 140.39200,  46.58400,              320.39200,  43.41600,       320.40996,       43.41955,    229.25567,     +61.46935,     229.26012,      +61.48287,  2633033.61, -3854425.23,  4465021.06,      43.916861,      -81.521541,   91696.20,  131898.55,   19633.91,            19628.37,  -355.35,  18972.21,           22580.44,      6.71,    -30.39,          48.67,   None,   None
 28,          1,       0,  0.903000, 2458400.522984988522, 140.41900,  46.66600,              320.41900,  43.33400,       320.43505,       43.33717,    229.07914,     +61.46906,     229.08357,      +61.48115,  2633058.01, -3854104.82,  4464556.62,      43.915436,      -81.519209,   91193.12,  131371.93,   20198.68,            20193.14,  -524.62,  17648.97,           22517.16,      5.98,    -27.08,          43.55,   None,   None
 29,          1,       0,  0.934000, 2458400.522985347547, 140.46100,  46.78000,              320.46100,  43.22000,       320.47233,       43.22224,    228.83207,     +61.47151,     228.83637,      +61.48007,  2633091.98, -3853658.62,  4463909.84,      43.913451,      -81.515904,   90492.65,  130636.99,   20985.18,            20979.64,  -449.22,  25370.94,           22483.81,      4.21,    -19.05,          30.80,   None,   None
 30,          1,       0,  0.965000, 2458400.522985706106, 140.50100,  46.88300,              320.50100,  43.11700,       320.50549,       43.11789,    228.60803,     +61.47490,     228.61219,      +61.47829,  2633122.44, -3853258.64,  4463330.06,      43.911672,      -81.512954,   89864.73,  129979.14,   21690.19,            21684.66,  -455.29,  22742.54,           22458.02,      1.66,     -7.53,          12.23,   None,   None
 31,          1,       0,  0.996000, 2458400.522986065131, 140.53200,  46.96400,              320.53200,  43.03600,       320.53029,       43.03566,    228.43196,     +61.47705,     228.43607,      +61.47575,  2633146.08, -3852948.09,  4462879.91,      43.910290,      -81.510693,   89377.13,  129469.73,   22237.59,            22232.05,  -618.99,  17657.91,           22409.85,     -0.63,      2.85,           4.66,   None,   None
 32,          1,       0,  1.027000, 2458400.522986423690, 140.56900,  47.06600,              320.56900,  42.93400,       320.56261,       42.93274,    228.21096,     +61.47807,     228.21513,      +61.47323,  2633175.57, -3852560.87,  4462318.62,      43.908566,      -81.507841,   88769.24,  128833.78,   22920.12,            22914.59,  -647.55,  22017.23,           22367.80,     -2.35,     10.63,          17.44,   None,   None
 33,          1,       0,  1.058000, 2458400.522986782715, 140.59500,  47.14300,              320.59500,  42.85700,       320.58547,       42.85512,    228.04485,     +61.47730,     228.04913,      +61.47007,  2633197.45, -3852273.38,  4461901.89,      43.907286,      -81.505757,   88317.83,  128363.12,   23426.87,            23421.33,  -851.90,  16346.56,           22302.74,     -3.49,     15.82,          26.04,   None,   None
 34,          1,       0,  1.089000, 2458400.522987141274, 140.63300,  47.24600,              320.63300,  42.75400,       320.61793,       42.75102,    227.82139,     +61.47831,     227.82579,      +61.46685,  2633226.76, -3851888.53,  4461344.05,      43.905572,      -81.502922,   87713.67,  127731.86,   24105.22,            24099.68,  -884.65,  21882.26,           22246.18,     -5.51,     24.95,          41.26,   None,   None
 35,          1,       0,  1.120000, 2458400.522987500299, 140.67100,  47.34000,              320.67100,  42.66000,       320.64716,       42.65529,    227.61612,     +61.48135,     227.62067,      +61.46320,  2633253.40, -3851538.65,  4460836.89,      43.904014,      -81.500357,   87164.37,  127158.77,   24721.93,            24716.40,  -979.03,  19894.01,           22188.01,     -8.69,     39.34,          65.35,   None,   None
  0,          2,       0,  0.134668, 2458400.522976107895, 165.44000,  40.25900,              345.44000,  49.74100,       345.44236,       49.74245,    252.82689,     +78.05462,     252.83710,      +78.05529,  2632312.79, -3863892.38,  4478743.97,      43.958841,      -81.591206,  106560.90,  138404.33,       0.00,             2941.11,  -152.24,      0.00,           25254.23,      4.11,     -3.00,           7.59,   None,   None
  1,          2,       0,  0.165668, 2458400.522976466920, 165.56200,  40.34600,              345.56200,  49.65400,       345.56333,       49.65482,    252.63048,     +78.16488,     252.63665,      +78.16527,  2632344.39, -3863477.27,  4478142.26,      43.957005,      -81.588151,  105909.05,  137733.60,     731.69,             3672.81,  -131.64,  23602.98,           25254.23,      2.30,     -1.68,           4.27,   None,   None
  2,          2,       0,  0.196668, 2458400.522976825945, 165.69800,  40.44100,              345.69800,  49.55900,       345.69670,       49.55820,    252.41732,     +78.28695,     252.41273,      +78.28657,  2632378.86, -3863024.57,  4477486.06,      43.955003,      -81.584807,  105198.19,  137002.63,    1529.64,             4470.75,   -44.79,  25740.18,           25254.23,     -2.25,      1.64,           4.19,   None,   None
  3,          2,       0,  0.227668, 2458400.522977184504, 165.83800,  40.53900,              345.83800,  49.46100,       345.83381,       49.45843,    252.19391,     +78.41278,     252.17728,      +78.41153,  2632414.02, -3862562.78,  4476816.67,      43.952960,      -81.581393,  104473.05,  136257.67,    2343.62,             5284.73,    58.10,  26257.55,           25254.23,     -7.19,      5.25,          13.48,   None,   None
  4,          2,       0,  0.258668, 2458400.522977543529, 165.94400,  40.62100,              345.94400,  49.37900,       345.94226,       49.37794,    251.98781,     +78.51167,     251.98156,      +78.51115,  2632442.01, -3862195.16,  4476283.80,      43.951333,      -81.578701,  103895.78,  135665.49,    2991.60,             5932.72,    -5.01,  20902.67,           24500.45,     -2.96,      2.16,           5.58,   None,   None
  5,          2,       0,  0.289668, 2458400.522977902088, 166.09300,  40.73000,              346.09300,  49.27000,       346.09114,       49.26886,    251.72209,     +78.64784,     251.71535,      +78.64728,  2632479.60, -3861701.50,  4475568.22,      43.949147,      -81.575041,  103120.64,  134870.48,    3861.76,             6802.87,   154.04,  28069.39,           24794.93,     -3.16,      2.31,           5.99,   None,   None
  6,          2,       0,  0.320668, 2458400.522978261113, 166.19900,  40.81300,              346.19900,  49.18700,       346.19966,       49.18740,    251.50541,     +78.74723,     251.50958,      +78.74743,  2632507.27, -3861338.09,  4475041.45,      43.947538,      -81.572381,  102550.00,  134286.20,    4502.31,             7443.43,    83.51,  20663.20,           24457.42,      1.11,     -0.81,           2.11,   None,   None
  7,          2,       0,  0.352668, 2458400.522978631314, 166.31000,  40.89300,              346.31000,  49.10700,       346.30777,       49.10565,    251.30740,     +78.84818,     251.29923,      +78.84750,  2632534.75, -3860977.12,  4474518.23,      43.945940,      -81.569743,  101983.19,  133706.38,    5138.57,             8079.68,   -14.27,  19882.94,           23921.87,     -3.75,      2.74,           7.16,   None,   None
  8,          2,       0,  0.383668, 2458400.522978989873, 166.41500,  40.97200,              346.41500,  49.02800,       346.41219,       49.02629,    251.10229,     +78.94521,     251.09163,      +78.94433,  2632561.17, -3860630.17,  4474015.31,      43.944403,      -81.567208,  101438.40,  133149.53,    5750.12,             8691.24,  -113.81,  19727.55,           23394.99,     -4.71,      3.44,           9.04,   None,   None
  9,          2,       0,  0.414668, 2458400.522979348898, 166.54500,  41.07200,              346.54500,  48.92800,       346.54374,       48.92724,    250.83437,     +79.06632,     250.83057,      +79.06593,  2632593.86, -3860200.84,  4473392.97,      43.942500,      -81.564041,  100764.27,  132460.71,    6506.89,             9448.00,   -68.14,  24411.90,           23183.14,     -2.10,      1.53,           4.04,   None,   None
 10,          2,       0,  0.445668, 2458400.522979707457, 166.68200,  41.17500,              346.68200,  48.82500,       346.68034,       48.82400,    250.55864,     +79.19291,     250.55312,      +79.19238,  2632627.53, -3859758.62,  4472751.96,      43.940540,      -81.560773,  100069.93,  131751.90,    7286.37,            10227.48,     0.25,  25144.43,           23156.56,     -2.75,      2.01,           5.34,   None,   None
 11,          2,       0,  0.476668, 2458400.522980066482, 166.80200,  41.26700,              346.80200,  48.73300,       346.80041,       48.73204,    250.30459,     +79.30458,     250.29942,      +79.30407,  2632657.14, -3859369.67,  4472188.17,      43.938816,      -81.557915,   99459.22,  131129.28,    7971.95,            10913.06,   -25.27,  22115.44,           23101.36,     -2.63,      1.93,           5.13,   None,   None
 12,          2,       0,  0.507668, 2458400.522980425041, 166.91400,  41.35400,              346.91400,  48.64600,       346.91270,       48.64522,    250.05834,     +79.40931,     250.05457,      +79.40888,  2632684.80, -3859006.50,  4471661.75,      43.937206,      -81.555254,   98888.99,  130548.55,    8612.08,            11553.20,   -96.23,  20649.52,           22987.53,     -2.14,      1.57,           4.19,   None,   None
 13,          2,       0,  0.538668, 2458400.522980784066, 167.04100,  41.45300,              347.04100,  48.54700,       347.04047,       48.54668,    249.77289,     +79.52819,     249.77273,      +79.52802,  2632715.87, -3858598.35,  4471070.13,      43.935396,      -81.552248,   98248.15,  129896.34,    9331.50,            12272.62,   -87.90,  23207.15,           22922.19,     -0.87,      0.63,           1.70,   None,   None
 14,          2,       0,  0.569668, 2458400.522981142625, 167.16400,  41.54800,              347.16400,  48.45200,       347.16302,       48.45141,    249.49611,     +79.64293,     249.49399,      +79.64260,  2632745.57, -3858208.27,  4470504.70,      43.933665,      -81.549379,   97635.69,  129273.68,   10019.08,            12960.19,  -111.42,  22179.80,           22861.20,     -1.59,      1.16,           3.14,   None,   None
 15,          2,       0,  0.601668, 2458400.522981513292, 167.29300,  41.64700,              347.29300,  48.35300,       347.29073,       48.35164,    249.20396,     +79.76297,     249.19590,      +79.76219,  2632776.33, -3857804.27,  4469919.08,      43.931872,      -81.546408,   97001.36,  128629.44,   10731.20,            13672.32,  -133.33,  22253.91,           22806.46,     -3.69,      2.70,           7.33,   None,   None
 16,          2,       0,  0.632668, 2458400.522981871851, 167.40700,  41.73900,              347.40700,  48.26100,       347.40621,       48.26053,    248.91820,     +79.87095,     248.91716,      +79.87068,  2632804.10, -3857439.56,  4469390.42,      43.930254,      -81.543734,   96428.73,  128048.53,   11374.05,            14315.17,  -201.57,  20737.08,           22728.50,     -1.27,      0.93,           2.54,   None,   None
 17,          2,       0,  0.663668, 2458400.522982230876, 167.54900,  41.85000,              347.54900,  48.15000,       347.54798,       48.14939,    248.57424,     +80.00387,     248.57216,      +80.00351,  2632837.64, -3856999.07,  4468751.92,      43.928298,      -81.540477,   95737.16,  127347.38,   12150.48,            15091.59,  -136.24,  25046.02,           22714.38,     -1.64,      1.20,           3.30,   None,   None
 18,          2,       0,  0.694668, 2458400.522982589435, 167.67100,  41.94900,              347.67100,  48.05100,       347.67144,       48.05126,    248.25375,     +80.11954,     248.25877,      +80.11969,  2632866.88, -3856615.09,  4468195.34,      43.926593,      -81.537654,   95134.29,  126737.03,   12827.30,            15768.41,  -170.52,  21832.77,           22690.42,      0.70,     -0.52,           1.42,   None,   None
 19,          2,       0,  0.725668, 2458400.522982948460, 167.79200,  42.04500,              347.79200,  47.95500,       347.79183,       47.95490,    247.94164,     +80.23327,     247.94386,      +80.23321,  2632895.27, -3856242.16,  4467654.75,      43.924937,      -81.534915,   94548.76,  126144.87,   13484.65,            16425.77,  -224.26,  21205.12,           22651.84,     -0.27,      0.20,           0.55,   None,   None
 20,          2,       0,  0.756668, 2458400.522983307019, 167.91900,  42.14700,              347.91900,  47.85300,       347.91892,       47.85295,    247.60104,     +80.35308,     247.60382,      +80.35305,  2632925.00, -3855851.77,  4467088.87,      43.923202,      -81.532042,   93935.84,  125525.58,   14172.78,            17113.89,  -247.23,  22197.48,           22617.41,     -0.12,      0.09,           0.25,   None,   None
 21,          2,       0,  0.787668, 2458400.522983666044, 168.05000,  42.25400,              348.05000,  47.74600,       348.05103,       47.74661,    247.23264,     +80.47729,     247.24100,      +80.47767,  2632955.66, -3855449.06,  4466505.14,      43.921413,      -81.529074,   93303.60,  124887.43,   14882.60,            17823.72,  -248.49,  22897.68,           22594.85,      1.62,     -1.19,           3.31,   None,   None
 22,          2,       0,  0.818668, 2458400.522984024603, 168.17300,  42.35300,              348.17300,  47.64700,       348.17329,       47.64717,    246.88775,     +80.59322,     246.89264,      +80.59333,  2632983.99, -3855076.92,  4465965.71,      43.919759,      -81.526341,   92719.34,  124298.46,   15538.56,            18479.67,  -303.64,  21159.73,           22562.16,      0.46,     -0.34,           0.95,   None,   None
 23,          2,       0,  0.849668, 2458400.522984383628, 168.29600,  42.45500,              348.29600,  47.54500,       348.29736,       47.54581,    246.51885,     +80.71024,     246.52925,      +80.71075,  2633012.57, -3854701.60,  4465421.68,      43.918090,      -81.523583,   92130.09,  123705.09,   16200.11,            19141.22,  -353.18,  21340.47,           22524.82,      2.12,     -1.56,           4.39,   None,   None
 24,          2,       0,  0.881668, 2458400.522984753828, 168.43000,  42.56100,              348.43000,  47.43900,       348.42857,       47.43815,    246.13765,     +80.83553,     246.13404,      +80.83497,  2633042.58, -3854307.40,  4464850.27,      43.916337,      -81.520683,   91511.21,  123082.54,   16894.95,            19836.06,  -392.37,  21713.77,           22487.98,     -2.23,      1.64,           4.63,   None,   None
 25,          2,       0,  0.912668, 2458400.522985112853, 168.56500,  42.67600,              348.56500,  47.32400,       348.56646,       47.32486,    245.69677,     +80.96483,     245.70812,      +80.96541,  2633073.82, -3853897.19,  4464255.66,      43.914513,      -81.517655,   90867.22,  122435.40,   17618.00,            20559.11,  -380.41,  23324.21,           22466.16,      2.26,     -1.66,           4.73,   None,   None
 26,          2,       0,  0.943668, 2458400.522985471413, 168.68800,  42.78000,              348.68800,  47.22000,       348.69069,       47.22159,    245.29038,     +81.08214,     245.30833,      +81.08321,  2633101.95, -3853527.74,  4463720.14,      43.912869,      -81.514941,   90287.20,  121853.37,   18269.21,            21210.32,  -440.30,  21006.63,           22437.31,      4.15,     -3.05,           8.71,   None,   None
 27,          2,       0,  0.974668, 2458400.522985830437, 168.82000,  42.89000,              348.82000,  47.11000,       348.82271,       47.11160,    244.85385,     +81.20719,     244.87218,      +81.20829,  2633131.58, -3853138.50,  4463155.92,      43.911137,      -81.512074,   89676.13,  121240.81,   18955.30,            21896.42,  -465.30,  22132.18,           22411.97,      4.16,     -3.06,           8.79,   None,   None
 28,          2,       0,  1.005668, 2458400.522986188997, 168.94300,  42.99300,              348.94300,  47.00700,       348.94536,       47.00839,    244.43446,     +81.32370,     244.45120,      +81.32467,  2633159.07, -3852777.45,  4462632.57,      43.909530,      -81.509424,   89109.30,  120673.36,   19591.71,            22532.82,  -539.99,  20529.12,           22378.61,      3.61,     -2.65,           7.66,   None,   None
 29,          2,       0,  1.036668, 2458400.522986548021, 169.06500,  43.09300,              349.06500,  46.90700,       349.06500,       46.90700,    244.02241,     +81.43825,     244.02675,      +81.43825,  2633185.79, -3852426.56,  4462123.93,      43.907968,      -81.506852,   88558.40,  120122.53,   20210.22,            23151.33,  -632.57,  19951.91,           22335.89,      0.00,     -0.00,           0.00,   None,   None
 30,          2,       0,  1.067668, 2458400.522986906581, 169.19800,  43.21100,              349.19800,  46.78900,       349.20189,       46.79128,    243.50536,     +81.56616,     243.53089,      +81.56781,  2633215.98, -3852030.13,  4461549.30,      43.906203,      -81.503928,   87936.07,  119500.82,   20908.98,            23850.09,  -644.91,  22540.69,           22302.17,      5.89,     -4.33,          12.61,   None,   None
 31,          2,       0,  1.098668, 2458400.522987265605, 169.32800,  43.31800,              349.32800,  46.68200,       349.32909,       46.68264,    243.04053,     +81.68784,     243.05111,      +81.68831,  2633243.98, -3851662.36,  4461016.20,      43.904565,      -81.501225,   87358.70,  118924.86,   21557.23,            24498.34,  -707.75,  20911.40,           22266.51,      1.65,     -1.21,           3.55,   None,   None
 32,          2,       0,  1.130668, 2458400.522987635806, 169.44700,  43.42300,              349.44700,  46.57700,       349.44966,       46.57855,    242.55837,     +81.80146,     242.57779,      +81.80263,  2633270.51, -3851313.93,  4460511.15,      43.903013,      -81.498675,   86811.68,  118379.92,   22171.39,            25112.50,  -827.62,  19192.39,           22219.98,      3.99,     -2.93,           8.63,   None,   None
 33,          2,       0,  1.161668, 2458400.522987994831, 169.56500,  43.52200,              349.56500,  46.47800,       349.56525,       46.47815,    242.10273,     +81.91204,     242.10901,      +81.91215,  2633295.84, -3850981.27,  4460028.95,      43.901530,      -81.496242,   86289.41,  117860.27,   22757.75,            25698.86,  -952.36,  18914.82,           22164.61,      0.38,     -0.28,           0.83,   None,   None
 34,          2,       0,  1.192668, 2458400.522988353390, 169.68500,  43.63000,              349.68500,  46.37000,       349.68774,       46.37160,    241.57845,     +82.02667,     241.59889,      +82.02792,  2633322.45, -3850631.71,  4459522.26,      43.899973,      -81.493678,   85740.63,  117314.80,   23373.89,            26315.00, -1047.31,  19875.63,           22107.36,      4.09,     -3.01,           8.92,   None,   None
 35,          2,       0,  1.223668, 2458400.522988712415, 169.80400,  43.73100,              349.80400,  46.26900,       349.80441,       46.26924,    241.08729,     +82.13793,     241.09475,      +82.13812,  2633347.75, -3850299.45,  4459040.63,      43.898491,      -81.491248,   85218.99,  116796.97,   23959.56,            26900.67, -1172.74,  18892.38,           22044.72,      0.61,     -0.45,           1.34,   None,   None
 36,          2,       0,  1.254668, 2458400.522989070974, 169.94900,  43.85700,              349.94900,  46.14300,       349.94920,       46.14311,    240.45140,     +82.27398,     240.45777,      +82.27408,  2633378.61, -3849894.08,  4458453.04,      43.896684,      -81.488253,   84582.66,  116165.82,   24674.08,            27615.19, -1169.31,  23049.07,           21995.99,      0.29,     -0.21,           0.64,   None,   None
 37,          2,       0,  1.285668, 2458400.522989429999, 169.98800,  43.88800,              349.98800,  46.11200,       349.98246,       46.10878,    240.29742,     +82.30955,     240.27084,      +82.30694,  2633386.83, -3849786.17,  4458296.62,      43.896203,      -81.487551,   84412.99,  115998.68,   24864.29,            27805.40, -1690.20,   6135.86,           21890.61,     -8.17,      6.01,          18.04,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_003354_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.523552941624
Time: 2018-10-09 00:33:54.974156 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 42.31146 deg
 R.A. = 266.54127  Dec = +56.36933 deg

Best intersection: Stations 1 and 2 with Qconv = 42.31 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2663748.99 +/- 1.35 m
 Y =  -3839967.20 +/- 3.88 m
 Z =   4474295.06 +/- 9.47 m
 Vx =    -1042.39 +/- 1.39 m/s
 Vy =   -12583.72 +/- 10.71 m/s
 Vz =    18673.85 +/- 27.82 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.831340e+00, +7.185186e-01, -1.899373e+00, +3.564105e+00, +5.490139e+00, -9.164318e+00
+7.185186e-01, +1.515340e+01, -2.823690e+01, -4.014349e-01, +5.195139e+00, -1.696902e+01
-1.899373e+00, -2.823690e+01, +9.049459e+01, -9.252756e-01, -3.212147e+01, +1.268563e+02
+3.564105e+00, -4.014349e-01, -9.252756e-01, +1.066716e+01, +2.811301e+01, -4.758217e+01
+5.490139e+00, +5.195139e+00, -3.212147e+01, +2.811301e+01, +1.906306e+02, -3.385743e+02
-9.164318e+00, -1.696902e+01, +1.268563e+02, -4.758217e+01, -3.385743e+02, +7.252660e+02

Timing offsets (from input data):
         1: 0.000284 s
         2: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:33:54.974156 UTC
  Lon     = -81.315768 +/- 0.0000 deg
  Lat     = +43.942199 +/- 0.0000 deg
  Lat geo = +43.752964 +/- 0.0000 deg
  Ht      =  102100.23 +/- 8.39 m

  JD dynamic   = 2458400.524353682529 
  LST apparent = 304.7486800267 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.26463 +/- 0.0123 deg
  Dec       = +55.93435 +/- 0.0170 deg
  Azimuth   = +309.77394 +/- 0.0362 deg
  Elevation = +62.39188 +/- 0.0073 deg
  Vavg      =  21.88066 +/- 0.0141 km/s
  Vinit     =  22.54217 +/- 0.0291 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.47879 +/- 0.0123 deg
  Dec       = +56.38715 +/- 0.0170 deg
  Azimuth   = +311.00030 +/- 0.0362 deg
  Elevation = +62.97968 +/- 0.0073 deg
  Vavg      =  21.76154 +/- 0.0141 km/s
  Vinit     =  22.42305 +/- 0.0291 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.69893 +/- 0.0138 deg
  Dec    = +56.21431 +/- 0.0177 deg
  Vg     =  19.61980 +/- 0.0335 km/s
  Vinf   =  22.54217 +/- 0.0291 km/s
  Zc     =  27.72954 +/- 0.0073 deg
  Zg     =  29.68977 +/- 0.0072 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.26617 +/- 0.0382 deg
  Bg     = +78.93723 +/- 0.0178 deg
  Vh     =  37.99823 +/- 0.0192 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.03989 +/- 0.0059 deg
  Bh     = +30.44978 +/- 0.0424 deg
  Vh_x   =  -6.83293 +/- 0.0028 km/s
  Vh_y   =  32.03670 +/- 0.0054 km/s
  Vh_z   = -19.25685 +/- 0.0336 km/s
Orbit:
  La Sun = 195.419423 +/- 0.0000 deg
  a      =   2.671545 +/- 0.0112 AU
  e      =   0.627290 +/- 0.0016
  i      =  30.493393 +/- 0.0425 deg
  peri   = 172.441505 +/- 0.0139 deg
  node   = 195.420433 +/- 0.0000 deg
  Pi     =   7.861938 +/- 0.0139 deg
  q      =   0.995713 +/- 0.0000 AU
  f      =   7.556261 +/- 0.0139 deg
  M      =   1.350838 +/- 0.0114 deg
  Q      =   4.347378 +/- 0.0223 AU
  n      =   0.225715 +/- 0.0015 deg/day
  T      =   4.366611 +/- 0.0271 years
  Last perihelion JD = 2458394.539645 (2018-10-03 00:57:05.343119) +/- 0.0130 days
  Tj     =   2.909647 +/- 0.0084
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.766777e-06, +2.464537e-09, +1.572680e-05, -9.348280e-11, +2.325657e-07, +1.201577e-06
q   , +2.464537e-09, +1.028720e-10, +1.050590e-07, -1.651894e-13, +2.213580e-09, +2.109536e-09
Tp  , +1.572680e-05, +1.050590e-07, +1.717393e-04, -6.059934e-10, +3.136534e-06, +7.776606e-06
node, -9.348280e-11, -1.651894e-13, -6.059934e-10, +3.440134e-15, -9.498863e-12, -4.416868e-11
peri, +2.325657e-07, +2.213580e-09, +3.136534e-06, -9.498863e-12, +5.953567e-08, +1.218183e-07
i   , +1.201577e-06, +2.109536e-09, +7.776606e-06, -4.416868e-11, +1.218183e-07, +5.671008e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 1.082799
 a2 = 8.272328

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.305e-05 s
  Stddev    = 3.61e-03 s

Begin point on the trajectory:
  Lon =   -81.315757 +/- 0.0000 deg
  Lat =    43.942193 +/- 0.0000 deg
  Ht  = 102098.07 +/- 5.39 m
End point on the trajectory:
  Lon =   -81.244785 +/- 0.0000 deg
  Lat =    43.897509 +/- 0.0000 deg
  Ht  = 87065.80 +/- 5.66 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   1.524805,   7.806916,   101373.57,    87074.99,          0.001636,      3.03,      2.15,              16.82, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   0.418835,   9.669365,   102096.91,    88051.26,          0.002163,      2.35,      4.28,              28.48, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.025605, 2458400.523553240579, 150.03100,  41.29500,              330.03100,  48.70500,       330.03683,       48.70749,    240.51600,     +68.62909,     240.52344,      +68.63279,  2663784.66, -3839509.48,  4473617.02,      43.940061,      -81.312318,  101373.57,  133682.79,       0.00,              821.50,    87.05,      0.00,           21086.22,      6.19,     -8.72,          16.50,   None,   None
  1,          1,       0,  0.056605, 2458400.523553599603, 150.09300,  41.35500,              330.09300,  48.64500,       330.09110,       48.64419,    240.35805,     +68.67348,     240.35575,      +68.67227,  2663811.80, -3839182.61,  4473132.17,      43.938524,      -81.309889,  100854.87,  133126.29,     585.37,             1406.88,   -26.12,  18883.03,           21086.22,     -2.01,      2.83,           5.39,   None,   None
  2,          1,       0,  0.087605, 2458400.523553958163, 150.16700,  41.44000,              330.16700,  48.56000,       330.16591,       48.55954,    240.13201,     +68.72713,     240.13089,      +68.72643,  2663847.98, -3838746.92,  4472485.94,      43.936475,      -81.306609,  100163.53,  132383.73,    1365.60,             2187.10,    55.56,  25168.49,           21086.22,     -1.14,      1.61,           3.08,   None,   None
  3,          1,       0,  0.119605, 2458400.523554328363, 150.22200,  41.50300,              330.22200,  48.49700,       330.21965,       48.49600,    239.96389,     +68.76690,     239.96130,      +68.76540,  2663874.64, -3838425.87,  4472009.73,      43.934964,      -81.304229,   99654.09,  131837.80,    1940.54,             2762.04,   -90.58,  17966.89,           21086.22,     -2.46,      3.47,           6.66,   None,   None
  4,          1,       0,  0.150605, 2458400.523554687388, 150.29500,  41.58500,              330.29500,  48.41500,       330.29164,       48.41357,    239.74443,     +68.81949,     239.74070,      +68.81733,  2663909.12, -3838010.55,  4471393.70,      43.933010,      -81.301107,   98995.08,  131130.74,    2684.29,             3505.80,   -45.37,  23992.13,           21478.66,     -3.50,      4.94,           9.53,   None,   None
  5,          1,       0,  0.181605, 2458400.523555045947, 150.37600,  41.67500,              330.37600,  48.32500,       330.37116,       48.32295,    239.50260,     +68.87763,     239.49714,      +68.87452,  2663946.66, -3837558.50,  4470723.19,      43.930882,      -81.297697,   98277.80,  130361.24,    3493.83,             4315.33,    65.62,  26114.04,           22246.28,     -5.02,      7.08,          13.74,   None,   None
  6,          1,       0,  0.212605, 2458400.523555404972, 150.46400,  41.78200,              330.46400,  48.21800,       330.46395,       48.21798,    239.21300,     +68.94104,     239.21372,      +68.94101,  2663989.66, -3837040.60,  4469955.01,      43.928444,      -81.293771,   97456.06,  129479.70,    4421.28,             5242.79,   294.53,  29917.91,           23335.87,     -0.05,      0.07,           0.14,   None,   None
  7,          1,       0,  0.243605, 2458400.523555763531, 150.51000,  41.83900,              330.51000,  48.16100,       330.51038,       48.16116,    239.05807,     +68.97413,     239.05947,      +68.97438,  2664012.35, -3836767.36,  4469549.73,      43.927157,      -81.291760,   97022.50,  129016.46,    4910.59,             5732.10,    85.30,  15784.21,           23167.38,      0.39,     -0.56,           1.09,   None,   None
  8,          1,       0,  0.274605, 2458400.523556122556, 150.56700,  41.90800,              330.56700,  48.09200,       330.56797,       48.09241,    238.87008,     +69.01496,     238.87233,      +69.01559,  2664039.72, -3836437.72,  4469060.78,      43.925604,      -81.289308,   96499.45,  128457.09,    5500.92,             6322.42,   -22.93,  19042.71,           22815.42,      0.99,     -1.40,           2.75,   None,   None
  9,          1,       0,  0.305605, 2458400.523556481116, 150.64000,  41.99500,              330.64000,  48.00500,       330.64211,       48.00589,    238.63225,     +69.06705,     238.63606,      +69.06843,  2664073.99, -3836025.02,  4468448.64,      43.923660,      -81.286204,   95844.64,  127756.27,    6239.98,             7061.48,    17.59,  23840.78,           22691.34,      2.15,     -3.03,           6.00,   None,   None
 10,          1,       0,  0.336605, 2458400.523556840140, 150.71700,  42.08400,              330.71700,  47.91600,       330.71845,       47.91661,    238.38808,     +69.12172,     238.39120,      +69.12267,  2664108.95, -3835603.93,  4467824.05,      43.921675,      -81.283034,   95176.52,  127041.53,    6994.07,             7815.58,    73.14,  24325.52,           22697.39,      1.48,     -2.09,           4.15,   None,   None
 11,          1,       0,  0.367605, 2458400.523557198700, 150.78600,  42.16500,              330.78600,  47.83500,       330.78689,       47.83537,    238.16488,     +69.17060,     238.16741,      +69.17119,  2664140.34, -3835225.84,  4467263.25,      43.919893,      -81.280201,   94576.64,  126400.47,    7671.15,             8492.65,    51.67,  21841.10,           22668.11,      0.90,     -1.27,           2.53,   None,   None
 12,          1,       0,  0.399605, 2458400.523557569366, 150.85100,  42.24300,              330.85100,  47.75700,       330.85175,       47.75732,    237.94904,     +69.21656,     237.95154,      +69.21706,  2664170.14, -3834867.01,  4466731.00,      43.918201,      -81.277523,   94007.30,  125792.64,    8313.75,             9135.25,   -26.81,  20081.29,           22562.42,      0.76,     -1.07,           2.15,   None,   None
 13,          1,       0,  0.430605, 2458400.523557927925, 150.91800,  42.32400,              330.91800,  47.67600,       330.91916,       47.67649,    237.72403,     +69.26381,     237.72715,      +69.26458,  2664200.72, -3834498.73,  4466184.74,      43.916465,      -81.274766,   93422.98,  125168.92,    8973.27,             9794.77,   -65.83,  21274.86,           22459.48,      1.16,     -1.64,           3.31,   None,   None
 14,          1,       0,  0.461605, 2458400.523558286950, 150.98500,  42.40700,              330.98500,  47.59300,       330.98766,       47.59412,    237.49249,     +69.31094,     237.49760,      +69.31271,  2664231.56, -3834127.28,  4465633.80,      43.914713,      -81.271983,   92833.65,  124540.15,    9638.45,            10459.95,   -99.20,  21457.38,           22367.72,      2.65,     -3.75,           7.61,   None,   None
 15,          1,       0,  0.492605, 2458400.523558645509, 151.06400,  42.50000,              331.06400,  47.50000,       331.06592,       47.50081,    237.23216,     +69.36621,     237.23647,      +69.36749,  2664266.19, -3833710.22,  4465015.18,      43.912745,      -81.268843,   92171.96,  123834.14,   10385.33,            11206.83,   -50.86,  24092.98,           22344.26,      1.91,     -2.70,           5.51,   None,   None
 16,          1,       0,  0.523605, 2458400.523559004534, 151.12700,  42.57500,              331.12700,  47.42500,       331.12750,       47.42521,    237.02133,     +69.41015,     237.02403,      +69.41049,  2664293.81, -3833377.54,  4464521.73,      43.911175,      -81.266364,   91644.13,  123271.97,   10981.09,            11802.59,  -153.65,  19217.97,           22267.14,      0.50,     -0.70,           1.44,   None,   None
 17,          1,       0,  0.554605, 2458400.523559363093, 151.20500,  42.66900,              331.20500,  47.33100,       331.20561,       47.33125,    236.75600,     +69.46439,     236.75896,      +69.46479,  2664327.93, -3832966.62,  4463912.22,      43.909235,      -81.263271,   90992.19,  122577.16,   11716.97,            12538.47,  -116.31,  23738.21,           22238.71,      0.60,     -0.84,           1.74,   None,   None
 18,          1,       0,  0.585605, 2458400.523559722118, 151.28000,  42.75900,              331.28000,  47.24100,       331.27994,       47.24097,    236.50087,     +69.51632,     236.50313,      +69.51628,  2664360.31, -3832576.73,  4463333.91,      43.907395,      -81.260343,   90373.63,  121918.49,   12415.19,            13236.69,  -116.64,  22523.15,           22222.82,     -0.06,      0.09,           0.18,   None,   None
 19,          1,       0,  0.616605, 2458400.523560080677, 151.34800,  42.84000,              331.34800,  47.16000,       331.34616,       47.15923,    236.27031,     +69.56323,     236.27055,      +69.56199,  2664389.24, -3832228.27,  4462817.05,      43.905749,      -81.257739,   89820.78,  121330.51,   13039.21,            13860.71,  -191.17,  20129.56,           22181.48,     -1.79,      2.54,           5.28,   None,   None
 20,          1,       0,  0.648605, 2458400.523560451344, 151.41500,  42.92600,              331.41500,  47.07400,       331.41496,       47.07398,    236.02450,     +69.60932,     236.02706,      +69.60929,  2664419.10, -3831868.63,  4462283.61,      43.904050,      -81.255051,   89250.20,  120723.98,   13683.25,            14504.76,  -268.20,  20126.50,           22123.30,     -0.04,      0.05,           0.11,   None,   None
 21,          1,       0,  0.679605, 2458400.523560809903, 151.47800,  43.00400,              331.47800,  46.99600,       331.47740,       46.99575,    235.80075,     +69.65247,     235.80275,      +69.65206,  2664446.20, -3831542.31,  4461799.59,      43.902509,      -81.252621,   88732.48,  120174.16,   14267.62,            15089.13,  -382.38,  18850.60,           22040.98,     -0.58,      0.83,           1.74,   None,   None
 22,          1,       0,  0.710605, 2458400.523561168928, 151.55300,  43.09800,              331.55300,  46.90200,       331.55331,       46.90213,    235.53002,     +69.70363,     235.53325,      +69.70384,  2664478.40, -3831154.52,  4461224.40,      43.900676,      -81.249707,   88117.27,  119520.53,   14962.07,            15783.57,  -386.47,  22401.59,           21982.30,      0.30,     -0.42,           0.89,   None,   None
 23,          1,       0,  0.741605, 2458400.523561527487, 151.61700,  43.18000,              331.61700,  46.82000,       331.61816,       46.82048,    235.29292,     +69.74709,     235.29730,      +69.74788,  2664506.10, -3830820.94,  4460729.61,      43.899100,      -81.247219,   87588.03,  118959.04,   15559.45,            16380.95,  -487.64,  19270.28,           21910.12,      1.11,     -1.58,           3.35,   None,   None
 24,          1,       0,  0.772605, 2458400.523561886512, 151.68000,  43.26000,              331.68000,  46.74000,       331.68122,       46.74051,    235.06074,     +69.78969,     235.06531,      +69.79053,  2664532.95, -3830497.57,  4460249.96,      43.897571,      -81.244811,   87074.99,  118415.14,   16138.55,            16960.05,  -607.08,  18680.63,           21824.27,      1.16,     -1.65,           3.51,   None,   None
  0,          2,       0,  0.000000, 2458400.523552941624, 180.00300,  39.88100,                0.00300,  50.11900,       359.99576,       50.11398,    304.76481,     +83.07380,     304.72621,      +83.07882,  2663746.81, -3839965.32,  4474293.15,      43.942204,      -81.315777,  102096.91,  131918.12,       0.00,                5.18,  -152.30,      0.00,           23423.02,    -13.81,      7.56,          24.61,   None,   None
  1,          2,       0,  0.031000, 2458400.523553300649, 180.16000,  39.98100,                0.16000,  50.01900,         0.15460,       50.01526,    305.61372,     +83.17292,     305.58506,      +83.17672,  2663778.62, -3839582.20,  4473724.88,      43.940403,      -81.312908,  101488.96,  131318.63,     686.09,              691.28,  -164.75,  22132.07,           23423.02,    -10.26,      5.62,          18.37,   None,   None
  2,          2,       0,  0.062000, 2458400.523553659208, 180.34100,  40.09800,                0.34100,  49.90200,         0.33894,       49.90058,    306.62801,     +83.28672,     306.61725,      +83.28819,  2663815.13, -3839142.51,  4473072.70,      43.938335,      -81.309597,  100791.24,  130631.62,    1473.50,             1478.68,   -75.89,  25400.14,           23423.02,     -3.90,      2.13,           7.01,   None,   None
  3,          2,       0,  0.093000, 2458400.523554018233, 180.50100,  40.19900,                0.50100,  49.80100,         0.49907,       49.79967,    307.55611,     +83.38285,     307.54625,      +83.38424,  2663846.87, -3838760.33,  4472505.82,      43.936538,      -81.306735,  100184.80,  130035.35,    2157.91,             2163.09,   -90.02,  22077.82,           23423.02,     -3.62,      1.98,           6.55,   None,   None
  4,          2,       0,  0.124000, 2458400.523554376792, 180.67900,  40.31100,                0.67900,  49.68900,         0.67673,       49.68744,    308.62440,     +83.48705,     308.61293,      +83.48872,  2663881.74, -3838340.27,  4471882.77,      43.934561,      -81.303576,   99518.27,  129380.95,    2910.15,             2915.33,   -36.34,  24265.62,           23522.92,     -4.25,      2.33,           7.72,   None,   None
  5,          2,       0,  0.156000, 2458400.523554747459, 180.86400,  40.42900,                0.86400,  49.57100,         0.86195,       49.56959,    309.77712,     +83.59414,     309.76703,      +83.59567,  2663917.90, -3837904.81,  4471236.86,      43.932512,      -81.300301,   98827.30,  128703.62,    3689.97,             3695.16,    22.41,  24369.66,           23676.56,     -3.81,      2.09,           6.97,   None,   None
  6,          2,       0,  0.187000, 2458400.523555106018, 181.08600,  40.57300,                1.08600,  49.42700,         1.08597,       49.42698,    311.22061,     +83.72102,     311.22112,      +83.72104,  2663961.03, -3837385.34,  4470466.35,      43.930067,      -81.296363,   98003.06,  127897.12,    4620.24,             4625.42,   254.13,  30008.47,           24406.44,     -0.06,      0.03,           0.11,   None,   None
  7,          2,       0,  0.218000, 2458400.523555465043, 181.21600,  40.65700,                1.21600,  49.34300,         1.21502,       49.34233,    312.09579,     +83.79285,     312.09165,      +83.79360,  2663986.33, -3837080.71,  4470014.51,      43.928632,      -81.294107,   97519.69,  127424.85,    5165.77,             5170.95,   101.12,  17597.77,           24145.16,     -1.80,      0.98,           3.31,   None,   None
  8,          2,       0,  0.249000, 2458400.523555823602, 181.37500,  40.76000,                1.37500,  49.24000,         1.37337,       49.23889,    313.19743,     +83.87871,     313.19020,      +83.87998,  2664016.93, -3836712.21,  4469467.92,      43.926897,      -81.291350,   96934.98,  126854.33,    5825.69,             5830.87,    62.49,  21287.77,           23833.98,     -2.99,      1.64,           5.54,   None,   None
  9,          2,       0,  0.280000, 2458400.523556182627, 181.52700,  40.86100,                1.52700,  49.13900,         1.52604,       49.13835,    314.28723,     +83.96084,     314.28354,      +83.96160,  2664046.35, -3836357.89,  4468942.37,      43.925228,      -81.288704,   96372.79,  126306.56,    6460.19,             6465.38,    -1.55,  20467.95,           23492.96,     -1.76,      0.96,           3.27,   None,   None
 10,          2,       0,  0.311000, 2458400.523556541186, 181.69600,  40.97400,                1.69600,  49.02600,         1.69614,       49.02610,    315.53903,     +84.04991,     315.54092,      +84.04979,  2664078.82, -3835966.79,  4468362.26,      43.923385,      -81.285770,   95752.24,  125702.82,    7160.59,             7165.77,     0.30,  22593.28,           23266.05,      0.26,     -0.14,           0.49,   None,   None
 11,          2,       0,  0.342000, 2458400.523556900211, 181.84700,  41.07400,                1.84700,  48.92600,         1.84653,       48.92568,    316.69044,     +84.12579,     316.68952,      +84.12617,  2664107.56, -3835620.73,  4467848.96,      43.921754,      -81.283188,   95203.15,  125169.39,    7780.31,             7785.49,   -78.52,  19991.11,           23009.69,     -0.85,      0.47,           1.61,   None,   None
 12,          2,       0,  0.373000, 2458400.523557258770, 182.04800,  41.20800,                2.04800,  48.79200,         2.04781,       48.79187,    318.27640,     +84.22344,     318.27698,      +84.22360,  2664145.37, -3835165.29,  4467173.43,      43.919608,      -81.279748,   94480.56,  124468.62,    8595.91,             8601.09,    38.53,  26309.55,           22962.78,     -0.34,      0.19,           0.65,   None,   None
 13,          2,       0,  0.404000, 2458400.523557617795, 182.22400,  41.32700,                2.22400,  48.67300,         2.22419,       48.67313,    319.71827,     +84.30638,     319.72071,      +84.30622,  2664178.50, -3834766.30,  4466581.62,      43.917726,      -81.276751,   93847.53,  123855.77,    9310.42,             9315.60,    54.50,  23048.75,           22935.70,      0.35,     -0.19,           0.66,   None,   None
 14,          2,       0,  0.436000, 2458400.523557987995, 182.38700,  41.44000,                2.38700,  48.56000,         2.38871,       48.56115,    321.10351,     +84.38218,     321.11259,      +84.38074,  2664209.38, -3834394.35,  4466029.93,      43.915972,      -81.273969,   93257.39,  123285.36,    9976.50,             9981.68,    -0.50,  20815.05,           22863.39,      3.04,     -1.67,           5.81,   None,   None
 15,          2,       0,  0.467000, 2458400.523558347020, 182.55300,  41.55200,                2.55300,  48.44800,         2.55353,       48.44836,    322.54549,     +84.45264,     322.54954,      +84.45219,  2664240.14, -3834023.95,  4465480.52,      43.914225,      -81.271195,   92669.71,  122718.24,   10639.82,            10645.00,   -35.73,  21397.33,           22782.86,      0.94,     -0.52,           1.81,   None,   None
 16,          2,       0,  0.498000, 2458400.523558705579, 182.69700,  41.65300,                2.69700,  48.34700,         2.69847,       48.34798,    323.84312,     +84.51414,     323.85093,      +84.51287,  2664267.23, -3833697.73,  4464996.66,      43.912686,      -81.268767,   92152.13,  122219.48,   11224.01,            11229.19,  -150.08,  18844.83,           22650.73,      2.59,     -1.42,           4.98,   None,   None
 17,          2,       0,  0.529000, 2458400.523559064604, 182.86800,  41.77100,                2.86800,  48.22900,         2.86921,       48.22980,    325.41714,     +84.58125,     325.42382,      +84.58020,  2664298.77, -3833317.90,  4464433.26,      43.910893,      -81.265918,   91549.49,  121639.73,   11904.22,            11909.41,  -168.41,  21942.41,           22545.69,      2.12,     -1.16,           4.10,   None,   None
 18,          2,       0,  0.560000, 2458400.523559423164, 183.07500,  41.91600,                3.07500,  48.08400,         3.07745,       48.08562,    327.38851,     +84.65827,     327.39934,      +84.65611,  2664336.74, -3832860.52,  4463754.85,      43.908734,      -81.262461,   90823.89,  120943.06,   12723.29,            12728.47,   -47.89,  26421.47,           22531.46,      4.27,     -2.34,           8.30,   None,   None
 19,          2,       0,  0.591000, 2458400.523559782188, 183.23600,  42.02800,                3.23600,  47.97200,         3.23739,       47.97292,    328.96022,     +84.71254,     328.96716,      +84.71130,  2664366.07, -3832507.29,  4463230.92,      43.907067,      -81.259820,   90263.47,  120405.93,   13355.85,            13361.03,  -113.88,  20405.27,           22490.85,      2.42,     -1.33,           4.73,   None,   None
 20,          2,       0,  0.622000, 2458400.523560140748, 183.41300,  42.15200,                3.41300,  47.84800,         3.41361,       47.84841,    330.73256,     +84.76783,     330.73691,      +84.76728,  2664398.11, -3832121.51,  4462658.70,      43.905245,      -81.256923,   89651.43,  119820.35,   14046.71,            14051.90,  -121.56,  22285.88,           22458.13,      1.06,     -0.58,           2.08,   None,   None
 21,          2,       0,  0.653000, 2458400.523560499772, 183.54500,  42.24900,                3.54500,  47.75100,         3.54703,       47.75234,    332.10535,     +84.80935,     332.11368,      +84.80751,  2664422.58, -3831826.81,  4462221.59,      43.903853,      -81.254741,   89183.86,  119373.62,   14574.45,            14579.64,  -292.36,  17023.92,           22369.41,      3.49,     -1.92,           6.89,   None,   None
 22,          2,       0,  0.685000, 2458400.523560869973, 183.73600,  42.38300,                3.73600,  47.61700,         3.73620,       47.61713,    334.09543,     +84.85816,     334.09869,      +84.85797,  2664456.62, -3831416.81,  4461613.44,      43.901916,      -81.251658,   88533.41,  118753.37,   15308.69,            15313.87,  -279.21,  22944.83,           22308.18,      0.35,     -0.19,           0.69,   None,   None
 23,          2,       0,  0.716000, 2458400.523561228998, 183.87700,  42.48300,                3.87700,  47.51700,         3.87528,       47.51587,    335.59699,     +84.89066,     335.59603,      +84.89225,  2664481.85, -3831112.92,  4461162.70,      43.900480,      -81.249403,   88051.26,  118294.30,   15852.89,            15858.08,  -433.55,  17554.94,           22213.70,     -2.94,      1.61,           5.84,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_003412_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.523750000168
Time: 2018-10-09 00:34:12.000014 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 31.43394 deg
 R.A. = 266.50218  Dec = +55.98420 deg

Best intersection: Stations 1 and 2 with Qconv = 31.43 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2662900.24 +/- 2.17 m
 Y =  -3825388.30 +/- 7.82 m
 Z =   4487945.53 +/- 17.32 m
 Vx =    -1088.83 +/- 2.73 m/s
 Vy =   -13134.60 +/- 8.33 m/s
 Vz =    19204.52 +/- 32.31 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+4.709628e+00, +1.137218e+01, -2.715324e+01, +9.419221e+00, +8.415889e+00, -3.715129e+01
+1.137218e+01, +6.171088e+01, -1.204807e+02, +2.195575e+01, +6.779490e+01, -1.734012e+02
-2.715324e+01, -1.204807e+02, +3.021040e+02, -5.222313e+01, -1.143424e+02, +4.297579e+02
+9.419221e+00, +2.195575e+01, -5.222313e+01, +2.375571e+01, +2.086565e+01, -9.116373e+01
+8.415889e+00, +6.779490e+01, -1.143424e+02, +2.086565e+01, +2.014580e+02, -3.278398e+02
-3.715129e+01, -1.734012e+02, +4.297579e+02, -9.116373e+01, -3.278398e+02, +9.350058e+02

Timing offsets (from input data):
         1: 0.000000 s
         2: 0.000063 s

Reference point on the trajectory:
  Time: 2018-10-09 00:34:12.000014 UTC
  Lon     = -81.293328 +/- 0.0001 deg
  Lat     = +44.105816 +/- 0.0001 deg
  Lat geo = +43.916556 +/- 0.0001 deg
  Ht      =  102630.18 +/- 15.64 m

  JD dynamic   = 2458400.524550741073 
  LST apparent = 304.8422550436 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.26114 +/- 0.0201 deg
  Dec       = +55.53902 +/- 0.0276 deg
  Azimuth   = +308.66831 +/- 0.0572 deg
  Elevation = +62.49859 +/- 0.0137 deg
  Vavg      =  22.06228 +/- 0.0189 km/s
  Vinit     =  23.29199 +/- 0.0315 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.41881 +/- 0.0201 deg
  Dec       = +55.97515 +/- 0.0276 deg
  Azimuth   = +309.82804 +/- 0.0572 deg
  Elevation = +63.07592 +/- 0.0137 deg
  Vavg      =  21.94191 +/- 0.0189 km/s
  Vinit     =  23.17162 +/- 0.0315 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.98498 +/- 0.0209 deg
  Dec    = +55.76741 +/- 0.0285 deg
  Vg     =  20.47714 +/- 0.0358 km/s
  Vinf   =  23.29199 +/- 0.0315 km/s
  Zc     =  27.62002 +/- 0.0138 deg
  Zg     =  29.43137 +/- 0.0131 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.71373 +/- 0.0816 deg
  Bg     = +78.55574 +/- 0.0262 deg
  Vh     =  38.67320 +/- 0.0199 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.87446 +/- 0.0068 deg
  Bh     = +31.26564 +/- 0.0467 deg
  Vh_x   =  -6.80201 +/- 0.0043 km/s
  Vh_y   =  32.34931 +/- 0.0082 km/s
  Vh_z   = -20.07165 +/- 0.0363 km/s
Orbit:
  La Sun = 195.419617 +/- -0.0000 deg
  a      =   3.164758 +/- 0.0171 AU
  e      =   0.685402 +/- 0.0017
  i      =  31.314380 +/- 0.0469 deg
  peri   = 172.548635 +/- 0.0143 deg
  node   = 195.420578 +/- 0.0000 deg
  Pi     =   7.969213 +/- 0.0143 deg
  q      =   0.995628 +/- 0.0000 AU
  f      =   7.449178 +/- 0.0143 deg
  M      =   1.014817 +/- 0.0101 deg
  Q      =   5.333887 +/- 0.0342 AU
  n      =   0.175063 +/- 0.0014 deg/day
  T      =   5.630038 +/- 0.0455 years
  Last perihelion JD = 2458394.727670 (2018-10-03 05:27:50.673229) +/- 0.0129 days
  Tj     =   2.614675 +/- 0.0090
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +3.062020e-06, +2.897662e-09, +1.546249e-05, -9.343308e-11, +2.286418e-07, +1.267773e-06
q   , +2.897662e-09, +1.301129e-10, +1.219830e-07, -6.094463e-14, +2.638075e-09, +8.226181e-10
Tp  , +1.546249e-05, +1.219830e-07, +1.685628e-04, -4.480588e-10, +3.195702e-06, +6.075794e-06
node, -9.343308e-11, -6.094463e-14, -4.480588e-10, +3.686189e-15, -6.446113e-12, -5.009209e-11
peri, +2.286418e-07, +2.638075e-09, +3.195702e-06, -6.446113e-12, +6.311752e-08, +8.738117e-08
i   , +1.267773e-06, +8.226181e-10, +6.075794e-06, -5.009209e-11, +8.738117e-08, +6.807204e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 35.079410
 a2 = 4.400361

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 6.550e-06 s
  Stddev    = 2.56e-03 s

Begin point on the trajectory:
  Lon =   -81.293443 +/- 0.0000 deg
  Lat =    44.105882 +/- 0.0001 deg
  Ht  = 102653.15 +/- 9.38 m
End point on the trajectory:
  Lon =   -81.215413 +/- 0.0000 deg
  Lat =    44.058798 +/- 0.0001 deg
  Ht  = 86363.35 +/- 8.56 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,  39.401922,   4.265303,   102632.45,    86401.66,          0.001944,      3.67,      2.75,              23.17, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  16.389943,   5.891761,   102272.53,    90594.97,          0.001260,      1.61,      2.61,              33.46, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.523750000168, 155.97400,  45.75100,              335.97400,  44.24900,       335.97632,       44.25004,    226.93608,     +72.68049,     226.93907,      +72.68224,  2662903.55, -3825397.15,  4487939.35,      44.105720,      -81.293357,  102632.45,  145407.92,       0.00,               30.69,    38.19,      0.00,           22723.61,      2.99,     -3.98,           7.06,   None,   None
  1,          1,       0,  0.031000, 2458400.523750359192, 156.06200,  45.85300,              336.06200,  44.14700,       336.06067,       44.14640,    226.57476,     +72.73386,     226.57319,      +72.73286,  2662939.17, -3824960.42,  4487303.36,      44.103759,      -81.290060,  101947.05,  144701.92,     772.33,              741.64,    28.62,  24913.76,           22723.61,     -1.71,      2.27,           4.05,   None,   None
  2,          1,       0,  0.063000, 2458400.523750729393, 156.12500,  45.93600,              336.12500,  44.06400,       336.12568,       44.06431,    226.28134,     +72.77083,     226.28246,      +72.77134,  2662967.03, -3824618.91,  4486806.02,      44.102225,      -81.287513,  101411.07,  144151.04,    1376.27,             1345.59,  -111.19,  18873.35,           22723.61,      0.87,     -1.16,           2.07,   None,   None
  3,          1,       0,  0.094000, 2458400.523751087952, 156.21500,  46.04500,              336.21500,  43.95500,       336.21444,       43.95475,    225.89240,     +72.82412,     225.89209,      +72.82368,  2663004.00, -3824165.58,  4486145.85,      44.100189,      -81.284085,  100699.63,  143419.26,    2177.96,             2147.27,   -30.02,  25860.92,           22723.61,     -0.72,      0.96,           1.73,   None,   None
  4,          1,       0,  0.125000, 2458400.523751446977, 156.30200,  46.15700,              336.30200,  43.84300,       336.30389,       43.84385,    225.49197,     +72.87442,     225.49484,      +72.87587,  2663041.02, -3823711.64,  4485484.80,      44.098149,      -81.280651,   99987.25,  142687.22,    2980.72,             2950.03,    52.22,  25895.35,           23530.17,      2.40,     -3.19,           5.78,   None,   None
  5,          1,       0,  0.156000, 2458400.523751805536, 156.38900,  46.26300,              336.38900,  43.73700,       336.38930,       43.73714,    225.10969,     +72.92487,     225.11072,      +72.92510,  2663076.25, -3823279.69,  4484855.76,      44.096207,      -81.277389,   99309.37,  141991.43,    3744.60,             3713.91,    95.58,  24641.39,           23919.76,      0.38,     -0.51,           0.92,   None,   None
  6,          1,       0,  0.187000, 2458400.523752164561, 156.47100,  46.36500,              336.47100,  43.63500,       336.47055,       43.63480,    224.74042,     +72.97172,     224.74065,      +72.97137,  2663109.68, -3822869.87,  4484258.95,      44.094365,      -81.274301,   98666.23,  141332.06,    4469.35,             4438.66,    99.80,  23378.86,           24002.35,     -0.57,      0.76,           1.39,   None,   None
  7,          1,       0,  0.218000, 2458400.523752523120, 156.53500,  46.44100,              336.53500,  43.55900,       336.53052,       43.55699,    224.46317,     +73.00841,     224.45866,      +73.00494,  2663134.77, -3822562.18,  4483810.87,      44.092981,      -81.272014,   98183.36,  140838.14,    5013.48,             4982.79,   -76.58,  17552.68,           23503.15,     -5.64,      7.50,          13.74,   None,   None
  8,          1,       0,  0.249000, 2458400.523752882145, 156.62400,  46.55800,              336.62400,  43.44200,       336.62242,       43.44129,    224.03732,     +73.05753,     224.03648,      +73.05631,  2663171.93, -3822106.53,  4483147.32,      44.090932,      -81.268565,   97468.33,  140105.91,    5819.27,             5788.58,     8.69,  25993.23,           23434.44,     -1.98,      2.63,           4.84,   None,   None
  9,          1,       0,  0.280000, 2458400.523753240705, 156.70300,  46.66200,              336.70300,  43.33800,       336.70328,       43.33812,    223.65693,     +73.10059,     223.65843,      +73.10081,  2663204.68, -3821704.98,  4482562.56,      44.089125,      -81.265540,   96838.20,  139461.60,    6529.38,             6498.69,    -1.72,  22906.66,           23370.72,      0.35,     -0.46,           0.85,   None,   None
 10,          1,       0,  0.312000, 2458400.523753611371, 156.77900,  46.76300,              336.77900,  43.23700,       336.78105,       43.23791,    223.28606,     +73.14141,     223.28975,      +73.14301,  2663236.16, -3821319.01,  4482000.49,      44.087388,      -81.262642,   96232.52,  138843.07,    7211.93,             7181.25,   -62.93,  21329.91,           23240.15,      2.54,     -3.39,           6.29,   None,   None
 11,          1,       0,  0.343000, 2458400.523753969930, 156.85100,  46.85500,              336.85100,  43.14500,       336.85213,       43.14551,    222.94578,     +73.18017,     222.94852,      +73.18107,  2663264.91, -3820966.56,  4481487.22,      44.085802,      -81.260002,   95679.43,  138278.89,    7835.23,             7804.54,  -160.15,  20106.22,           23044.96,      1.41,     -1.87,           3.49,   None,   None
 12,          1,       0,  0.374000, 2458400.523754328955, 156.93200,  46.95800,              336.93200,  43.04200,       336.93213,       43.04206,    222.56295,     +73.22338,     222.56466,      +73.22348,  2663296.84, -3820575.07,  4480917.10,      44.084039,      -81.257056,   95065.09,  137652.46,    8527.56,             8496.87,  -188.34,  22333.25,           22903.85,      0.16,     -0.21,           0.40,   None,   None
 13,          1,       0,  0.405000, 2458400.523754687514, 157.01600,  47.06900,              337.01600,  42.93100,       337.01752,       42.93168,    222.14966,     +73.26699,     222.15306,      +73.26820,  2663330.59, -3820161.19,  4480314.39,      44.082175,      -81.253932,   94415.64,  136990.68,    9259.47,             9228.78,  -176.95,  23610.12,           22835.30,      1.87,     -2.49,           4.68,   None,   None
 14,          1,       0,  0.436000, 2458400.523755046539, 157.09400,  47.17400,              337.09400,  42.82600,       337.09735,       42.82749,    221.75748,     +73.30665,     221.76304,      +73.30932,  2663362.12, -3819774.70,  4479751.55,      44.080434,      -81.251024,   93809.16,  136373.49,    9942.96,             9912.27,  -213.98,  22048.12,           22771.17,      4.11,     -5.48,          10.36,   None,   None
 15,          1,       0,  0.467000, 2458400.523755405098, 157.17000,  47.27200,              337.17000,  42.72800,       337.17217,       42.72896,    221.38852,     +73.34548,     221.39285,      +73.34721,  2663391.63, -3819412.83,  4479224.57,      44.078804,      -81.248309,   93241.32,  135796.34,   10582.90,            10552.22,  -294.55,  20643.27,           22681.54,      2.65,     -3.53,           6.70,   None,   None
 16,          1,       0,  0.498000, 2458400.523755764123, 157.24400,  47.37000,              337.24400,  42.63000,       337.24619,       42.63097,    221.01884,     +73.38240,     221.02331,      +73.38416,  2663420.71, -3819056.21,  4478705.24,      44.077197,      -81.245635,   92681.72,  135228.13,   11213.56,            11182.87,  -384.42,  20343.71,           22574.40,      2.67,     -3.56,           6.79,   None,   None
 17,          1,       0,  0.529000, 2458400.523756122682, 157.31800,  47.46900,              337.31800,  42.53100,       337.32059,       42.53215,    220.64419,     +73.41866,     220.64918,      +73.42074,  2663449.79, -3818699.72,  4478186.10,      44.075590,      -81.242961,   92122.33,  134660.63,   11843.98,            11813.30,  -474.51,  20336.35,           22460.10,      3.14,     -4.19,           8.02,   None,   None
 18,          1,       0,  0.560000, 2458400.523756481707, 157.40400,  47.58400,              337.40400,  42.41600,       337.40749,       42.41755,    220.20706,     +73.46018,     220.21308,      +73.46300,  2663483.24, -3818289.63,  4477588.89,      44.073741,      -81.239866,   91478.85,  134008.02,   12569.21,            12538.52,  -469.81,  23394.30,           22392.91,      4.22,     -5.63,          10.83,   None,   None
 19,          1,       0,  0.592000, 2458400.523756851908, 157.48300,  47.68700,              337.48300,  42.31300,       337.48492,       42.31385,    219.81282,     +73.49824,     219.81728,      +73.49979,  2663513.16, -3817922.74,  4477054.59,      44.072087,      -81.237114,   90903.13,  133425.14,   13218.04,            13187.35,  -564.74,  20275.96,           22312.67,      2.31,     -3.09,           5.96,   None,   None
 20,          1,       0,  0.623000, 2458400.523757210933, 157.56200,  47.79600,              337.56200,  42.20400,       337.56581,       42.20569,    219.39612,     +73.53457,     219.40260,      +73.53767,  2663544.10, -3817543.33,  4476502.08,      44.070375,      -81.234259,   90307.81,  132822.79,   13888.99,            13858.31,  -614.30,  21643.70,           22244.68,      4.57,     -6.10,          11.83,   None,   None
 21,          1,       0,  0.654000, 2458400.523757569492, 157.64700,  47.90700,              337.64700,  42.09300,       337.64918,       42.09396,    218.96758,     +73.57425,     218.97250,      +73.57603,  2663575.76, -3817155.13,  4475936.75,      44.068624,      -81.231335,   89698.69,  132207.05,   14575.50,            14544.81,  -648.32,  22145.36,           22192.49,      2.61,     -3.48,           6.78,   None,   None
 22,          1,       0,  0.685000, 2458400.523757928517, 157.71400,  47.99600,              337.71400,  42.00400,       337.71453,       42.00424,    218.62321,     +73.60475,     218.62660,      +73.60519,  2663600.90, -3816846.94,  4475487.95,      44.067233,      -81.229040,   89215.08,  131719.28,   15120.51,            15089.82,  -823.82,  17580.98,           22102.88,      0.64,     -0.85,           1.66,   None,   None
 23,          1,       0,  0.716000, 2458400.523758287076, 157.79100,  48.10100,              337.79100,  41.89900,       337.79175,       41.89933,    218.21652,     +73.63872,     218.22024,      +73.63933,  2663630.09, -3816488.99,  4474966.68,      44.065618,      -81.226352,   88653.42,  131152.80,   15753.53,            15722.84,  -911.33,  20419.87,           22017.13,      0.89,     -1.18,           2.33,   None,   None
 24,          1,       0,  0.747000, 2458400.523758646101, 157.86300,  48.20100,              337.86300,  41.79900,       337.86445,       41.79964,    217.82849,     +73.66955,     217.83300,      +73.67075,  2663657.57, -3816152.09,  4474476.05,      44.064097,      -81.223831,   88124.77,  130620.32,   16349.33,            16318.64, -1036.05,  19219.33,           21924.67,      1.72,     -2.30,           4.53,   None,   None
 25,          1,       0,  0.778000, 2458400.523759004660, 157.94400,  48.30700,              337.94400,  41.69300,       337.94278,       41.69246,    217.41287,     +73.70505,     217.41498,      +73.70405,  2663686.88, -3815792.80,  4473952.83,      44.062474,      -81.221132,   87561.01,  130052.84,   16984.70,            16954.02, -1121.19,  20496.10,           21839.81,     -1.44,      1.92,           3.80,   None,   None
 26,          1,       0,  0.809000, 2458400.523759363685, 158.02800,  48.41800,              338.02800,  41.58200,       338.02454,       41.58047,    216.97631,     +73.74098,     216.97651,      +73.73811,  2663717.22, -3815420.75,  4473411.02,      44.060794,      -81.218333,   86977.25,  129465.73,   17642.65,            17611.96, -1183.76,  21224.06,           21767.58,     -4.07,      5.44,          10.83,   None,   None
 27,          1,       0,  0.841000, 2458400.523759733886, 158.11000,  48.52900,              338.11000,  41.47100,       338.10533,       41.46894,    216.53919,     +73.77477,     216.53851,      +73.77089,  2663747.14, -3815053.91,  4472876.81,      44.059137,      -81.215579,   86401.66,  128887.59,   18291.38,            18260.69, -1278.80,  20272.73,           21698.28,     -5.47,      7.31,          14.61,   None,   None
  0,          2,       0,  0.013003, 2458400.523750150111, 181.09100,  45.51200,                1.09100,  44.48800,         1.09053,       44.48771,    335.72439,     +88.48453,     335.71944,      +88.48495,  2662922.26, -3825167.82,  4487605.38,      44.104690,      -81.291611,  102272.53,  144319.50,       0.00,              374.88,    80.15,      0.00,           21175.56,     -0.94,      0.58,           1.58,   None,   None
  1,          2,       0,  0.045003, 2458400.523750520311, 181.22500,  45.62500,                1.22500,  44.37500,         1.22254,       44.37349,    341.19745,     +88.52364,     341.17883,      +88.52591,  2662953.43, -3824785.66,  4487048.85,      44.102974,      -81.288746,  101672.77,  143760.09,     675.82,             1050.70,    12.22,  21119.48,           21175.56,     -4.96,      3.04,           8.35,   None,   None
  2,          2,       0,  0.076003, 2458400.523750879336, 181.36100,  45.74500,                1.36100,  44.25500,         1.35990,       44.25433,    347.15003,     +88.55240,     347.14600,      +88.55343,  2662985.64, -3824390.68,  4486473.65,      44.101200,      -81.285776,  101052.89,  143182.93,    1374.32,             1749.20,    -9.80,  22532.24,           21175.56,     -2.20,      1.35,           3.73,   None,   None
  3,          2,       0,  0.107003, 2458400.523751237895, 181.48000,  45.84800,                1.48000,  44.15200,         1.47793,       44.15073,    352.44905,     +88.56269,     352.44841,      +88.56464,  2663013.41, -3824050.25,  4485977.90,      44.099670,      -81.283234,  100518.62,  142686.30,    1976.35,             2351.23,  -128.29,  19420.31,           21175.56,     -4.15,      2.55,           7.05,   None,   None
  4,          2,       0,  0.138003, 2458400.523751596920, 181.64000,  45.99300,                1.64000,  44.00700,         1.64169,       44.00804,    359.82347,     +88.56011,     359.81678,      +88.55852,  2663051.27, -3823585.94,  4485301.74,      44.097584,      -81.279718,   99789.97,  142010.29,    2797.45,             3172.33,   -27.72,  26486.89,           22098.33,      3.38,     -2.07,           5.76,   None,   None
  5,          2,       0,  0.169003, 2458400.523751955479, 181.79000,  46.12400,                1.79000,  43.87600,         1.79105,       43.87664,      6.43962,     +88.53351,       6.43147,      +88.53254,  2663085.78, -3823162.90,  4484685.68,      44.095682,      -81.276526,   99126.09,  141395.63,    3545.57,             3920.45,    -0.12,  24132.94,           22652.98,      2.09,     -1.29,           3.58,   None,   None
  6,          2,       0,  0.200003, 2458400.523752314504, 181.93700,  46.25200,                1.93700,  43.74800,         1.93657,       43.74774,     12.60381,     +88.48864,      12.60979,      +88.48903,  2663119.29, -3822751.98,  4484087.28,      44.093835,      -81.273429,   98481.23,  140799.77,    4272.25,             4647.13,     6.05,  23441.39,           22936.16,     -0.86,      0.53,           1.48,   None,   None
  7,          2,       0,  0.231003, 2458400.523752673063, 182.08700,  46.38800,                2.08700,  43.61200,         2.08825,       43.61276,     18.65038,     +88.42687,      18.63284,      +88.42580,  2663154.03, -3822326.06,  4483467.02,      44.091919,      -81.270214,   97812.84,  140183.42,    5025.46,             5400.34,    38.74,  24297.23,           23167.50,      2.47,     -1.52,           4.27,   None,   None
  8,          2,       0,  0.262003, 2458400.523753032088, 182.21200,  46.50100,                2.21200,  43.49900,         2.21343,       43.49987,     23.28468,     +88.36255,      23.26207,      +88.36138,  2663182.82, -3821973.08,  4482952.98,      44.090331,      -81.267571,   97258.90,  139673.54,    5649.70,             6024.58,   -57.55,  20136.53,           23074.34,      2.82,     -1.73,           4.88,   None,   None
  9,          2,       0,  0.294003, 2458400.523753402289, 182.35700,  46.62900,                2.35700,  43.37100,         2.35650,       43.37070,     28.08355,     +88.27496,      28.09367,      +88.27534,  2663215.46, -3821572.87,  4482370.17,      44.088530,      -81.264561,   96630.88,  139096.57,    6357.43,             6732.31,   -93.57,  22116.72,           22972.77,     -0.97,      0.60,           1.69,   None,   None
 10,          2,       0,  0.325003, 2458400.523753761314, 182.49600,  46.75800,                2.49600,  43.24200,         2.49739,       43.24284,     32.41611,     +88.18042,      32.39127,      +88.17939,  2663247.46, -3821180.53,  4481798.82,      44.086765,      -81.261608,   96015.20,  138532.07,    7051.26,             7426.14,  -120.26,  22381.70,           22890.85,      2.72,     -1.67,           4.75,   None,   None
 11,          2,       0,  0.356003, 2458400.523754119873, 182.63700,  46.88700,                2.63700,  43.11300,         2.63861,       43.11397,     36.29292,     +88.07465,      36.26346,      +88.07354,  2663279.41, -3820788.80,  4481228.36,      44.085001,      -81.258660,   95400.49,  137969.59,    7744.01,             8118.89,  -148.03,  22346.59,           22822.85,      3.13,     -1.92,           5.49,   None,   None
 12,          2,       0,  0.387003, 2458400.523754478898, 182.78700,  47.02200,                2.78700,  42.97800,         2.78701,       42.97801,     39.89082,     +87.95335,      39.89223,      +87.95334,  2663312.79, -3820379.51,  4480632.32,      44.083158,      -81.255573,   94758.23,  137383.13,    8467.82,             8842.70,  -144.74,  23348.75,           22799.05,      0.02,     -0.01,           0.04,   None,   None
 13,          2,       0,  0.418003, 2458400.523754837457, 182.93100,  47.15300,                2.93100,  42.84700,         2.92976,       42.84625,     42.98473,     +87.82949,      43.01012,      +87.83025,  2663344.82, -3819986.73,  4480060.32,      44.081389,      -81.252615,   94141.88,  136821.51,    9162.43,             9537.31,  -170.65,  22406.90,           22772.95,     -2.39,      1.47,           4.23,   None,   None
 14,          2,       0,  0.449003, 2458400.523755196482, 183.05500,  47.27000,                3.05500,  42.73000,         3.05460,       42.72976,     45.47138,     +87.71705,      45.48087,      +87.71729,  2663372.90, -3819642.46,  4479558.97,      44.079838,      -81.250039,   93601.64,  136330.16,    9771.25,            10146.13,  -282.35,  19639.22,           22678.01,     -0.78,      0.48,           1.38,   None,   None
 15,          2,       0,  0.480003, 2458400.523755555041, 183.18900,  47.39600,                3.18900,  42.60400,         3.18905,       42.60403,     47.87696,     +87.59097,      47.87807,      +87.59095,  2663402.94, -3819274.15,  4479022.62,      44.078179,      -81.247273,   93023.70,  135805.56,   10422.58,            10797.46,  -351.54,  21010.57,           22577.84,      0.09,     -0.06,           0.17,   None,   None
 16,          2,       0,  0.511003, 2458400.523755914066, 183.33700,  47.53400,                3.33700,  42.46600,         3.33661,       42.46576,     50.22132,     +87.44727,      50.23048,      +87.44748,  2663435.66, -3818872.94,  4478438.34,      44.076371,      -81.244248,   92394.14,  135235.33,   11132.10,            11506.98,  -362.54,  22887.91,           22515.11,     -0.75,      0.46,           1.34,   None,   None
 17,          2,       0,  0.542003, 2458400.523756272625, 183.47600,  47.66300,                3.47600,  42.33700,         3.47409,       42.33585,     52.17346,     +87.30868,      52.20898,      +87.30963,  2663466.12, -3818499.46,  4477894.46,      44.074687,      -81.241441,   91808.10,  134705.65,   11792.57,            12167.45,  -422.58,  21305.52,           22449.94,     -3.65,      2.25,           6.57,   None,   None
 18,          2,       0,  0.574003, 2458400.523756642826, 183.61900,  47.79900,                3.61900,  42.20100,         3.61718,       42.19991,     54.03591,     +87.16161,      54.06893,      +87.16246,  2663497.70, -3818112.26,  4477330.60,      44.072941,      -81.238529,   91200.54,  134157.69,   12477.30,            12852.18,  -481.62,  21397.77,           22386.03,     -3.47,      2.13,           6.26,   None,   None
 19,          2,       0,  0.605003, 2458400.523757001851, 183.76200,  47.93600,                3.76200,  42.06400,         3.76052,       42.06311,     55.72444,     +87.01110,      55.75097,      +87.01176,  2663529.18, -3817726.33,  4476768.57,      44.071201,      -81.235623,   90594.97,  133612.74,   13159.80,            13534.68,  -519.64,  22016.19,           22334.27,     -2.81,      1.73,           5.09,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_003435_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.524016203824
Time: 2018-10-09 00:34:35.000010 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 43.90419 deg
 R.A. = 266.26853  Dec = +56.08733 deg

Best intersection: Stations 2 and 1 with Qconv = 43.90 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2654958.55 +/- 2.18 m
 Y =  -3835629.69 +/- 3.99 m
 Z =   4476976.24 +/- 19.62 m
 Vx =    -1122.55 +/- 1.71 m/s
 Vy =   -13121.22 +/- 10.00 m/s
 Vz =    19195.35 +/- 78.11 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+4.777457e+00, +5.659805e+00, -3.294767e+01, +1.311288e+01, +7.392964e+00, -9.813461e+01
+5.659805e+00, +1.604128e+01, -6.600715e+01, +1.809668e+01, +1.831284e+01, -1.863108e+02
-3.294767e+01, -6.600715e+01, +3.871401e+02, -1.139546e+02, -1.558914e+02, +1.318871e+03
+1.311288e+01, +1.809668e+01, -1.139546e+02, +5.412051e+01, +3.802461e+01, -4.610357e+02
+7.392964e+00, +1.831284e+01, -1.558914e+02, +3.802461e+01, +1.297646e+02, -7.924934e+02
-9.813461e+01, -1.863108e+02, +1.318871e+03, -4.610357e+02, -7.924934e+02, +6.118735e+03

Timing offsets (from input data):
         2: 0.000000 s
         1: 0.000124 s

Reference point on the trajectory:
  Time: 2018-10-09 00:34:35.000010 UTC
  Lon     = -81.541346 +/- 0.0000 deg
  Lat     = +44.012036 +/- 0.0001 deg
  Lat geo = +43.822657 +/- 0.0001 deg
  Ht      =   97793.66 +/- 14.99 m

  JD dynamic   = 2458400.524816944730 
  LST apparent = 304.6903326310 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.11011 +/- 0.0301 deg
  Dec       = +55.54756 +/- 0.0874 deg
  Azimuth   = +308.82706 +/- 0.1826 deg
  Elevation = +62.43923 +/- 0.0274 deg
  Vavg      =  21.69112 +/- 0.0629 km/s
  Vinit     =  23.27849 +/- 0.0704 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.26971 +/- 0.0301 deg
  Dec       = +55.98433 +/- 0.0874 deg
  Azimuth   = +309.99005 +/- 0.1826 deg
  Elevation = +63.01574 +/- 0.0274 deg
  Vavg      =  21.57067 +/- 0.0629 km/s
  Vinit     =  23.15805 +/- 0.0704 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.82005 +/- 0.0253 deg
  Dec    = +55.78250 +/- 0.0907 deg
  Vg     =  20.45954 +/- 0.0801 km/s
  Vinf   =  23.27849 +/- 0.0704 km/s
  Zc     =  27.67987 +/- 0.0278 deg
  Zg     =  29.49923 +/- 0.0199 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.24398 +/- 0.1738 deg
  Bg     = +78.54403 +/- 0.0852 deg
  Vh     =  38.64775 +/- 0.0293 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.82699 +/- 0.0056 deg
  Bh     = +31.25721 +/- 0.1206 deg
  Vh_x   =  -6.77135 +/- 0.0059 km/s
  Vh_y   =  32.33653 +/- 0.0178 km/s
  Vh_z   = -20.05357 +/- 0.0845 km/s
Orbit:
  La Sun = 195.419880 +/- -0.0000 deg
  a      =   3.142695 +/- 0.0251 AU
  e      =   0.683225 +/- 0.0025
  i      =  31.307255 +/- 0.1208 deg
  peri   = 172.433298 +/- 0.0280 deg
  node   = 195.420833 +/- 0.0000 deg
  Pi     =   7.854131 +/- 0.0280 deg
  q      =   0.995528 +/- 0.0000 AU
  f      =   7.564519 +/- 0.0280 deg
  M      =   1.041987 +/- 0.0171 deg
  Q      =   5.289862 +/- 0.0502 AU
  n      =   0.176909 +/- 0.0021 deg/day
  T      =   5.571267 +/- 0.0667 years
  Last perihelion JD = 2458394.634868 (2018-10-03 03:14:12.630740) +/- 0.0259 days
  Tj     =   2.625618 +/- 0.0138
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +6.490065e-06, +4.247027e-08, +6.331009e-05, -3.845441e-10, +1.167610e-06, +5.267813e-06
q   , +4.247027e-08, +3.659557e-10, +4.871001e-07, -2.244936e-12, +9.281949e-09, +3.074164e-08
Tp  , +6.331009e-05, +4.871001e-07, +6.778007e-04, -3.526860e-09, +1.274732e-05, +4.830377e-05
node, -3.845441e-10, -2.244936e-12, -3.526860e-09, +2.381473e-14, -6.412322e-11, -3.262335e-10
peri, +1.167610e-06, +9.281949e-09, +1.274732e-05, -6.412322e-11, +2.406599e-07, +8.781933e-07
i   , +5.267813e-06, +3.074164e-08, +4.830377e-05, -3.262335e-10, +8.781933e-07, +4.469143e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 35.015491
 a2 = 6.776193

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 4.835e-06 s
  Stddev    = 2.20e-03 s

Begin point on the trajectory:
  Lon =   -81.541361 +/- 0.0000 deg
  Lat =    44.012045 +/- 0.0001 deg
  Ht  = 97796.69 +/- 13.48 m
End point on the trajectory:
  Lon =   -81.501393 +/- 0.0000 deg
  Lat =    43.987758 +/- 0.0001 deg
  Ht  = 89437.31 +/- 11.68 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  33.585973,   6.904489,    97796.69,    89437.31,          0.001973,      2.81,      3.59,              26.85, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  36.946118,   6.608034,    97389.15,    89597.02,          0.003340,      7.65,      2.31,              20.83, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.524016203824, 168.75600,  44.24000,              348.75600,  45.76000,       348.75899,       45.76176,    236.55102,     +81.58477,     236.56607,      +81.58637,  2654958.39, -3835631.61,  4476979.05,      44.012045,      -81.541361,   97796.69,  135096.69,       0.00,                3.41,    30.06,      0.00,           23058.65,      5.06,     -3.96,           9.81,   None,   None
  1,          2,       0,  0.031000, 2458400.524016562849, 168.90200,  44.36400,              348.90200,  45.63600,       348.90291,       45.63654,    235.88421,     +81.71281,     235.88898,      +81.71331,  2654998.52, -3835162.55,  4476292.85,      44.009905,      -81.537806,   97058.96,  134359.32,     832.16,              828.75,   133.77,  26843.94,           23058.65,      1.54,     -1.20,           3.00,   None,   None
  2,          2,       0,  0.062000, 2458400.524016921408, 168.99900,  44.45600,              348.99900,  45.54400,       349.00360,       45.54670,    235.36515,     +81.79960,     235.38887,      +81.80215,  2655026.94, -3834830.26,  4475806.74,      44.008388,      -81.535325,   96536.35,  133838.01,    1421.68,             1418.27,     1.65,  19016.57,           23058.65,      7.74,     -6.05,          15.14,   None,   None
  3,          2,       0,  0.093000, 2458400.524017280433, 169.13300,  44.57300,              349.13300,  45.42700,       349.13675,       45.42920,    234.70164,     +81.91659,     234.72125,      +81.91869,  2655063.81, -3834399.32,  4475176.30,      44.006421,      -81.532069,   95858.58,  133162.30,    2186.22,             2182.81,    44.56,  24662.79,           23058.65,      6.27,     -4.91,          12.34,   None,   None
  4,          2,       0,  0.124000, 2458400.524017638993, 169.23800,  44.66500,              349.23800,  45.33500,       349.24007,       45.33621,    234.16720,     +82.00779,     234.17837,      +82.00897,  2655092.65, -3834062.24,  4474683.19,      44.004882,      -81.529550,   95328.45,  132634.70,    2784.23,             2780.82,   -79.06,  19290.62,           22330.72,      3.45,     -2.70,           6.82,   None,   None
  5,          2,       0,  0.155000, 2458400.524017998017, 169.36700,  44.77900,              349.36700,  45.22100,       349.36823,       45.22172,    233.48830,     +82.11937,     233.49532,      +82.12008,  2655127.85, -3833650.82,  4474081.31,      44.003004,      -81.526446,   94681.41,  131991.21,    3514.13,             3510.72,   -70.79,  23545.22,           22296.24,      2.04,     -1.60,           4.06,   None,   None
  6,          2,       0,  0.186000, 2458400.524018356577, 169.47700,  44.88000,              349.47700,  45.12000,       349.47918,       45.12127,    232.86791,     +82.21459,     232.88004,      +82.21587,  2655158.39, -3833293.85,  4473559.09,      44.001373,      -81.523769,   94120.00,  131433.75,    4147.44,             4144.03,  -159.12,  20429.11,           22083.88,      3.61,     -2.83,           7.20,   None,   None
  7,          2,       0,  0.217000, 2458400.524018715601, 169.59900,  44.98700,              349.59900,  45.01300,       349.59882,       45.01289,    232.20036,     +82.31854,     232.20031,      +82.31843,  2655191.03, -3832912.31,  4473000.93,      43.999630,      -81.520900,   93519.96,  130838.55,    4824.33,             4820.92,  -203.86,  21835.27,           21974.67,     -0.30,      0.24,           0.61,   None,   None
  8,          2,       0,  0.248000, 2458400.524019074161, 169.71700,  45.09600,              349.71700,  44.90400,       349.71783,       44.90448,    231.49759,     +82.41925,     231.50296,      +82.41976,  2655223.35, -3832534.56,  4472448.31,      43.997904,      -81.518059,   92925.88,  130250.01,    5494.50,             5491.09,  -255.32,  21618.39,           21899.96,      1.36,     -1.07,           2.74,   None,   None
  9,          2,       0,  0.280000, 2458400.524019444361, 169.85200,  45.21700,              349.85200,  44.78300,       349.85143,       44.78267,    230.70035,     +82.53286,     230.69853,      +82.53251,  2655259.29, -3832114.48,  4471833.76,      43.995983,      -81.514890,   92265.23,  129596.29,    6239.78,             6236.37,  -254.96,  23289.97,           21940.31,     -0.93,      0.73,           1.88,   None,   None
 10,          2,       0,  0.311000, 2458400.524019803386, 169.96700,  45.32400,              349.96700,  44.67600,       349.96704,       44.67602,    229.97308,     +82.62933,     229.97456,      +82.62935,  2655290.40, -3831750.78,  4471301.69,      43.994321,      -81.512159,   91693.27,  129031.22,    6885.02,             6881.61,  -331.35,  20814.17,           21910.99,      0.06,     -0.04,           0.12,   None,   None
 11,          2,       0,  0.342000, 2458400.524020161945, 170.07500,  45.42400,              350.07500,  44.57600,       350.07467,       44.57581,    229.27764,     +82.71902,     229.27735,      +82.71882,  2655319.35, -3831412.41,  4470806.68,      43.992773,      -81.509627,   91161.12,  128506.21,    7485.33,             7481.92,  -452.67,  19364.98,           21796.37,     -0.53,      0.42,           1.08,   None,   None
 12,          2,       0,  0.373000, 2458400.524020520970, 170.22500,  45.56300,              350.22500,  44.43700,       350.22538,       44.43722,    228.28408,     +82.84221,     228.28764,      +82.84246,  2655359.01, -3830948.78,  4470128.43,      43.990653,      -81.506110,   90432.05,  127787.44,    8307.85,             8304.44,  -351.79,  26532.79,           21882.95,      0.61,     -0.48,           1.26,   None,   None
 13,          2,       0,  0.404000, 2458400.524020879529, 170.32500,  45.65700,              350.32500,  44.34300,       350.32498,       44.34299,    227.59307,     +82.92354,     227.59466,      +82.92352,  2655385.65, -3830637.49,  4469673.03,      43.989228,      -81.503791,   89942.49,  127305.89,    8860.12,             8856.71,  -521.15,  17815.16,           21821.48,     -0.03,      0.03,           0.07,   None,   None
 14,          2,       0,  0.435000, 2458400.524021238554, 170.43200,  45.75300,              350.43200,  44.24700,       350.42841,       44.24493,    226.87455,     +83.00921,     226.85745,      +83.00684,  2655413.13, -3830316.26,  4469203.10,      43.987758,      -81.501393,   89437.31,  126809.51,    9430.01,             9426.60,  -672.89,  18383.53,           21695.88,     -5.75,      4.51,          11.89,   None,   None
  0,          1,       0,  0.018981, 2458400.524016423151, 143.53200,  47.52700,              323.53200,  42.47300,       323.52967,       42.47242,    226.45457,     +63.47390,     226.45434,      +63.47210,  2654980.55, -3835372.49,  4476599.98,      44.010863,      -81.539405,   97389.15,  142477.46,       0.00,              456.29,    41.09,      0.00,           23240.80,     -1.31,      4.31,           6.52,   None,   None
  1,          1,       0,  0.050981, 2458400.524016793817, 143.56900,  47.62300,              323.56900,  42.37700,       323.56779,       42.37670,    226.23115,     +63.47655,     226.23121,      +63.47561,  2655013.93, -3834982.34,  4476029.22,      44.009083,      -81.536474,   96775.53,  141835.18,     692.17,             1148.47,   -11.65,  21630.40,           23240.80,     -0.68,      2.24,           3.41,   None,   None
  2,          1,       0,  0.081981, 2458400.524017152376, 143.60600,  47.72600,              323.60600,  42.27400,       323.60877,       42.27469,    225.99251,     +63.47717,     225.99318,      +63.47933,  2655049.23, -3834569.80,  4475425.71,      44.007200,      -81.533362,   96126.71,  141156.10,    1424.06,             1880.35,    -1.40,  23609.12,           23240.80,      1.54,     -5.09,           7.77,   None,   None
  3,          1,       0,  0.112981, 2458400.524017511401, 143.64700,  47.83300,              323.64700,  42.16700,       323.65160,       42.16814,    225.74347,     +63.47933,     225.74446,      +63.48291,  2655085.75, -3834142.95,  4474801.26,      44.005251,      -81.530138,   95455.39,  140453.80,    2181.34,             2637.63,    34.25,  24428.52,           23240.80,      2.56,     -8.43,          12.94,   None,   None
  4,          1,       0,  0.143981, 2458400.524017869961, 143.69100,  47.93000,              323.69100,  42.07000,       323.69050,       42.06988,    225.51472,     +63.48590,     225.51527,      +63.48551,  2655119.05, -3833753.68,  4474231.78,      44.003473,      -81.527208,   94843.17,  139814.19,    2871.95,             3328.25,     3.23,  22277.85,           23180.67,     -0.28,      0.91,           1.40,   None,   None
  5,          1,       0,  0.174981, 2458400.524018228985, 143.72400,  48.01600,              323.72400,  41.98400,       323.72370,       41.98392,    225.31442,     +63.48719,     225.31512,      +63.48695,  2655147.85, -3833417.06,  4473739.34,      44.001936,      -81.524692,   94313.77,  139262.08,    3469.15,             3925.44,  -121.21,  19264.33,           22607.80,     -0.17,      0.55,           0.86,   None,   None
  6,          1,       0,  0.205981, 2458400.524018587545, 143.75700,  48.10500,              323.75700,  41.89500,       323.75798,       41.89524,    225.10760,     +63.48747,     225.10855,      +63.48824,  2655177.33, -3833072.40,  4473235.12,      44.000361,      -81.522112,   93771.71,  138697.00,    4080.62,             4536.92,  -231.36,  19725.07,           22094.90,      0.54,     -1.79,           2.78,   None,   None
  7,          1,       0,  0.236981, 2458400.524018946569, 143.79300,  48.20200,              323.79300,  41.79800,       323.79565,       41.79866,    224.88215,     +63.48754,     224.88337,      +63.48962,  2655209.22, -3832699.66,  4472689.83,      43.998658,      -81.519311,   93185.51,  138085.94,    4741.90,             5198.19,  -291.72,  21331.37,           21817.09,      1.45,     -4.80,           7.49,   None,   None
  8,          1,       0,  0.267981, 2458400.524019305129, 143.83500,  48.31400,              323.83500,  41.68600,       323.83977,       41.68718,    224.62161,     +63.48759,     224.62312,      +63.49134,  2655245.76, -3832272.59,  4472065.07,      43.996706,      -81.516083,   92513.89,  137385.66,    5499.56,             5955.85,  -255.69,  24440.73,           21861.45,      2.60,     -8.61,          13.50,   None,   None
  9,          1,       0,  0.298981, 2458400.524019664153, 143.87000,  48.41200,              323.87000,  41.58800,       323.87741,       41.58983,    224.39442,     +63.48608,     224.39622,      +63.49192,  2655277.28, -3831904.16,  4471526.08,      43.995022,      -81.513315,   91934.48,  136782.60,    6153.20,             6609.49,  -323.69,  21085.06,           21841.85,      4.03,    -13.34,          21.01,   None,   None
 10,          1,       0,  0.330981, 2458400.524020034354, 143.90900,  48.52300,              323.90900,  41.47700,       323.92031,       41.47980,    224.13739,     +63.48357,     224.13953,      +63.49249,  2655312.62, -3831491.03,  4470921.69,      43.993133,      -81.510200,   91284.77,  136106.47,    6886.14,             7342.44,  -335.65,  22904.65,           21881.00,      6.12,    -20.29,          32.12,   None,   None
 11,          1,       0,  0.361981, 2458400.524020393379, 143.96200,  48.62400,              323.96200,  41.37600,       323.96059,       41.37565,    223.89527,     +63.49359,     223.89670,      +63.49247,  2655345.73, -3831104.03,  4470355.55,      43.991363,      -81.507285,   90676.19,  135473.78,    7572.71,             8029.01,  -370.72,  22147.35,           21913.72,     -0.76,      2.52,           4.01,   None,   None
 12,          1,       0,  0.392981, 2458400.524020751938, 143.99700,  48.71900,              323.99700,  41.28100,       323.99658,       41.28090,    223.67445,     +63.49205,     223.67607,      +63.49171,  2655375.53, -3830755.73,  4469846.02,      43.989769,      -81.504675,   90128.44,  134905.20,    8190.63,             8646.93,  -474.43,  19932.97,           21868.33,     -0.23,      0.75,           1.20,   None,   None
 13,          1,       0,  0.423981, 2458400.524021110963, 144.03100,  48.81200,              324.03100,  41.18800,       324.03154,       41.18813,    223.45840,     +63.49009,     223.46020,      +63.49052,  2655404.44, -3830417.81,  4469351.67,      43.988223,      -81.502146,   89597.02,  134354.09,    8790.14,             9246.44,  -596.56,  19338.91,           21767.83,      0.29,     -0.95,           1.53,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_003458_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.524281881284
Time: 2018-10-09 00:34:57.954543 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 72.46242 deg
 R.A. = 266.70765  Dec = +56.17760 deg

Best intersection: Stations 1 and 2 with Qconv = 72.46 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2680240.32 +/- 0.96 m
 Y =  -3841702.56 +/- 4.67 m
 Z =   4458798.50 +/- 12.40 m
 Vx =     -977.99 +/- 2.42 m/s
 Vy =   -12239.81 +/- 7.63 m/s
 Vz =    18010.75 +/- 32.77 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+9.314524e-01, +5.595494e-01, +3.779683e-01, +2.737030e+00, +4.400343e+00, -3.043654e+00
+5.595494e-01, +2.193413e+01, -5.014560e+01, -4.485394e-01, +1.313199e+01, -6.288115e+01
+3.779683e-01, -5.014560e+01, +1.545937e+02, +4.201037e+00, -5.874527e+01, +2.903485e+02
+2.737030e+00, -4.485394e-01, +4.201037e+00, +1.577206e+01, +2.605216e+01, -2.260228e+01
+4.400343e+00, +1.313199e+01, -5.874527e+01, +2.605216e+01, +9.616850e+01, -2.646055e+02
-3.043654e+00, -6.288115e+01, +2.903485e+02, -2.260228e+01, -2.646055e+02, +1.037167e+03

Timing offsets (from input data):
         1: -0.000009 s
         2: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:34:57.954543 UTC
  Lon     = -81.425262 +/- 0.0000 deg
  Lat     = +43.776636 +/- 0.0001 deg
  Lat geo = +43.587363 +/- 0.0001 deg
  Ht      =   99180.52 +/- 11.06 m

  JD dynamic   = 2458400.525082622189 
  LST apparent = 304.9023221992 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.43163 +/- 0.0162 deg
  Dec       = +55.71581 +/- 0.0321 deg
  Azimuth   = +309.55430 +/- 0.0694 deg
  Elevation = +62.32718 +/- 0.0086 deg
  Vavg      =  21.44000 +/- 0.0277 km/s
  Vinit     =  21.79808 +/- 0.0313 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.68399 +/- 0.0162 deg
  Dec       = +56.18371 +/- 0.0321 deg
  Azimuth   = +310.81809 +/- 0.0694 deg
  Elevation = +62.93804 +/- 0.0086 deg
  Vavg      =  21.32003 +/- 0.0277 km/s
  Vinit     =  21.67811 +/- 0.0313 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.59161 +/- 0.0179 deg
  Dec    = +56.00959 +/- 0.0338 deg
  Vg     =  18.75871 +/- 0.0364 km/s
  Vinf   =  21.79808 +/- 0.0313 km/s
  Zc     =  27.79370 +/- 0.0086 deg
  Zg     =  29.91818 +/- 0.0073 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.28665 +/- 0.0313 deg
  Bg     = +78.72399 +/- 0.0347 deg
  Vh     =  37.50356 +/- 0.0163 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.14392 +/- 0.0079 deg
  Bh     = +29.37826 +/- 0.0523 deg
  Vh_x   =  -6.87496 +/- 0.0036 km/s
  Vh_y   =  31.94928 +/- 0.0056 km/s
  Vh_z   = -18.39824 +/- 0.0376 km/s
Orbit:
  La Sun = 195.420143 +/- -0.0000 deg
  a      =   2.401447 +/- 0.0080 AU
  e      =   0.585373 +/- 0.0014
  i      =  29.418366 +/- 0.0523 deg
  peri   = 172.266560 +/- 0.0232 deg
  node   = 195.421225 +/- 0.0000 deg
  Pi     =   7.687785 +/- 0.0232 deg
  q      =   0.995704 +/- 0.0000 AU
  f      =   7.731142 +/- 0.0232 deg
  M      =   1.643001 +/- 0.0123 deg
  Q      =   3.807190 +/- 0.0159 AU
  n      =   0.264847 +/- 0.0013 deg/day
  T      =   3.721432 +/- 0.0185 years
  Last perihelion JD = 2458394.321492 (2018-10-02 19:42:56.911980) +/- 0.0201 days
  Tj     =   3.126599 +/- 0.0072
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.892550e-06, +8.285755e-09, +1.767037e-05, -9.874595e-11, +3.049952e-07, +1.212070e-06
q   , +8.285755e-09, +3.205343e-10, +3.398649e-07, -7.653741e-13, +7.077155e-09, +9.398978e-09
Tp  , +1.767037e-05, +3.398649e-07, +4.073972e-04, -1.229545e-09, +8.150096e-06, +1.509614e-05
node, -9.874595e-11, -7.653741e-13, -1.229545e-09, +5.564751e-15, -2.264114e-11, -6.830822e-11
peri, +3.049952e-07, +7.077155e-09, +8.150096e-06, -2.264114e-11, +1.651343e-07, +2.779979e-07
i   , +1.212070e-06, +9.398978e-09, +1.509614e-05, -6.830822e-11, +2.779979e-07, +8.385003e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 0.031442
 a2 = 15.371135

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.797e-05 s
  Stddev    = 4.24e-03 s

Begin point on the trajectory:
  Lon =   -81.425307 +/- 0.0000 deg
  Lat =    43.776663 +/- 0.0001 deg
  Ht  = 99189.49 +/- 9.02 m
End point on the trajectory:
  Lon =   -81.371712 +/- 0.0000 deg
  Lat =    43.743080 +/- 0.0001 deg
  Ht  = 87867.67 +/- 7.96 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   0.004916,  18.911451,    98148.38,    88217.51,          0.003042,      6.13,      1.48,              11.43, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   0.007360,  17.505100,    99191.84,    87859.01,          0.001377,      1.26,      2.42,              21.31, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.044775, 2458400.524282407481, 137.41800,  38.81700,              317.41800,  51.18300,       317.42122,       51.18365,    246.17720,     +60.47023,     246.17842,      +60.47226,  2680298.01, -3841048.49,  4457832.00,      43.773538,      -81.420295,   98148.38,  124936.06,       0.00,             1180.61,    32.58,      0.00,           21681.02,      1.10,     -4.49,           7.63,   None,   None
  1,          1,       0,  0.075775, 2458400.524282766506, 137.44200,  38.86600,              317.44200,  51.13400,       317.43991,       51.13358,    246.07704,     +60.48407,     246.07638,      +60.48275,  2680322.61, -3840735.80,  4457371.79,      43.772078,      -81.417989,   97654.98,  124394.24,     556.94,             1737.54,   -84.50,  17965.65,           21681.02,     -0.71,      2.90,           4.95,   None,   None
  2,          1,       0,  0.107775, 2458400.524283136707, 137.47200,  38.93500,              317.47200,  51.06500,       317.46813,       51.06422,    245.93599,     +60.50110,     245.93481,      +60.49865,  2680356.79, -3840301.36,  4456732.39,      43.770050,      -81.414738,   96969.50,  123640.03,    1330.72,             2511.32,    -6.48,  24180.64,           21681.02,     -1.30,      5.35,           9.19,   None,   None
  3,          1,       0,  0.138775, 2458400.524283495266, 137.50100,  38.99600,              317.50100,  51.00400,       317.49262,       51.00231,    245.81110,     +60.51764,     245.80837,      +60.51232,  2680386.83, -3839919.53,  4456170.43,      43.768267,      -81.411892,   96367.04,  122977.72,    2010.79,             3191.39,    -0.42,  21937.74,           21681.02,     -2.81,     11.55,          19.93,   None,   None
  4,          1,       0,  0.169775, 2458400.524283854291, 137.51700,  39.05900,              317.51700,  50.94100,       317.51669,       50.94094,    245.68253,     +60.52587,     245.68294,      +60.52567,  2680416.27, -3839545.40,  4455619.80,      43.766520,      -81.409106,   95776.73,  122329.01,    2677.15,             3857.76,    -8.07,  21495.56,           21753.75,     -0.10,      0.43,           0.75,   None,   None
  5,          1,       0,  0.200775, 2458400.524284212850, 137.54500,  39.12400,              317.54500,  50.87600,       317.54266,       50.87553,    245.54935,     +60.54150,     245.54914,      +60.54000,  2680447.37, -3839150.10,  4455038.00,      43.764673,      -81.406155,   95153.02,  121643.48,    3381.22,             4561.83,    21.99,  22711.99,           21910.18,     -0.78,      3.20,           5.59,   None,   None
  6,          1,       0,  0.231775, 2458400.524284571875, 137.56900,  39.17800,              317.56900,  50.82200,       317.56309,       50.82081,    245.43858,     +60.55488,     245.43719,      +60.55111,  2680472.89, -3838825.68,  4454560.53,      43.763157,      -81.403756,   94641.15,  121081.80,    3959.04,             5139.65,   -74.20,  18639.28,           21618.91,     -1.95,      8.05,          14.12,   None,   None
  7,          1,       0,  0.262775, 2458400.524284930434, 137.59800,  39.25100,              317.59800,  50.74900,       317.59253,       50.74790,    245.28886,     +60.57072,     245.28778,      +60.56722,  2680506.95, -3838392.81,  4453923.45,      43.761134,      -81.400510,   93958.19,  120331.03,    4730.02,             5910.63,    22.77,  24870.41,           21766.07,     -1.79,      7.42,          13.08,   None,   None
  8,          1,       0,  0.293775, 2458400.524285289459, 137.61800,  39.31500,              317.61800,  50.68500,       317.61689,       50.68478,    245.15774,     +60.58107,     245.15838,      +60.58036,  2680535.91, -3838024.76,  4453381.76,      43.759413,      -81.397770,   93377.48,  119693.51,    5385.56,             6566.17,     4.29,  21146.45,           21793.91,     -0.36,      1.49,           2.65,   None,   None
  9,          1,       0,  0.324775, 2458400.524285648018, 137.64100,  39.38100,              317.64100,  50.61900,       317.64231,       50.61926,    245.02232,     +60.59316,     245.02396,      +60.59400,  2680565.67, -3837646.43,  4452824.94,      43.757644,      -81.394950,   92780.58,  119038.22,    6059.40,             7240.01,     4.12,  21736.68,           21805.01,      0.42,     -1.76,           3.15,   None,   None
 10,          1,       0,  0.355775, 2458400.524286007043, 137.67100,  39.45100,              317.67100,  50.54900,       317.67002,       50.54880,    244.87830,     +60.60943,     244.87926,      +60.60880,  2680597.40, -3837243.19,  4452231.47,      43.755758,      -81.391934,   92144.38,  118339.67,    6777.61,             7958.22,    48.32,  23168.06,           21872.78,     -0.32,      1.31,           2.35,   None,   None
 11,          1,       0,  0.387775, 2458400.524286377244, 137.69800,  39.51500,              317.69800,  50.48500,       317.69440,       50.48428,    244.74653,     +60.62395,     244.74670,      +60.62163,  2680625.97, -3836880.08,  4451697.05,      43.754059,      -81.389236,   91571.49,  117711.37,    7424.34,             8604.95,    -0.70,  20210.49,           21846.10,     -1.15,      4.79,           8.64,   None,   None
 12,          1,       0,  0.418775, 2458400.524286736269, 137.72400,  39.57600,              317.72400,  50.42400,       317.71743,       50.42269,    244.62083,     +60.63788,     244.62009,      +60.63364,  2680652.92, -3836537.46,  4451192.79,      43.752456,      -81.386693,   91030.93,  117118.79,    8034.58,             9215.19,   -64.48,  19685.06,           21758.96,     -2.10,      8.72,          15.80,   None,   None
 13,          1,       0,  0.449775, 2458400.524287094828, 137.74000,  39.65400,              317.74000,  50.34600,       317.74703,       50.34740,    244.46096,     +60.64459,     244.46509,      +60.64913,  2680685.76, -3836120.06,  4450578.47,      43.750502,      -81.383566,   90372.42,  116396.08,    8778.01,             9958.62,     4.94,  23981.78,           21767.58,      2.22,     -9.28,          16.91,   None,   None
 14,          1,       0,  0.480775, 2458400.524287453853, 137.76400,  39.70900,              317.76400,  50.29100,       317.76694,       50.29158,    244.34741,     +60.65734,     244.35025,      +60.65925,  2680709.52, -3835818.13,  4450134.09,      43.749089,      -81.381340,   89896.04,  115874.66,    9315.78,            10496.39,  -131.30,  17347.41,           21663.12,      0.92,     -3.87,           7.08,   None,   None
 15,          1,       0,  0.511775, 2458400.524287812412, 137.79800,  39.79100,              317.79800,  50.20900,       317.79960,       50.20932,    244.17809,     +60.67511,     244.18058,      +60.67614,  2680744.70, -3835370.93,  4449475.91,      43.746995,      -81.377979,   89190.54,  115100.43,   10112.29,            11292.90,    -8.80,  25693.84,           21681.76,      0.50,     -2.09,           3.85,   None,   None
 16,          1,       0,  0.542775, 2458400.524288171437, 137.82300,  39.84700,              317.82300,  50.15300,       317.81979,       50.15236,    244.06223,     +60.68830,     244.06322,      +60.68621,  2680768.40, -3835069.69,  4449032.56,      43.745584,      -81.375758,   88715.26,  114580.50,   10648.83,            11829.44,  -146.28,  17307.54,           21609.18,     -1.00,      4.19,           7.75,   None,   None
 17,          1,       0,  0.573775, 2458400.524288529996, 137.85000,  39.90600,              317.85000,  50.09400,       317.84138,       50.09229,    243.94003,     +60.70255,     243.93933,      +60.69694,  2680793.22, -3834754.20,  4448568.23,      43.744106,      -81.373425,   88217.51,  114035.86,   11210.75,            12391.36,  -258.37,  18126.51,           21497.40,     -2.67,     11.21,          20.84,   None,   None
  0,          2,       0,  0.000000, 2458400.524281881284, 172.25800,  34.01000,              352.25800,  55.99000,       352.25759,       55.98965,    286.49627,     +76.27437,     286.49459,      +76.27460,  2680245.98, -3841709.79,  4458805.30,      43.776624,      -81.425256,   99191.84,  118863.22,       0.00,                2.76,  -171.77,      0.00,           25307.17,     -0.77,      0.40,           1.51,   None,   None
  1,          2,       0,  0.031000, 2458400.524282239843, 172.44500,  34.08500,              352.44500,  55.91500,       352.44724,       55.91693,    286.76992,     +76.38574,     286.77806,      +76.38449,  2680278.30, -3841299.01,  4458200.72,      43.774707,      -81.422186,   98543.67,  118185.71,     731.64,              734.40,  -114.14,  23601.45,           25307.17,      4.21,     -2.19,           8.27,   None,   None
  2,          2,       0,  0.062000, 2458400.524282598868, 172.59300,  34.14200,              352.59300,  55.85800,       352.59440,       55.85920,    286.99516,     +76.47145,     287.00038,      +76.47066,  2680303.55, -3840978.10,  4457728.41,      43.773209,      -81.419816,   98037.30,  117657.01,    1303.22,             1305.98,  -216.57,  18437.88,           25307.17,      2.62,     -1.36,           5.18,   None,   None
  3,          2,       0,  0.094000, 2458400.524282969069, 172.89800,  34.26000,              352.89800,  55.74000,       352.90048,       55.74211,    287.47137,     +76.64770,     287.48069,      +76.64630,  2680354.07, -3840335.90,  4456783.23,      43.770211,      -81.414947,   97024.01,  116599.38,    2447.04,             2449.80,   231.50,  35744.52,           25307.17,      4.57,     -2.37,           9.10,   None,   None
  4,          2,       0,  0.125000, 2458400.524283328094, 173.01900,  34.30700,              353.01900,  55.69300,       353.01980,       55.69368,    287.66492,     +76.71746,     287.66819,      +76.71701,  2680374.48, -3840076.48,  4456401.43,      43.769000,      -81.413055,   96614.68,  116173.00,    2909.09,             2911.85,    19.53,  14904.75,           24082.47,      1.46,     -0.76,           2.92,   None,   None
  5,          2,       0,  0.156000, 2458400.524283686653, 173.16400,  34.36400,              353.16400,  55.63600,       353.16371,       55.63575,    287.89951,     +76.80143,     287.89888,      +76.80160,  2680398.68, -3839768.98,  4455948.86,      43.767564,      -81.410788,   96129.49,  115667.77,    3456.78,             3459.54,  -106.80,  17667.25,           22825.46,     -0.53,      0.28,           1.07,   None,   None
  6,          2,       0,  0.187000, 2458400.524284045678, 173.38300,  34.45300,              353.38300,  55.54700,       353.38454,       55.54830,    288.25702,     +76.93041,     288.26334,      +76.92953,  2680434.78, -3839310.13,  4455273.54,      43.765421,      -81.407342,   95405.52,  114914.19,    4274.03,             4276.79,    36.45,  26363.14,           22750.45,      2.79,     -1.45,           5.64,   None,   None
  7,          2,       0,  0.218000, 2458400.524284404237, 173.55100,  34.52100,              353.55100,  55.47900,       353.55251,       55.48027,    288.53847,     +77.02866,     288.54481,      +77.02779,  2680462.38, -3838959.28,  4454757.17,      43.763781,      -81.404737,   94851.95,  114338.68,    4898.93,             4901.69,   -12.67,  20157.87,           22504.75,      2.71,     -1.41,           5.52,   None,   None
  8,          2,       0,  0.249000, 2458400.524284763262, 173.74500,  34.60000,              353.74500,  55.40000,       353.74688,       55.40157,    288.87013,     +77.14205,     288.87797,      +77.14097,  2680493.89, -3838558.87,  4454167.84,      43.761910,      -81.401745,   94220.18,  113682.36,    5612.11,             5614.87,    26.50,  23005.96,           22422.89,      3.34,     -1.74,           6.84,   None,   None
  9,          2,       0,  0.280000, 2458400.524285121821, 173.91100,  34.66600,              353.91100,  55.33400,       353.91098,       55.33398,    289.16291,     +77.23714,     289.16381,      +77.23715,  2680520.53, -3838220.21,  4453669.41,      43.760327,      -81.399234,   93685.85,  113127.85,    6215.30,             6218.05,   -44.33,  19457.52,           22220.33,     -0.04,      0.02,           0.08,   None,   None
 10,          2,       0,  0.311000, 2458400.524285480846, 174.11400,  34.74900,              354.11400,  55.25100,       354.11374,       55.25078,    289.52557,     +77.35499,     289.52569,      +77.35514,  2680552.90, -3837808.82,  4453063.95,      43.758403,      -81.396156,   93036.79,  112454.76,    6948.01,             6950.77,    14.38,  23636.04,           22173.61,     -0.46,      0.24,           0.96,   None,   None
 11,          2,       0,  0.342000, 2458400.524285839405, 174.30200,  34.82800,              354.30200,  55.17200,       354.30248,       55.17240,    289.86647,     +77.46556,     289.86952,      +77.46527,  2680582.91, -3837427.35,  4452502.51,      43.756619,      -81.393310,   92434.93,  111831.26,    7627.45,             7630.21,    19.80,  21917.33,           22136.79,      0.84,     -0.44,           1.75,   None,   None
 12,          2,       0,  0.374000, 2458400.524286210071, 174.48400,  34.90300,              354.48400,  55.09700,       354.48328,       55.09641,    290.20659,     +77.57066,     290.20526,      +77.57108,  2680611.57, -3837063.01,  4451966.28,      43.754915,      -81.390602,   91860.10,  111236.37,    8276.38,             8279.14,   -27.03,  20278.97,           22051.30,     -1.24,      0.64,           2.59,   None,   None
 13,          2,       0,  0.405000, 2458400.524286568630, 174.65900,  34.97900,              354.65900,  55.02100,       354.65983,       55.02168,    290.53524,     +77.67487,     290.53986,      +77.67437,  2680639.37, -3836709.68,  4451446.26,      43.753262,      -81.387976,   91302.64,  110659.99,    8905.69,             8908.45,   -71.73,  20300.30,           21947.82,      1.42,     -0.74,           2.98,   None,   None
 14,          2,       0,  0.436000, 2458400.524286927655, 174.86800,  35.06400,              354.86800,  54.93600,       354.86603,       54.93439,    290.94610,     +77.79315,     290.94030,      +77.79433,  2680671.38, -3836302.80,  4450847.42,      43.751357,      -81.384931,   90660.72,  109996.84,    9630.38,             9633.14,   -21.04,  23377.34,           21916.28,     -3.35,      1.74,           7.07,   None,   None
 15,          2,       0,  0.467000, 2458400.524287286215, 175.06500,  35.14900,              355.06500,  54.85100,       355.06361,       54.84987,    291.33621,     +77.90857,     291.33271,      +77.90940,  2680701.90, -3835915.00,  4450276.66,      43.749542,      -81.382035,   90048.89,  109365.48,   10321.10,            10323.86,    -4.34,  22281.24,           21903.20,     -2.35,      1.22,           4.99,   None,   None
 16,          2,       0,  0.498000, 2458400.524287645239, 175.25800,  35.23500,              355.25800,  54.76500,       355.25877,       54.76562,    291.72433,     +78.02355,     291.72914,      +78.02308,  2680731.85, -3835534.33,  4449716.41,      43.747760,      -81.379194,   89448.33,  108746.40,   10999.11,            11001.86,    -0.35,  21871.08,           21893.60,      1.29,     -0.67,           2.76,   None,   None
 17,          2,       0,  0.529000, 2458400.524288003799, 175.42400,  35.30500,              355.42400,  54.69500,       355.42244,       54.69374,    292.07160,     +78.11807,     292.06768,      +78.11903,  2680757.03, -3835214.25,  4449245.32,      43.746261,      -81.376825,   88943.33,  108226.41,   11569.20,            11571.96,  -104.26,  18390.20,           21825.69,     -2.60,      1.35,           5.59,   None,   None
 18,          2,       0,  0.591000, 2458400.524288721383, 175.77700,  35.46500,              355.77700,  54.53500,       355.77865,       54.53632,    292.82005,     +78.32795,     292.82861,      +78.32693,  2680811.10, -3834526.95,  4448233.77,      43.743041,      -81.371720,   87859.01,  107111.38,   12793.34,            12796.10,  -228.14,  19744.24,           21703.70,      2.70,     -1.40,           5.86,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_004000_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.527777777985
Time: 2018-10-09 00:40:00.000018 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 42.84104 deg
 R.A. = 266.97007  Dec = +55.82197 deg

Best intersection: Stations 1 and 2 with Qconv = 42.84 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2747370.66 +/- 3.64 m
 Y =  -3769614.24 +/- 9.15 m
 Z =   4476457.42 +/- 20.65 m
 Vx =     -613.72 +/- 19.79 m/s
 Vy =   -11771.86 +/- 147.17 m/s
 Vz =    16635.20 +/- 282.28 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.248389e+01, +2.674726e+01, -9.212591e+01, +2.151077e+02, +3.369187e+02, -8.780161e+02
+2.674726e+01, +9.891295e+01, -1.893527e+02, +1.519378e+02, -3.767046e+02, +2.038293e+02
-9.212591e+01, -1.893527e+02, +5.655010e+02, -7.387329e+02, -5.951869e+02, +2.596850e+03
+2.151077e+02, +1.519378e+02, -7.387329e+02, +2.475040e+03, +5.451023e+03, -1.209507e+04
+3.369187e+02, -3.767046e+02, -5.951869e+02, +5.451023e+03, +2.753996e+04, -4.769016e+04
-8.780161e+02, +2.038293e+02, +2.596850e+03, -1.209507e+04, -4.769016e+04, +8.959513e+04

Timing offsets (from input data):
         1: 0.000000 s
         2: 0.000507 s

Reference point on the trajectory:
  Time: 2018-10-09 00:40:00.000018 UTC
  Lon     = -81.504235 +/- 0.0001 deg
  Lat     = +44.010592 +/- 0.0001 deg
  Lat geo = +43.821196 +/- 0.0001 deg
  Ht      =   97215.55 +/- 17.66 m

  JD dynamic   = 2458400.528578518890 
  LST apparent = 306.0853181056 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 267.01563 +/- 0.1541 deg
  Dec       = +54.67827 +/- 0.1168 deg
  Azimuth   = +307.03485 +/- 0.2294 deg
  Elevation = +62.83943 +/- 0.0992 deg
  Vavg      =  20.72563 +/- 0.1061 km/s
  Vinit     =  20.38831 +/- 0.3170 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 268.32276 +/- 0.1541 deg
  Dec       = +55.16583 +/- 0.1168 deg
  Azimuth   = +308.33375 +/- 0.2294 deg
  Elevation = +63.51658 +/- 0.0992 deg
  Vavg      =  20.60415 +/- 0.1061 km/s
  Vinit     =  20.26684 +/- 0.3170 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.71017 +/- 0.1927 deg
  Dec    = +54.92063 +/- 0.1273 deg
  Vg     =  17.09904 +/- 0.3700 km/s
  Vinf   =  20.38831 +/- 0.3170 km/s
  Zc     =  27.27504 +/- 0.1183 deg
  Zg     =  29.71412 +/- 0.1105 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 249.73670 +/- 0.5581 deg
  Bg     = +77.84484 +/- 0.1236 deg
  Vh     =  36.80240 +/- 0.2176 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.61995 +/- 0.0795 deg
  Bh     = +27.01640 +/- 0.4608 deg
  Vh_x   =  -7.16327 +/- 0.0401 km/s
  Vh_y   =  31.99430 +/- 0.0607 km/s
  Vh_z   = -16.71733 +/- 0.3667 km/s
Orbit:
  La Sun = 195.423596 +/- 0.0000 deg
  a      =   2.104619 +/- 0.1022 AU
  e      =   0.526609 +/- 0.0183
  i      =  27.044206 +/- 0.4625 deg
  peri   = 172.757317 +/- 0.1513 deg
  node   = 195.424898 +/- 0.0000 deg
  Pi     =   8.182215 +/- 0.1513 deg
  q      =   0.996308 +/- 0.0001 AU
  f      =   7.240211 +/- 0.1513 deg
  M      =   1.912123 +/- 0.1365 deg
  Q      =   3.212930 +/- 0.2044 AU
  n      =   0.322808 +/- 0.0177 deg/day
  T      =   3.053240 +/- 0.2356 years
  Last perihelion JD = 2458394.605166 (2018-10-03 02:31:26.337197) +/- 0.1395 days
  Tj     =   3.435771 +/- 0.0941
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +3.622060e-04, -5.830137e-07, +1.389308e-03, -1.365371e-08, +1.463789e-05, +1.623082e-04
q   , -5.830137e-07, +1.899497e-08, +1.420531e-05, +3.301913e-11, +3.346460e-07, -3.716684e-07
Tp  , +1.389308e-03, +1.420531e-05, +2.036776e-02, -4.113490e-08, +3.836420e-04, +5.094619e-04
node, -1.365371e-08, +3.301913e-11, -4.113490e-08, +5.527313e-13, -3.093746e-10, -6.528634e-09
peri, +1.463789e-05, +3.346460e-07, +3.836420e-04, -3.093746e-10, +7.723756e-06, +4.121022e-06
i   , +1.623082e-04, -3.716684e-07, +5.094619e-04, -6.528634e-09, +4.121022e-06, +7.718280e-05

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 0.000000
 a2 = 0.000000

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 6.310e-06 s
  Stddev    = 2.51e-03 s

Begin point on the trajectory:
  Lon =   -81.504272 +/- 0.0001 deg
  Lat =    44.010612 +/- 0.0001 deg
  Ht  = 97222.90 +/- 14.93 m
End point on the trajectory:
  Lon =   -81.466163 +/- 0.0002 deg
  Lat =    43.988857 +/- 0.0002 deg
  Ht  = 89293.62 +/- 29.97 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   0.000000,   0.000000,    97318.64,    89040.45,          0.002613,      5.88,      2.13,              20.52, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   0.000000,   0.000000,    97080.25,    93535.24,          0.000760,      1.03,      1.42,              27.64, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.527777777985, 144.79100,  47.09600,              324.79100,  42.90400,       324.79161,       42.90418,    228.26965,     +64.47486,     228.26982,      +64.47534,  2747338.55, -3769656.88,  4476589.69,      44.011340,      -81.504862,   97318.64,  141253.01,       0.00,                1.39,    -1.09,      0.00,           21674.58,      0.41,     -1.12,           1.74,   None,   None
  1,          1,       0,  0.031000, 2458400.527778137010, 144.82400,  47.17500,              324.82400,  42.82500,       324.82780,       42.82610,    228.07835,     +64.48054,     228.07949,      +64.48351,  2747364.00, -3769328.98,  4476110.60,      44.009825,      -81.502367,   96805.96,  140712.53,     581.11,              579.72,   -87.13,  18745.54,           21674.58,      2.52,     -6.92,          10.79,   None,   None
  2,          1,       0,  0.062000, 2458400.527778495569, 144.87500,  47.27100,              324.87500,  42.72900,       324.87414,       42.72875,    227.84148,     +64.49498,     227.84152,      +64.49431,  2747395.58, -3768922.01,  4475515.99,      44.007945,      -81.499238,   96169.66,  140041.04,    1302.35,             1300.96,   -30.26,  23265.90,           21674.58,     -0.57,      1.55,           2.43,   None,   None
  3,          1,       0,  0.093000, 2458400.527778854594, 144.92000,  47.36600,              324.92000,  42.63400,       324.91904,       42.63372,    227.60900,     +64.50510,     227.60915,      +64.50435,  2747426.09, -3768528.75,  4474941.41,      44.006127,      -81.496218,   95554.82,  139392.75,    1999.29,             1997.90,     2.31,  22481.85,           21674.58,     -0.63,      1.74,           2.74,   None,   None
  4,          1,       0,  0.124000, 2458400.527779213153, 144.95800,  47.45400,              324.95800,  42.54600,       324.95962,       42.54647,    227.39498,     +64.51160,     227.39589,      +64.51287,  2747453.81, -3768171.55,  4474419.53,      44.004476,      -81.493487,   94996.36,  138804.70,    2632.31,             2630.92,   -29.04,  20420.08,           21557.45,      1.06,     -2.92,           4.61,   None,   None
  5,          1,       0,  0.155000, 2458400.527779572178, 145.02000,  47.57400,              325.02000,  42.42600,       325.01788,       42.42539,    227.09874,     +64.52739,     227.09889,      +64.52572,  2747492.09, -3767678.30,  4473698.86,      44.002195,      -81.489666,   94225.21,  137991.56,    3506.46,             3505.06,   180.73,  28198.10,           22472.65,     -1.38,      3.81,           6.06,   None,   None
  6,          1,       0,  0.186000, 2458400.527779930737, 145.05700,  47.66700,              325.05700,  42.33300,       325.06027,       42.33394,    226.87354,     +64.53142,     226.87506,      +64.53399,  2747520.56, -3767311.42,  4473162.82,      44.000499,      -81.486857,   93651.62,  137388.31,    4156.65,             4155.26,   166.55,  20973.94,           22638.93,      2.12,     -5.84,           9.34,   None,   None
  7,          1,       0,  0.217000, 2458400.527780289762, 145.09100,  47.75300,              325.09100,  42.24700,       325.09892,       42.24927,    226.66530,     +64.53475,     226.66797,      +64.54099,  2747546.64, -3766975.24,  4472671.65,      43.998944,      -81.484293,   93126.04,  136836.27,    4752.42,             4751.03,    97.95,  19218.60,           22423.19,      5.12,    -14.12,          22.64,   None,   None
  8,          1,       0,  0.248000, 2458400.527780648321, 145.14900,  47.85700,              325.14900,  42.14300,       325.14874,       42.14293,    226.40612,     +64.55061,     226.40710,      +64.55040,  2747579.24, -3766555.14,  4472057.85,      43.997000,      -81.481057,   92469.26,  136145.77,    5496.94,             5495.55,   178.09,  24016.57,           22428.73,     -0.17,      0.46,           0.74,   None,   None
  9,          1,       0,  0.435000, 2458400.527782812715, 145.40700,  48.43300,              325.40700,  41.56700,       325.41036,       41.56796,    224.99465,     +64.58717,     224.99705,      +64.58985,  2747749.44, -3764361.87,  4468853.35,      43.986844,      -81.464257,   89040.45,  132553.10,    9383.87,             9382.48,    57.36,  20785.72,           21837.56,      2.11,     -5.85,           9.67,   None,   None
  0,          2,       0,  0.010725, 2458400.527777904179, 170.58200,  44.22700,              350.58200,  45.77300,       350.58203,       45.77302,    240.53976,     +82.80781,     240.54002,      +82.80783,  2747350.38, -3769504.41,  4476366.92,      44.010635,      -81.503687,   97080.25,  134085.59,       0.00,              268.82,    36.49,      0.00,           20425.69,      0.06,     -0.04,           0.11,   None,   None
  1,          2,       0,  0.041725, 2458400.527778262738, 170.70900,  44.33200,              350.70900,  45.66800,       350.70911,       45.66807,    239.94663,     +82.92383,     239.94751,      +82.92388,  2747380.69, -3769113.82,  4475796.23,      44.008831,      -81.500689,   96469.56,  133476.53,     692.22,              961.04,    64.33,  22329.62,           20425.69,      0.19,     -0.14,           0.37,   None,   None
  2,          2,       0,  0.072725, 2458400.527778621763, 170.83100,  44.43100,              350.83100,  45.56900,       350.82932,       45.56796,    239.37492,     +83.03428,     239.36419,      +83.03345,  2747409.30, -3768745.11,  4475257.54,      44.007127,      -81.497867,   95893.10,  132902.39,    1345.63,             1614.45,    53.38,  21077.89,           20425.69,     -2.95,      2.14,           5.66,   None,   None
  3,          2,       0,  0.103725, 2458400.527778980322, 170.92900,  44.51700,              350.92900,  45.48300,       350.92943,       45.48326,    238.85183,     +83.12449,     238.85508,      +83.12470,  2747433.27, -3768436.34,  4474806.40,      44.005700,      -81.495524,   95410.34,  132422.27,    1892.85,             2161.67,   -63.78,  17652.14,           20425.69,      0.75,     -0.54,           1.44,   None,   None
  4,          2,       0,  0.134725, 2458400.527779339347, 171.06500,  44.63100,              351.06500,  45.36900,       351.06569,       45.36943,    238.14868,     +83.24756,     238.15385,      +83.24791,  2747465.21, -3768024.66,  4474204.91,      44.003797,      -81.492356,   94766.71,  131782.54,    2622.42,             2891.24,     1.42,  23534.58,           20791.85,      1.20,     -0.87,           2.33,   None,   None
  5,          2,       0,  0.165725, 2458400.527779697906, 171.20500,  44.74900,              351.20500,  45.25100,       351.20606,       45.25166,    237.39470,     +83.37368,     237.40255,      +83.37423,  2747497.89, -3767603.48,  4473589.54,      44.001849,      -81.489112,   94108.22,  131128.93,    3368.85,             3637.67,    83.47,  24078.27,           21365.96,      1.84,     -1.33,           3.57,   None,   None
  6,          2,       0,  0.196725, 2458400.527780056931, 171.32800,  44.85200,              351.32800,  45.14800,       351.32802,       45.14801,    236.71607,     +83.48363,     236.71701,      +83.48364,  2747526.33, -3767236.99,  4473054.07,      44.000154,      -81.486306,   93535.24,  130561.10,    4018.35,             4287.17,    68.60,  20951.71,           21526.61,      0.03,     -0.02,           0.06,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_004002_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.527800926007
Time: 2018-10-09 00:40:02.000007 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 73.05176 deg
 R.A. = 266.89352  Dec = +56.45589 deg

Best intersection: Stations 1 and 2 with Qconv = 73.05 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2782225.52 +/- 1.13 m
 Y =  -3806392.84 +/- 6.49 m
 Z =   4431290.33 +/- 7.01 m
 Vx =    -1024.93 +/- 6.51 m/s
 Vy =   -13115.26 +/- 10.01 m/s
 Vz =    19469.69 +/- 22.04 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.282909e+00, +5.415921e+00, -5.839343e+00, +5.506204e+00, -9.032730e+00, +1.934745e+01
+5.415921e+00, +4.235538e+01, -4.510137e+01, +1.824624e+01, -2.445827e+01, +7.608931e+01
-5.839343e+00, -4.510137e+01, +4.937231e+01, -1.940989e+01, +2.669895e+01, -7.942822e+01
+5.506204e+00, +1.824624e+01, -1.940989e+01, +4.373658e+01, -7.527817e+01, +1.412473e+02
-9.032730e+00, -2.445827e+01, +2.669895e+01, -7.527817e+01, +1.317353e+02, -2.380729e+02
+1.934745e+01, +7.608931e+01, -7.942822e+01, +1.412473e+02, -2.380729e+02, +4.685252e+02

Timing offsets (from input data):
         1: 0.000000 s
         2: -0.001023 s

Reference point on the trajectory:
  Time: 2018-10-09 00:40:02.000007 UTC
  Lon     = -81.433535 +/- 0.0001 deg
  Lat     = +43.413532 +/- 0.0000 deg
  Lat geo = +43.224477 +/- 0.0000 deg
  Ht      =  102329.32 +/- 8.24 m

  JD dynamic   = 2458400.528601666912 
  LST apparent = 306.1643742158 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.53155 +/- 0.0322 deg
  Dec       = +55.95396 +/- 0.0105 deg
  Azimuth   = +310.36448 +/- 0.0260 deg
  Elevation = +61.41279 +/- 0.0167 deg
  Vavg      =  22.22983 +/- 0.0077 km/s
  Vinit     =  23.49744 +/- 0.0237 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.68745 +/- 0.0322 deg
  Dec       = +56.40336 +/- 0.0105 deg
  Azimuth   = +311.52608 +/- 0.0260 deg
  Elevation = +61.97179 +/- 0.0167 deg
  Vavg      =  22.10667 +/- 0.0077 km/s
  Vinit     =  23.37428 +/- 0.0237 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.16211 +/- 0.0413 deg
  Dec    = +56.21249 +/- 0.0113 deg
  Vg     =  20.71051 +/- 0.0269 km/s
  Vinf   =  23.49744 +/- 0.0237 km/s
  Zc     =  28.70998 +/- 0.0167 deg
  Zg     =  30.55859 +/- 0.0219 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.55706 +/- 0.1051 deg
  Bg     = +79.01069 +/- 0.0160 deg
  Vh     =  38.72373 +/- 0.0179 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.97790 +/- 0.0102 deg
  Bh     = +31.67242 +/- 0.0314 deg
  Vh_x   =  -6.83958 +/- 0.0066 km/s
  Vh_y   =  32.23884 +/- 0.0038 km/s
  Vh_z   = -20.33236 +/- 0.0274 km/s
Orbit:
  La Sun = 195.423619 +/- -0.0000 deg
  a      =   3.209533 +/- 0.0166 AU
  e      =   0.689719 +/- 0.0016
  i      =  31.718795 +/- 0.0312 deg
  peri   = 172.816086 +/- 0.0329 deg
  node   = 195.424499 +/- 0.0000 deg
  Pi     =   8.240585 +/- 0.0329 deg
  q      =   0.995857 +/- 0.0000 AU
  f      =   7.181796 +/- 0.0329 deg
  M      =   0.956947 +/- 0.0117 deg
  Q      =   5.423210 +/- 0.0332 AU
  n      =   0.171412 +/- 0.0013 deg/day
  T      =   5.749942 +/- 0.0450 years
  Last perihelion JD = 2458394.945872 (2018-10-03 10:42:03.359826) +/- 0.0279 days
  Tj     =   2.588892 +/- 0.0080
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.445312e-06, +3.892858e-08, +4.380549e-05, -5.877286e-11, +8.996150e-07, +8.390895e-07
q   , +3.892858e-08, +6.273867e-10, +7.040883e-07, -9.570688e-13, +1.447361e-08, +1.366254e-08
Tp  , +4.380549e-05, +7.040883e-07, +7.906313e-04, -1.071666e-09, +1.624919e-05, +1.529880e-05
node, -5.877286e-11, -9.570688e-13, -1.071666e-09, +1.473513e-15, -2.204780e-11, -2.103322e-11
peri, +8.996150e-07, +1.447361e-08, +1.624919e-05, -2.204780e-11, +3.339821e-07, +3.147460e-07
i   , +8.390895e-07, +1.366254e-08, +1.529880e-05, -2.103322e-11, +3.147460e-07, +3.002334e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 21.158004
 a2 = 5.183022

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 2.870e-05 s
  Stddev    = 5.36e-03 s

Begin point on the trajectory:
  Lon =   -81.433524 +/- 0.0001 deg
  Lat =    43.413526 +/- 0.0000 deg
  Ht  = 102327.17 +/- 7.43 m
End point on the trajectory:
  Lon =   -81.362245 +/- 0.0000 deg
  Lat =    43.367317 +/- 0.0000 deg
  Ht  = 87590.49 +/- 13.89 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   0.000000,   0.000000,   102327.17,    98689.03,          0.002209,      2.31,      3.73,              11.69, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  24.802432,   4.956874,   100983.37,    87590.49,          0.001316,      2.02,      1.03,              16.31, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.527800926007, 107.41500,  29.27600,              287.41500,  60.72400,       287.41494,       60.72416,    265.72618,     +44.78134,     265.72641,      +44.78134,  2782225.63, -3806391.47,  4431288.31,      43.413526,      -81.433524,  102327.17,  116645.31,       0.00,                2.44,   216.51,      0.00,           21796.12,      0.28,     -0.17,           0.58,   None,   None
  1,          1,       0,  0.031000, 2458400.527801285032, 107.28300,  29.29400,              287.28300,  60.70600,       287.28254,       60.70712,    265.72005,     +44.71445,     265.72179,      +44.71446,  2782255.01, -3806015.51,  4430730.19,      43.411676,      -81.430669,  101735.71,  115989.49,     673.58,              676.02,   161.67,  21728.32,           21796.12,      1.97,     -1.22,           4.12,   None,   None
  2,          1,       0,  0.063000, 2458400.527801655233, 107.17100,  29.31000,              287.17100,  60.69000,       287.17027,       60.69177,    265.71401,     +44.65751,     265.71682,      +44.65753,  2782279.56, -3805701.38,  4430263.87,      43.410131,      -81.428309,  101241.54,  115442.60,    1236.37,             1238.82,   -27.45,  17587.29,           21796.12,      3.09,     -1.92,           6.50,   None,   None
  3,          1,       0,  0.094000, 2458400.527802013792, 107.00000,  29.33200,              287.00000,  60.66800,       286.99896,       60.67046,    265.70843,     +44.57102,     265.71235,      +44.57105,  2782317.00, -3805222.31,  4429552.68,      43.407773,      -81.424634,  100487.89,  114605.95,    2094.68,             2097.13,   102.44,  27687.54,           21796.12,      4.27,     -2.65,           9.04,   None,   None
  4,          1,       0,  0.125000, 2458400.527802372817, 106.88200,  29.34800,              286.88200,  60.65200,       286.88102,       60.65431,    265.70366,     +44.51113,     265.70749,      +44.51115,  2782342.27, -3804898.88,  4429072.55,      43.406181,      -81.422195,   99979.10,  114042.86,    2674.14,             2676.58,   -46.53,  18692.07,           21623.41,      3.98,     -2.47,           8.48,   None,   None
  5,          1,       0,  0.156000, 2458400.527802731376, 106.71800,  29.37000,              286.71800,  60.63000,       286.71662,       60.63319,    265.69764,     +44.42788,     265.70286,      +44.42790,  2782377.38, -3804449.56,  4428405.53,      43.403969,      -81.418756,   99272.28,  113258.87,    3479.14,             3481.59,    30.06,  25967.89,           22187.83,      5.48,     -3.40,          11.75,   None,   None
  6,          1,       0,  0.187000, 2458400.527803090401, 106.58000,  29.38800,              286.58000,  60.61200,       286.57887,       60.61459,    265.69352,     +44.35789,     265.69801,      +44.35791,  2782406.36, -3804078.80,  4427855.13,      43.402143,      -81.415941,   98689.03,  112612.98,    4143.41,             4145.86,   -34.10,  21427.99,           22310.01,      4.43,     -2.75,           9.55,   None,   None
  0,          2,       0,  0.082381, 2458400.527801877353, 159.45600,  14.54800,              339.45600,  75.45200,       339.44713,       75.45474,    297.08939,     +56.51139,     297.08846,      +56.50792,  2782292.38, -3805537.28,  4430020.25,      43.409323,      -81.427086,  100983.37,  103942.24,       0.00,             1532.83,  -188.85,      0.00,           25209.61,      2.91,      5.71,          12.72,   None,   None
  1,          2,       0,  0.113381, 2458400.527802235913, 159.96000,  14.44100,              339.96000,  75.55900,       339.95694,       75.55996,    297.38129,     +56.47404,     297.38131,      +56.47285,  2782337.20, -3804963.76,  4429168.87,      43.406501,      -81.422661,  100081.17,  102963.05,    1027.51,             2560.34,   110.24,  33145.61,           25209.61,      1.00,      1.96,           4.41,   None,   None
  2,          2,       0,  0.144381, 2458400.527802594937, 160.30500,  14.36900,              340.30500,  75.63100,       340.30471,       75.63109,    297.57858,     +56.44818,     297.57914,      +56.44807,  2782367.56, -3804575.28,  4428592.17,      43.404588,      -81.419706,   99470.05,  102300.54,    1723.52,             3256.34,    77.83,  22451.73,           25209.61,      0.09,      0.19,           0.42,   None,   None
  3,          2,       0,  0.175381, 2458400.527802953497, 160.63400,  14.30200,              340.63400,  75.69800,       340.63492,       75.69771,    297.76425,     +56.42395,     297.76512,      +56.42431,  2782395.89, -3804212.78,  4428054.02,      43.402803,      -81.416956,   98899.79,  101682.72,    2372.99,             3905.82,    -1.12,  20950.81,           25209.61,     -0.30,     -0.58,           1.32,   None,   None
  4,          2,       0,  0.206381, 2458400.527803312521, 161.01300,  14.22500,              341.01300,  75.77500,       341.01811,       75.77337,    297.97664,     +56.39496,     297.97829,      +56.39697,  2782427.78, -3803804.62,  4427448.11,      43.400793,      -81.413843,   98257.74,  100987.42,    3104.24,             4637.07,     1.71,  23588.68,           24367.62,     -1.64,     -3.24,           7.41,   None,   None
  5,          2,       0,  0.237381, 2458400.527803671081, 161.40800,  14.14900,              341.40800,  75.85100,       341.41206,       75.84970,    298.19321,     +56.36720,     298.19484,      +56.36880,  2782459.78, -3803395.19,  4426840.31,      43.398776,      -81.410719,   97613.69,  100290.39,    3837.79,             5370.61,     6.84,  23662.79,           24026.36,     -1.30,     -2.56,           5.90,   None,   None
  6,          2,       0,  0.269381, 2458400.527804041747, 161.79500,  14.07700,              341.79500,  75.92300,       341.79554,       75.92283,    298.40211,     +56.34089,     298.40332,      +56.34110,  2782490.34, -3803004.15,  4426259.80,      43.396849,      -81.407746,   96998.57,   99625.15,    4538.38,             6071.21,   -44.49,  21893.57,           23667.79,     -0.17,     -0.34,           0.78,   None,   None
  7,          2,       0,  0.300381, 2458400.527804400306, 162.23500,  13.99600,              342.23500,  76.00400,       342.23381,       76.00439,    298.63731,     +56.31019,     298.63837,      +56.30972,  2782524.14, -3802571.65,  4425617.76,      43.394717,      -81.404438,   96318.27,   98889.79,    5313.25,             6846.07,     1.95,  24995.59,           23630.48,      0.38,      0.74,           1.74,   None,   None
  8,          2,       0,  0.331381, 2458400.527804759331, 162.64100,  13.92000,              342.64100,  76.08000,       342.64321,       76.07927,    298.85362,     +56.27924,     298.85537,      +56.28012,  2782555.08, -3802175.68,  4425029.93,      43.392765,      -81.401421,   95695.41,   98217.06,    6022.68,             7555.51,   -17.03,  22884.98,           23563.66,     -0.70,     -1.38,           3.25,   None,   None
  9,          2,       0,  0.362381, 2458400.527805117890, 163.02500,  13.85100,              343.02500,  76.14900,       343.02696,       76.14835,    299.05474,     +56.25134,     299.05658,      +56.25213,  2782583.57, -3801811.20,  4424488.86,      43.390967,      -81.398653,   95122.10,   97598.29,    6675.68,             8208.51,   -92.45,  21064.49,           23394.06,     -0.62,     -1.22,           2.90,   None,   None
 10,          2,       0,  0.393381, 2458400.527805476915, 163.41200,  13.78400,              343.41200,  76.21600,       343.41114,       76.21629,    299.25432,     +56.22434,     299.25582,      +56.22400,  2782611.49, -3801453.87,  4423958.40,      43.389205,      -81.395942,   94560.03,   96992.04,    7315.88,             8848.71,  -180.67,  20651.77,           23177.54,      0.27,      0.54,           1.28,   None,   None
 11,          2,       0,  0.424381, 2458400.527805835474, 163.88100,  13.70400,              343.88100,  76.29600,       343.87860,       76.29682,    299.49360,     +56.19112,     299.49496,      +56.19015,  2782644.34, -3801033.58,  4423334.49,      43.387131,      -81.392729,   93898.97,   96279.38,    8068.87,             9601.69,  -156.11,  24289.76,           23095.10,      0.76,      1.49,           3.58,   None,   None
 12,          2,       0,  0.455381, 2458400.527806194499, 164.30100,  13.63100,              344.30100,  76.36900,       344.30229,       76.36856,    299.70708,     +56.15861,     299.70921,      +56.15913,  2782673.57, -3800659.48,  4422779.12,      43.385285,      -81.389884,   93310.53,   95645.55,    8739.12,            10271.94,  -214.28,  21620.99,           22996.87,     -0.41,     -0.80,           1.94,   None,   None
 13,          2,       0,  0.486381, 2458400.527806553058, 164.72100,  13.56100,              344.72100,  76.43900,       344.72275,       76.43839,    299.91703,     +56.12753,     299.91938,      +56.12824,  2782701.96, -3800296.14,  4422239.75,      43.383492,      -81.387124,   92739.04,   95030.39,    9390.08,            10922.90,  -291.74,  20998.74,           22878.25,     -0.55,     -1.08,           2.64,   None,   None
 14,          2,       0,  0.517381, 2458400.527806912083, 165.15800,  13.49400,              345.15800,  76.50600,       345.15169,       76.50821,    300.13029,     +56.09925,     300.13129,      +56.09667,  2782730.28, -3799933.82,  4421701.88,      43.381703,      -81.384372,   92169.15,   94417.37,   10039.22,            11572.05,  -371.02,  20940.02,           22752.82,      1.98,      3.91,           9.57,   None,   None
 15,          2,       0,  0.549381, 2458400.527807282284, 165.62300,  13.41900,              345.62300,  76.58100,       345.61868,       76.58253,    300.35767,     +56.06410,     300.35915,      +56.06232,  2782760.33, -3799549.33,  4421131.10,      43.379804,      -81.381447,   91564.40,   93767.30,   10728.08,            12260.90,  -434.07,  21526.84,           22640.73,      1.35,      2.67,           6.59,   None,   None
 16,          2,       0,  0.580381, 2458400.527807641309, 166.03500,  13.35400,              346.03500,  76.64600,       346.03174,       76.64717,    300.55670,     +56.03299,     300.55850,      +56.03164,  2782786.47, -3799214.74,  4420634.41,      43.378152,      -81.378914,   91038.14,   93202.06,   11327.52,            12860.34,  -563.05,  19336.81,           22499.35,      1.02,      2.02,           5.00,   None,   None
 17,          2,       0,  0.611381, 2458400.527807999868, 166.53400,  13.27700,              346.53400,  76.72300,       346.53288,       76.72341,    300.79481,     +55.99530,     300.79715,      +55.99484,  2782817.16, -3798822.12,  4420051.55,      43.376212,      -81.375920,   90420.62,   92539.16,   12030.95,            13563.78,  -588.04,  22691.31,           22403.61,      0.35,      0.69,           1.73,   None,   None
 18,          2,       0,  0.642381, 2458400.527808358893, 166.97800,  13.21100,              346.97800,  76.78900,       346.97616,       76.78968,    301.00354,     +55.96268,     301.00586,      +55.96191,  2782843.87, -3798480.22,  4419544.00,      43.374523,      -81.373329,   89882.86,   91962.41,   12643.49,            14176.32,  -703.92,  19759.51,           22293.54,      0.58,      1.14,           2.87,   None,   None
 19,          2,       0,  0.673381, 2458400.527808717452, 167.47400,  13.13900,              347.47400,  76.86100,       347.47169,       76.86186,    301.23389,     +55.92627,     301.23623,      +55.92530,  2782872.90, -3798108.75,  4418992.56,      43.372687,      -81.370502,   89298.62,   91336.19,   13309.02,            14841.85,  -766.81,  21468.66,           22201.64,      0.73,      1.43,           3.63,   None,   None
 20,          2,       0,  0.704381, 2458400.527809076477, 168.02100,  13.06000,              348.02100,  76.94000,       348.02162,       76.93976,    301.48535,     +55.88456,     301.48842,      +55.88482,  2782904.18, -3797708.48,  4418398.35,      43.370708,      -81.367445,   88669.10,   90661.97,   14026.15,            15558.98,  -778.11,  23133.13,           22145.65,     -0.20,     -0.39,           0.99,   None,   None
 21,          2,       0,  0.735381, 2458400.527809435036, 168.47500,  12.99700,              348.47500,  77.00300,       348.47511,       77.00296,    301.69097,     +55.85089,     301.69406,      +55.85094,  2782929.67, -3797382.42,  4417914.31,      43.369096,      -81.364979,   88156.26,   90113.22,   14610.33,            16143.16,  -922.35,  18844.52,           22064.63,     -0.03,     -0.07,           0.17,   None,   None
 22,          2,       0,  0.766381, 2458400.527809794061, 168.99200,  12.92800,              348.99200,  77.07200,       348.99003,       77.07277,    301.92187,     +55.81356,     301.92465,      +55.81271,  2782957.78, -3797022.69,  4417380.29,      43.367317,      -81.362245,   87590.49,   89508.26,   15254.82,            16787.65, -1006.27,  20790.15,           21989.18,      0.62,      1.23,           3.18,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_004209_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.529270833358
Time: 2018-10-09 00:42:09.000002 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 38.16855 deg
 R.A. = 267.63303  Dec = +55.78626 deg

Best intersection: Stations 2 and 1 with Qconv = 38.17 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2789759.39 +/- 5.89 m
 Y =  -3736729.73 +/- 11.34 m
 Z =   4477812.01 +/- 24.52 m
 Vx =     -938.87 +/- 19.53 m/s
 Vy =   -12541.47 +/- 0.92 m/s
 Vz =    18454.53 +/- 61.43 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+3.679015e+01, +1.082376e+01, -8.967424e+01, +1.133198e+02, -1.165494e+01, -2.220990e+02
+1.082376e+01, +1.287025e+02, -2.043616e+02, +8.977171e+00, +1.919628e+00, -7.299754e+01
-8.967424e+01, -2.043616e+02, +6.166952e+02, -2.208538e+02, -9.150932e+00, +1.022530e+03
+1.133198e+02, +8.977171e+00, -2.208538e+02, +5.651988e+02, -7.542631e+01, -1.039146e+03
-1.165494e+01, +1.919628e+00, -9.150932e+00, -7.542631e+01, +2.173779e+01, +2.727493e+01
-2.220990e+02, -7.299754e+01, +1.022530e+03, -1.039146e+03, +2.727493e+01, +3.999994e+03

Timing offsets (from input data):
         2: 0.000000 s
         1: 0.000088 s

Reference point on the trajectory:
  Time: 2018-10-09 00:42:09.000002 UTC
  Lon     = -81.384323 +/- 0.0001 deg
  Lat     = +44.027238 +/- 0.0001 deg
  Lat geo = +43.837838 +/- 0.0001 deg
  Ht      =   97221.65 +/- 21.13 m

  JD dynamic   = 2458400.530071574263 
  LST apparent = 306.7442009728 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.71873 +/- 0.1045 deg
  Dec       = +55.72598 +/- 0.0882 deg
  Azimuth   = +308.95766 +/- 0.1754 deg
  Elevation = +61.61684 +/- 0.0665 deg
  Vavg      =  19.45965 +/- 0.0660 km/s
  Vinit     =  22.33248 +/- 0.0508 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.90841 +/- 0.1045 deg
  Dec       = +56.19615 +/- 0.0882 deg
  Azimuth   = +310.14089 +/- 0.1754 deg
  Elevation = +62.21201 +/- 0.0665 deg
  Vavg      =  19.33620 +/- 0.0660 km/s
  Vinit     =  22.20903 +/- 0.0508 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.97625 +/- 0.2618 deg
  Dec    = +55.94421 +/- 0.1363 deg
  Vg     =  19.37611 +/- 0.0586 km/s
  Vinf   =  22.33248 +/- 0.0508 km/s
  Zc     =  28.50259 +/- 0.1384 deg
  Zg     =  30.56540 +/- 0.1451 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.43699 +/- 0.6252 deg
  Bg     = +78.72399 +/- 0.1566 deg
  Vh     =  37.92663 +/- 0.0178 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.12905 +/- 0.0983 deg
  Bh     = +30.07050 +/- 0.1013 deg
  Vh_x   =  -6.89638 +/- 0.0534 km/s
  Vh_y   =  32.08937 +/- 0.0345 km/s
  Vh_z   = -19.00371 +/- 0.0629 km/s
Orbit:
  La Sun = 195.425071 +/- -0.0000 deg
  a      =   2.628504 +/- 0.0104 AU
  e      =   0.621142 +/- 0.0016
  i      =  30.111677 +/- 0.1013 deg
  peri   = 172.554641 +/- 0.2164 deg
  node   = 195.426108 +/- 0.0000 deg
  Pi     =   7.980750 +/- 0.2164 deg
  q      =   0.995831 +/- 0.0002 AU
  f      =   7.443128 +/- 0.2164 deg
  M      =   1.366146 +/- 0.0351 deg
  Q      =   4.261178 +/- 0.0210 AU
  n      =   0.231282 +/- 0.0014 deg/day
  T      =   4.261512 +/- 0.0253 years
  Last perihelion JD = 2458394.623218 (2018-10-03 02:57:26.019343) +/- 0.1689 days
  Tj     =   2.943529 +/- 0.0080
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.496781e-06, -1.963156e-07, -1.562478e-04, -1.134501e-10, -3.562682e-06, +1.442332e-06
q   , -1.963156e-07, +4.108458e-08, +3.465683e-05, -1.503211e-12, +7.755744e-07, +1.844465e-08
Tp  , -1.562478e-04, +3.465683e-05, +2.930531e-02, -1.647085e-09, +6.554029e-04, +2.035618e-05
node, -1.134501e-10, -1.503211e-12, -1.647085e-09, +2.070086e-14, -3.209651e-11, -2.626919e-10
peri, -3.562682e-06, +7.755744e-07, +6.554029e-04, -3.209651e-11, +1.466067e-05, +3.951285e-07
i   , +1.442332e-06, +1.844465e-08, +2.035618e-05, -2.626919e-10, +3.951285e-07, +3.333633e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 0.000000
 a2 = 0.000000

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 3.556e-06 s
  Stddev    = 1.89e-03 s

Begin point on the trajectory:
  Lon =   -81.384359 +/- 0.0001 deg
  Lat =    44.027259 +/- 0.0001 deg
  Ht  = 97228.53 +/- 11.42 m
End point on the trajectory:
  Lon =   -81.338394 +/- 0.0001 deg
  Lat =    43.999002 +/- 0.0002 deg
  Ht  = 87862.86 +/- 21.73 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.000000,   0.000000,    97200.31,    90548.86,          0.004569,      5.63,      9.11,              31.04, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   4.408309,   7.875611,    95457.98,    87947.02,          0.002063,      4.08,      2.34,              21.48, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.529270833358, 176.62100,  44.40800,              356.62100,  45.59200,       356.61010,       45.58497,    262.80247,     +86.59678,     262.62812,      +86.59609,  2789776.82, -3736732.59,  4477768.16,      44.026880,      -81.384173,   97200.31,  134669.42,       0.00,                3.95,  2018.20,      0.00,           11190.80,    -20.74,     12.82,          37.34,   None,   None
  1,          2,       0,  0.031000, 2458400.529271192383, 176.62100,  44.41300,              356.62100,  45.58700,       356.61006,       45.57994,    262.74144,     +86.60023,     262.56640,      +86.59952,  2789777.95, -3736715.70,  4477743.65,      44.026803,      -81.384167,   97174.03,  134644.37,      29.79,               25.84,  1353.77,    960.94,           11190.80,    -20.81,     12.87,          37.49,   None,   None
  2,          2,       0,  0.155000, 2458400.529272627551, 176.88400,  44.64800,              356.88400,  45.35200,       356.88276,       45.35120,    261.95315,     +86.89560,     261.93207,      +86.89551,  2789830.53, -3735927.39,  4476598.83,      44.023203,      -81.378372,   95946.73,  133458.28,    1420.76,             1416.82,    -0.53,  11217.53,           11190.80,     -2.34,      1.45,           4.25,   None,   None
  3,          2,       0,  0.187000, 2458400.529272997752, 177.01600,  44.76300,              357.01600,  45.23700,       357.02039,       45.23982,    261.55110,     +87.04187,     261.63269,      +87.04224,  2789855.79, -3735548.78,  4476049.01,      44.021474,      -81.375473,   95357.32,  132889.59,    2088.80,             2084.86,   -40.95,  20876.30,           11190.80,      8.25,     -5.11,          15.07,   None,   None
  4,          2,       0,  0.218000, 2458400.529273356311, 177.17500,  44.89000,              357.17500,  45.11000,       357.17837,       45.11216,    261.19603,     +87.21033,     261.26264,      +87.21063,  2789884.43, -3735119.39,  4475425.42,      44.019512,      -81.372163,   94688.85,  132245.62,    2846.48,             2842.53,    30.41,  24441.03,           12691.09,      6.30,     -3.90,          11.56,   None,   None
  5,          2,       0,  0.249000, 2458400.529273715336, 177.31600,  44.99900,              357.31600,  45.00100,       357.31501,       45.00037,    260.91058,     +87.35736,     260.89125,      +87.35727,  2789909.24, -3734747.43,  4474885.25,      44.017812,      -81.369313,   94109.79,  131688.76,    3502.80,             3498.85,     0.41,  21171.61,           13879.49,     -1.84,      1.14,           3.40,   None,   None
  6,          2,       0,  0.280000, 2458400.529274073895, 177.45800,  45.11600,              357.45800,  44.88400,       357.45727,       44.88354,    260.47441,     +87.51037,     260.45971,      +87.51029,  2789934.91, -3734362.57,  4474326.36,      44.016053,      -81.366358,   93510.68,  131113.52,    4181.86,             4177.92,    -6.84,  21905.44,           14911.46,     -1.35,      0.84,           2.50,   None,   None
  7,          2,       0,  0.311000, 2458400.529274432920, 177.57300,  45.21400,              357.57300,  44.78600,       357.57370,       44.78645,    260.02815,     +87.63645,     260.04564,      +87.63653,  2789956.04, -3734045.82,  4473866.36,      44.014604,      -81.363949,   93017.57,  130640.83,    4740.77,             4736.82,  -134.26,  18029.18,           15625.63,      1.30,     -0.81,           2.42,   None,   None
  8,          2,       0,  0.342000, 2458400.529274791479, 177.73200,  45.34300,              357.73200,  44.65700,       357.73104,       44.65639,    259.46636,     +87.80647,     259.44407,      +87.80636,  2789984.07, -3733625.51,  4473255.97,      44.012682,      -81.360710,   92363.27,  130014.52,    5482.41,             5478.46,   -78.94,  23923.88,           16377.29,     -1.77,      1.09,           3.29,   None,   None
  9,          2,       0,  0.373000, 2458400.529275150504, 177.86200,  45.45100,              357.86200,  44.54900,       357.86033,       44.54794,    258.89474,     +87.94712,     258.85213,      +87.94691,  2790007.21, -3733278.68,  4472752.29,      44.011096,      -81.358060,   91823.35,  129498.62,    6094.39,             6090.44,  -153.28,  19741.17,           16956.69,     -3.07,      1.90,           5.75,   None,   None
 10,          2,       0,  0.404000, 2458400.529275509063, 178.00200,  45.57100,              358.00200,  44.42900,       358.00197,       44.42898,    258.11060,     +88.10089,     258.11149,      +88.10089,  2790032.34, -3732901.90,  4472205.12,      44.009372,      -81.355169,   91236.83,  128939.06,    6759.20,             6755.26,  -174.78,  21445.78,           17463.75,     -0.05,      0.03,           0.10,   None,   None
 11,          2,       0,  0.436000, 2458400.529275879730, 178.17000,  45.71200,              358.17000,  44.28800,       358.16987,       44.28792,    257.07951,     +88.28325,     257.07712,      +88.28323,  2790061.82, -3732459.94,  4471563.29,      44.007349,      -81.351759,   90548.86,  128283.90,    7539.04,             7535.10,  -103.40,  24370.00,           17992.67,     -0.24,      0.15,           0.46,   None,   None
  0,          1,       0,  0.177048, 2458400.529272895306, 150.14500,  46.28500,              330.14500,  43.71500,       330.14458,       43.71484,    228.91847,     +68.45325,     228.91891,      +68.45293,  2789851.47, -3735613.44,  4476142.90,      44.021769,      -81.375954,   95457.98,  136563.40,       0.00,             1970.78,    65.31,      0.00,           21614.47,     -0.41,      0.72,           1.25,   None,   None
  1,          1,       0,  0.208048, 2458400.529273253866, 150.20300,  46.37000,              330.20300,  43.63000,       330.20140,       43.62938,    228.67142,     +68.48088,     228.67115,      +68.47963,  2789874.95, -3735261.44,  4475631.72,      44.020161,      -81.373264,   94910.00,  135988.76,     621.09,             2591.87,     0.08,  20035.18,           21614.47,     -1.56,      2.70,           4.73,   None,   None
  2,          1,       0,  0.239048, 2458400.529273612890, 150.26500,  46.46200,              330.26500,  43.53800,       330.26293,       43.53720,    228.40364,     +68.50994,     228.40317,      +68.50833,  2789900.08, -3734884.74,  4475084.66,      44.018440,      -81.370376,   94323.56,  135373.94,    1285.78,             3256.56,   -21.55,  21441.62,           21614.47,     -2.00,      3.48,           6.11,   None,   None
  3,          1,       0,  0.270048, 2458400.529273971450, 150.33200,  46.56400,              330.33200,  43.43600,       330.33108,       43.43564,    228.10657,     +68.54059,     228.10705,      +68.53987,  2789927.53, -3734473.20,  4474487.02,      44.016558,      -81.367208,   93682.90,  134702.40,    2011.93,             3982.71,    18.29,  23424.22,           21614.47,     -0.89,      1.54,           2.72,   None,   None
  4,          1,       0,  0.301048, 2458400.529274330474, 150.38400,  46.64300,              330.38400,  43.35700,       330.38256,       43.35645,    227.87591,     +68.56416,     227.87618,      +68.56304,  2789948.65, -3734156.65,  4474027.31,      44.015111,      -81.364801,   93190.10,  134187.08,    2570.49,             4541.27,  -109.48,  18017.92,           21070.37,     -1.38,      2.40,           4.26,   None,   None
  5,          1,       0,  0.332048, 2458400.529274689034, 150.45000,  46.74500,              330.45000,  43.25500,       330.45004,       43.25502,    227.57782,     +68.59346,     227.57924,      +68.59349,  2789975.56, -3733753.19,  4473441.39,      44.013266,      -81.361697,   92562.04,  133529.70,    3282.39,             5253.17,   -83.90,  22964.51,           21185.51,      0.04,     -0.07,           0.13,   None,   None
  6,          1,       0,  0.363048, 2458400.529275048058, 150.51100,  46.83400,              330.51100,  43.16600,       330.50881,       43.16516,    227.31587,     +68.62117,     227.31591,      +68.61945,  2789999.12, -3733399.93,  4472928.37,      44.011650,      -81.358995,   92012.10,  132955.00,    3905.71,             5876.49,  -146.89,  20107.32,           21111.11,     -2.09,      3.63,           6.50,   None,   None
  7,          1,       0,  0.394048, 2458400.529275406618, 150.57800,  46.93500,              330.57800,  43.06500,       330.57548,       43.06403,    227.01867,     +68.65069,     227.01864,      +68.64870,  2790025.44, -3733005.41,  4472355.44,      44.009846,      -81.355961,   91397.97,  132313.22,    4601.84,             6572.62,  -137.09,  22455.56,           21192.14,     -2.39,      4.17,           7.49,   None,   None
  8,          1,       0,  0.425048, 2458400.529275765643, 150.63400,  47.02400,              330.63400,  42.97600,       330.63275,       42.97552,    226.75731,     +68.67422,     226.75827,      +68.67323,  2790048.20, -3732664.17,  4471859.89,      44.008284,      -81.353355,   90866.76,  131759.02,    5203.95,             7174.73,  -221.29,  19423.01,           21112.02,     -1.18,      2.06,           3.72,   None,   None
  9,          1,       0,  0.457048, 2458400.529276135843, 150.72500,  47.16100,              330.72500,  42.83900,       330.72421,       42.83869,    226.35207,     +68.71334,     226.35347,      +68.71271,  2790083.20, -3732139.43,  4471097.84,      44.005882,      -81.349281,   90049.97,  130905.68,    6129.85,             8100.63,    -3.85,  28934.46,           21512.83,     -0.75,      1.30,           2.37,   None,   None
 10,          1,       0,  0.488048, 2458400.529276494868, 150.77500,  47.24900,              330.77500,  42.75100,       330.77915,       42.75260,    226.09443,     +68.73203,     226.09913,      +68.73534,  2790104.84, -3731815.01,  4470626.70,      44.004397,      -81.346809,   89544.94,  130379.89,    6702.29,             8673.08,  -117.72,  18465.89,           21591.56,      3.90,     -6.80,          12.39,   None,   None
 11,          1,       0,  0.519048, 2458400.529276853427, 150.83000,  47.33300,              330.83000,  42.66700,       330.83277,       42.66807,    225.84514,     +68.75485,     225.84906,      +68.75706,  2790125.90, -3731499.24,  4470168.14,      44.002951,      -81.344406,   89053.39,  129868.58,    7259.45,             9230.23,  -246.89,  17972.80,           21497.88,      2.59,     -4.52,           8.28,   None,   None
 12,          1,       0,  0.550048, 2458400.529277212452, 150.87500,  47.39900,              330.87500,  42.60100,       330.87404,       42.60063,    225.64817,     +68.77388,     225.64987,      +68.77312,  2790142.50, -3731250.43,  4469806.81,      44.001811,      -81.342540,   88666.03,  129466.70,    7698.48,             9669.26,  -494.18,  14162.24,           21200.16,     -0.89,      1.55,           2.86,   None,   None
 13,          1,       0,  0.581048, 2458400.529277571011, 150.96200,  47.52200,              330.96200,  42.47800,       330.95586,       42.47564,    225.27888,     +68.81119,     225.27755,      +68.80627,  2790173.31, -3730788.50,  4469135.97,      43.999695,      -81.338964,   87947.02,  128718.01,    8513.56,            10484.34,  -365.42,  26292.86,           21158.22,     -5.70,      9.95,          18.37,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_004224_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.529444444459
Time: 2018-10-09 00:42:24.000001 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 70.96986 deg
 R.A. = 266.56094  Dec = +56.18506 deg

Best intersection: Stations 2 and 1 with Qconv = 70.97 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2805493.21 +/- 1.01 m
 Y =  -3752109.64 +/- 3.77 m
 Z =   4458818.51 +/- 7.37 m
 Vx =    -1039.66 +/- 1.55 m/s
 Vy =   -12672.57 +/- 6.74 m/s
 Vz =    18620.88 +/- 18.35 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.031256e+00, +6.751229e-01, -1.017814e+00, +2.168139e+00, +3.657422e+00, -5.343902e+00
+6.751229e-01, +1.429792e+01, -2.498843e+01, -4.365090e-01, +4.244405e+00, -1.537773e+01
-1.017814e+00, -2.498843e+01, +5.467677e+01, -4.301108e-01, -2.323147e+01, +7.380497e+01
+2.168139e+00, -4.365090e-01, -4.301108e-01, +8.216768e+00, +1.638261e+01, -2.826037e+01
+3.657422e+00, +4.244405e+00, -2.323147e+01, +1.638261e+01, +5.526293e+01, -1.282393e+02
-5.343902e+00, -1.537773e+01, +7.380497e+01, -2.826037e+01, -1.282393e+02, +3.291247e+02

Timing offsets (from input data):
         2: 0.000000 s
         1: 0.000262 s

Reference point on the trajectory:
  Time: 2018-10-09 00:42:24.000001 UTC
  Lon     = -81.405330 +/- 0.0000 deg
  Lat     = +43.772346 +/- 0.0000 deg
  Lat geo = +43.583090 +/- 0.0000 deg
  Ht      =   99714.73 +/- 7.06 m

  JD dynamic   = 2458400.530245185364 
  LST apparent = 306.7858650445 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.30993 +/- 0.0108 deg
  Dec       = +55.67305 +/- 0.0121 deg
  Azimuth   = +309.14814 +/- 0.0250 deg
  Elevation = +61.21047 +/- 0.0062 deg
  Vavg      =  21.57773 +/- 0.0131 km/s
  Vinit     =  22.54800 +/- 0.0190 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.48407 +/- 0.0108 deg
  Dec       = +56.14499 +/- 0.0121 deg
  Azimuth   = +310.31446 +/- 0.0250 deg
  Elevation = +61.79888 +/- 0.0062 deg
  Vavg      =  21.45237 +/- 0.0131 km/s
  Vinit     =  22.42264 +/- 0.0190 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.59985 +/- 0.0098 deg
  Dec    = +55.88680 +/- 0.0126 deg
  Vg     =  19.62537 +/- 0.0218 km/s
  Vinf   =  22.54800 +/- 0.0190 km/s
  Zc     =  28.90936 +/- 0.0062 deg
  Zg     =  30.95618 +/- 0.0050 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.49391 +/- 0.0224 deg
  Bg     = +78.60806 +/- 0.0130 deg
  Vh     =  38.07484 +/- 0.0113 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.95017 +/- 0.0049 deg
  Bh     = +30.35327 +/- 0.0287 deg
  Vh_x   =  -6.80315 +/- 0.0025 km/s
  Vh_y   =  32.14373 +/- 0.0020 km/s
  Vh_z   = -19.24037 +/- 0.0221 km/s
Orbit:
  La Sun = 195.425242 +/- 0.0000 deg
  a      =   2.719265 +/- 0.0071 AU
  e      =   0.633895 +/- 0.0010
  i      =  30.399301 +/- 0.0287 deg
  peri   = 172.269876 +/- 0.0102 deg
  node   = 195.426241 +/- 0.0000 deg
  Pi     =   7.696117 +/- 0.0102 deg
  q      =   0.995536 +/- 0.0000 AU
  f      =   7.727920 +/- 0.0102 deg
  M      =   1.342399 +/- 0.0065 deg
  Q      =   4.442993 +/- 0.0142 AU
  n      =   0.219800 +/- 0.0009 deg/day
  T      =   4.484126 +/- 0.0176 years
  Last perihelion JD = 2458394.422868 (2018-10-02 22:08:55.789959) +/- 0.0088 days
  Tj     =   2.878257 +/- 0.0050
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +9.392435e-07, +2.276045e-11, +4.546646e-06, -3.671805e-11, +6.171621e-08, +4.829659e-07
q   , +2.276045e-11, +7.481172e-11, +6.498050e-08, -4.941911e-14, +1.442065e-09, +6.526509e-10
Tp  , +4.546646e-06, +6.498050e-08, +7.825971e-05, -2.198300e-10, +1.547903e-06, +2.893773e-06
node, -3.671805e-11, -4.941911e-14, -2.198300e-10, +1.469927e-15, -3.347284e-12, -1.933619e-11
peri, +6.171621e-08, +1.442065e-09, +1.547903e-06, -3.347284e-12, +3.179503e-08, +4.407848e-08
i   , +4.829659e-07, +6.526509e-10, +2.893773e-06, -1.933619e-11, +4.407848e-08, +2.543597e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 36.888327
 a2 = 4.679010

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 6.428e-05 s
  Stddev    = 8.02e-03 s

Begin point on the trajectory:
  Lon =   -81.405349 +/- 0.0000 deg
  Lat =    43.772357 +/- 0.0000 deg
  Ht  = 99718.29 +/- 4.10 m
End point on the trajectory:
  Lon =   -81.342291 +/- 0.0000 deg
  Lat =    43.733466 +/- 0.0000 deg
  Ht  = 87100.36 +/- 5.55 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  80.870739,   2.805169,    99718.29,    88218.32,          0.001626,      1.51,      2.92,              22.03, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  30.751595,   5.094437,    97949.81,    87100.36,          0.001251,      2.44,      0.80,               9.97, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.529444444459, 173.60900,  33.59300,              353.60900,  56.40700,       353.60471,       56.40277,    291.94344,     +76.17149,     291.92810,      +76.17466,  2805493.02, -3752111.92,  4458821.87,      43.772357,      -81.405349,   99718.29,  118931.12,       0.00,                4.06,  -157.24,      0.00,           22707.01,     -8.94,      4.63,          17.46,   None,   None
  1,          2,       0,  0.031000, 2458400.529444803484, 173.82100,  33.66600,              353.82100,  56.33400,       353.81945,       56.33248,    292.30526,     +76.27962,     292.29985,      +76.28077,  2805528.08, -3751684.58,  4458193.94,      43.770308,      -81.402005,   99051.93,  118230.78,     760.35,              756.29,  -104.00,  24527.43,           22707.01,     -3.20,      1.66,           6.29,   None,   None
  2,          2,       0,  0.062000, 2458400.529445162043, 173.99800,  33.72400,              353.99800,  56.27600,       353.99565,       56.27371,    292.61746,     +76.36655,     292.60934,      +76.36830,  2805556.90, -3751333.29,  4457677.76,      43.768624,      -81.399279,   98504.15,  117655.68,    1385.40,             1381.34,  -177.94,  20162.83,           22707.01,     -4.81,      2.49,           9.49,   None,   None
  3,          2,       0,  0.094000, 2458400.529445532244, 174.21900,  33.79900,              354.21900,  56.20100,       354.21773,       56.19976,    293.01148,     +76.47678,     293.00734,      +76.47774,  2805592.64, -3750897.66,  4457037.64,      43.766534,      -81.395872,   97824.87,  116943.04,    2160.51,             2156.45,  -124.36,  24222.29,           22707.01,     -2.58,      1.34,           5.13,   None,   None
  4,          2,       0,  0.125000, 2458400.529445891269, 174.43500,  33.87300,              354.43500,  56.12700,       354.43481,       56.12682,    293.40421,     +76.58437,     293.40407,      +76.58451,  2805627.29, -3750475.27,  4456417.00,      43.764507,      -81.392567,   97166.25,  116252.77,    2912.05,             2907.99,   -71.81,  24243.32,           23081.86,     -0.38,      0.20,           0.75,   None,   None
  5,          2,       0,  0.156000, 2458400.529446249828, 174.66000,  33.94900,              354.66000,  56.05100,       354.65966,       56.05067,    293.82387,     +76.69450,     293.82330,      +76.69476,  2805662.85, -3750041.84,  4455780.11,      43.762427,      -81.389172,   96490.42,  115545.17,    3683.26,             3679.19,     0.41,  24877.45,           23442.85,     -0.68,      0.35,           1.37,   None,   None
  6,          2,       0,  0.187000, 2458400.529446608853, 174.84000,  34.01200,              354.84000,  55.98800,       354.84029,       55.98827,    294.16363,     +76.78404,     294.16542,      +76.78382,  2805691.50, -3749692.70,  4455267.10,      43.760751,      -81.386462,   95946.04,  114975.84,    4304.46,             4300.39,   -77.38,  20038.72,           23210.86,      0.56,     -0.29,           1.14,   None,   None
  7,          2,       0,  0.218000, 2458400.529446967412, 175.06000,  34.08800,              355.06000,  55.91200,       355.06037,       55.91236,    294.58861,     +76.89167,     294.59084,      +76.89139,  2805725.84, -3749274.04,  4454651.92,      43.758741,      -81.383186,   95293.26,  114293.69,    5049.38,             5045.32,   -31.45,  24029.73,           23181.51,      0.73,     -0.38,           1.48,   None,   None
  8,          2,       0,  0.249000, 2458400.529447326437, 175.22200,  34.14500,              355.22200,  55.85500,       355.22216,       55.85515,    294.90633,     +76.97132,     294.90793,      +76.97120,  2805751.30, -3748963.76,  4454196.01,      43.757251,      -81.380791,   94809.47,  113788.71,    5601.45,             5597.38,  -178.37,  17808.68,           22812.07,      0.31,     -0.16,           0.63,   None,   None
  9,          2,       0,  0.280000, 2458400.529447684996, 175.42400,  34.21700,              355.42400,  55.78300,       355.42487,       55.78382,    295.30875,     +77.07079,     295.31297,      +77.07013,  2805782.64, -3748581.77,  4453634.72,      43.755416,      -81.377813,   94213.88,  113167.48,    6281.11,             6277.05,  -197.69,  21924.64,           22575.36,      1.67,     -0.86,           3.42,   None,   None
 10,          2,       0,  0.311000, 2458400.529448044021, 175.63900,  34.29300,              355.63900,  55.70700,       355.63977,       55.70772,    295.74694,     +77.17512,     295.75093,      +77.17453,  2805815.54, -3748180.68,  4453045.36,      43.753489,      -81.374679,   93588.52,  112515.84,    6994.76,             6990.70,  -183.03,  23020.88,           22466.10,      1.46,     -0.76,           3.02,   None,   None
 11,          2,       0,  0.342000, 2458400.529448402580, 175.84800,  34.36800,              355.84800,  55.63200,       355.84895,       55.63288,    296.18081,     +77.27668,     296.18556,      +77.27595,  2805847.38, -3747792.65,  4452475.19,      43.751624,      -81.371651,   92983.52,  111886.08,    7685.18,             7681.12,  -191.59,  22271.83,           22395.51,      1.79,     -0.93,           3.72,   None,   None
 12,          2,       0,  0.374000, 2458400.529448773246, 176.03400,  34.43400,              356.03400,  55.56600,       356.03367,       55.56570,    296.57547,     +77.36554,     296.57589,      +77.36579,  2805875.51, -3747449.71,  4451971.28,      43.749976,      -81.368994,   92448.82,  111330.11,    8295.37,             8291.30,  -302.95,  19068.19,           22239.58,     -0.61,      0.32,           1.28,   None,   None
 13,          2,       0,  0.405000, 2458400.529449131805, 176.25400,  34.51600,              356.25400,  55.48400,       356.25535,       55.48524,    297.04781,     +77.47347,     297.05419,      +77.47242,  2805908.72, -3747045.00,  4451376.61,      43.748030,      -81.365829,   91817.85,  110674.61,    9015.45,             9011.39,  -281.85,  23228.62,           22170.02,      2.50,     -1.30,           5.25,   None,   None
 14,          2,       0,  0.436000, 2458400.529449490830, 176.45400,  34.58900,              356.45400,  55.41100,       356.45488,       55.41181,    297.48806,     +77.56910,     297.49293,      +77.56842,  2805938.53, -3746681.57,  4450842.59,      43.746282,      -81.363000,   91251.23,  110086.64,    9662.09,             9658.03,  -334.20,  20859.32,           22092.23,      1.62,     -0.84,           3.41,   None,   None
 15,          2,       0,  0.467000, 2458400.529449849389, 176.68600,  34.67600,              356.68600,  55.32400,       356.68802,       55.32584,    298.00780,     +77.68112,     298.01672,      +77.67954,  2805972.89, -3746262.79,  4450227.24,      43.744268,      -81.359720,   90598.34,  109409.84,   10407.22,            10403.16,  -288.06,  24036.40,           22082.93,      3.67,     -1.91,           7.80,   None,   None
 16,          2,       0,  0.498000, 2458400.529450208414, 176.88400,  34.75000,              356.88400,  55.25000,       356.88583,       55.25166,    298.46141,     +77.77542,     298.46980,      +77.77399,  2806002.04, -3745907.42,  4449705.06,      43.742558,      -81.356956,   90044.29,  108836.20,   11039.52,            11035.46,  -354.74,  20396.82,           22043.63,      3.31,     -1.71,           7.06,   None,   None
 17,          2,       0,  0.529000, 2458400.529450566974, 177.08100,  34.82400,              357.08100,  55.17600,       357.08244,       55.17730,    298.92151,     +77.86864,     298.92865,      +77.86750,  2806030.84, -3745556.40,  4449189.27,      43.740869,      -81.354227,   89497.02,  108270.17,   11664.09,            11660.03,  -429.16,  20147.40,           21982.94,      2.58,     -1.34,           5.53,   None,   None
 18,          2,       0,  0.560000, 2458400.529450925998, 177.33500,  34.91800,              357.33500,  55.08200,       357.33495,       55.08196,    299.52946,     +77.98593,     299.53163,      +77.98596,  2806067.18, -3745113.49,  4448538.48,      43.738737,      -81.350749,   88806.56,  107556.79,   12452.14,            12448.08,  -340.10,  25420.98,           21993.52,     -0.09,      0.05,           0.19,   None,   None
 19,          2,       0,  0.591000, 2458400.529451284558, 177.55000,  35.00100,              357.55000,  54.99900,       357.55031,       54.99928,    300.05359,     +78.08723,     300.05713,      +78.08698,  2806098.13, -3744736.17,  4447984.04,      43.736920,      -81.347805,   88218.32,  106949.84,   13123.50,            13119.44,  -367.72,  21656.87,           21996.44,      0.55,     -0.29,           1.20,   None,   None
  0,          1,       0,  0.077972, 2458400.529445354827, 138.10900,  38.19100,              318.10900,  51.80900,       318.10726,       51.80851,    249.31078,     +60.90647,     249.31008,      +60.90539,  2805586.07, -3750977.78,  4457155.38,      43.766918,      -81.396459,   97949.81,  123632.58,       0.00,             2013.89,    94.47,      0.00,           21605.19,     -0.80,      2.43,           4.27,   None,   None
  1,          1,       0,  0.108972, 2458400.529445713386, 138.13700,  38.24000,              318.13700,  51.76000,       318.13562,       51.75961,    249.21012,     +60.92399,     249.20977,      +60.92314,  2805615.47, -3750619.43,  4456628.82,      43.765199,      -81.393675,   97391.04,  123008.77,     637.61,             2651.49,    33.09,  20567.96,           21605.19,     -0.63,      1.92,           3.39,   None,   None
  2,          1,       0,  0.139972, 2458400.529446072411, 138.16800,  38.29100,              318.16800,  51.70900,       318.16558,       51.70832,    249.10527,     +60.94334,     249.10444,      +60.94185,  2805646.05, -3750246.71,  4456081.15,      43.763411,      -81.390774,   96809.87,  122359.88,    1300.78,             3314.67,    -2.72,  21392.78,           21605.19,     -1.10,      3.34,           5.93,   None,   None
  3,          1,       0,  0.171972, 2458400.529446442612, 138.20200,  38.34800,              318.20200,  51.65200,       318.19938,       51.65126,    248.98794,     +60.96453,     248.98713,      +60.96290,  2805679.79, -3749835.37,  4455476.73,      43.761436,      -81.387562,   96168.49,  121643.56,    2032.67,             4046.56,     7.63,  22871.57,           21605.19,     -1.18,      3.60,           6.43,   None,   None
  4,          1,       0,  0.202972, 2458400.529446801636, 138.24200,  38.41700,              318.24200,  51.58300,       318.24152,       51.58286,    248.84574,     +60.98938,     248.84631,      +60.98908,  2805720.08, -3749344.31,  4454755.18,      43.759079,      -81.383698,   95402.85,  120787.61,    2906.39,             4920.28,   182.36,  28184.41,           23030.18,     -0.22,      0.66,           1.18,   None,   None
  5,          1,       0,  0.233972, 2458400.529447160196, 138.26700,  38.46600,              318.26700,  51.53400,       318.26883,       51.53452,    248.74464,     +61.00487,     248.74668,      +61.00601,  2805747.73, -3749007.30,  4454259.99,      43.757460,      -81.381086,   94877.38,  120201.63,    3506.03,             5519.91,    83.01,  19343.08,           22915.72,      0.82,     -2.50,           4.51,   None,   None
  6,          1,       0,  0.264972, 2458400.529447519220, 138.29600,  38.51600,              318.29600,  51.48400,       318.29730,       51.48437,    248.64137,     +61.02280,     248.64324,      +61.02361,  2805776.16, -3748660.72,  4453750.72,      43.755795,      -81.378396,   94336.99,  119598.97,    4122.70,             6136.59,     0.69,  19892.68,           22553.76,      0.58,     -1.77,           3.21,   None,   None
  7,          1,       0,  0.295972, 2458400.529447877780, 138.31600,  38.55000,              318.31600,  51.45000,       318.31452,       51.44958,    248.57109,     +61.03515,     248.57148,      +61.03422,  2805795.22, -3748428.43,  4453409.40,      43.754679,      -81.376635,   93974.78,  119196.52,    4536.00,             6549.89,  -284.99,  13332.36,           21640.07,     -0.65,      2.00,           3.64,   None,   None
  8,          1,       0,  0.326972, 2458400.529448236804, 138.34900,  38.61200,              318.34900,  51.38800,       318.35065,       51.38846,    248.44284,     +61.05545,     248.44515,      +61.05648,  2805829.56, -3748009.82,  4452794.29,      43.752668,      -81.373358,   93322.11,  118467.94,    5280.83,             7294.72,  -239.15,  24026.67,           21370.24,      0.72,     -2.22,           4.07,   None,   None
  9,          1,       0,  0.357972, 2458400.529448595364, 138.37900,  38.66000,              318.37900,  51.34000,       318.37775,       51.33965,    248.34340,     +61.07390,     248.34419,      +61.07312,  2805856.36, -3747683.19,  4452314.35,      43.751098,      -81.370830,   92812.84,  117900.49,    5861.99,             7875.87,  -356.98,  18747.06,           21090.28,     -0.55,      1.68,           3.09,   None,   None
 10,          1,       0,  0.388972, 2458400.529448954388, 138.41000,  38.71400,              318.41000,  51.28600,       318.40846,       51.28557,    248.23145,     +61.09290,     248.23220,      +61.09194,  2805885.89, -3747323.21,  4451785.41,      43.749367,      -81.368029,   92251.59,  117274.77,    6502.49,             8516.38,  -415.47,  20661.31,           20917.83,     -0.67,      2.05,           3.79,   None,   None
 11,          1,       0,  0.419972, 2458400.529449312948, 138.46500,  38.80400,              318.46500,  51.19600,       318.46445,       51.19585,    248.04455,     +61.12655,     248.04600,      +61.12621,  2805935.18, -3746722.47,  4450902.68,      43.746479,      -81.363269,   91315.04,  116227.94,    7571.38,             9585.27,   -45.56,  34480.39,           21337.39,     -0.24,      0.73,           1.36,   None,   None
 12,          1,       0,  0.451972, 2458400.529449683614, 138.47700,  38.82800,              318.47700,  51.17200,       318.47367,       51.17107,    247.99469,     +61.13383,     247.99470,      +61.13174,  2805947.46, -3746572.69,  4450682.61,      43.745758,      -81.362183,   91081.45,  115970.35,    7837.87,             9851.76,  -500.61,   8327.76,           21149.90,     -1.43,      4.40,           8.24,   None,   None
 13,          1,       0,  0.482972, 2458400.529450042173, 138.51700,  38.90600,              318.51700,  51.09400,       318.51965,       51.09474,    247.83248,     +61.15805,     247.83600,      +61.15973,  2805988.25, -3746075.60,  4449952.18,      43.743367,      -81.358265,   90306.49,  115105.18,    8722.34,            10736.23,  -315.13,  28531.36,           21242.70,      1.13,     -3.48,           6.56,   None,   None
 14,          1,       0,  0.513972, 2458400.529450401198, 138.54500,  38.95500,              318.54500,  51.04500,       318.54633,       51.04537,    247.73042,     +61.17502,     247.73332,      +61.17586,  2806013.75, -3745764.72,  4449495.38,      43.741871,      -81.355863,   89821.80,  114565.83,    9275.48,            11289.36,  -460.98,  17843.09,           21218.25,      0.56,     -1.74,           3.29,   None,   None
 15,          1,       0,  0.544972, 2458400.529450759757, 138.57700,  39.01300,              318.57700,  50.98700,       318.57885,       50.98751,    247.60951,     +61.19432,     247.61282,      +61.19549,  2806043.57, -3745401.19,  4448961.22,      43.740122,      -81.353032,   89255.04,  113934.52,    9922.30,            11936.18,  -513.15,  20865.19,           21194.15,      0.78,     -2.41,           4.58,   None,   None
 16,          1,       0,  0.575972, 2458400.529451118782, 138.60800,  39.06900,              318.60800,  50.93100,       318.60987,       50.93152,    247.49263,     +61.21298,     247.49609,      +61.21417,  2806072.06, -3745054.00,  4448451.06,      43.738450,      -81.350334,   88713.76,  113331.90,   10540.04,            12553.93,  -594.39,  19927.16,           21152.88,      0.78,     -2.43,           4.65,   None,   None
 17,          1,       0,  0.606972, 2458400.529451477341, 138.64000,  39.11900,              318.64000,  50.88100,       318.63742,       50.88028,    247.38808,     +61.23231,     247.38919,      +61.23067,  2806097.72, -3744741.22,  4447991.46,      43.736944,      -81.347915,   88226.10,  112789.51,   11096.57,            13110.46,  -736.85,  17952.67,           21068.03,     -1.07,      3.33,           6.39,   None,   None
 18,          1,       0,  0.637972, 2458400.529451836366, 138.67300,  39.18100,              318.67300,  50.81900,       318.67200,       50.81872,    247.25845,     +61.25202,     247.26057,      +61.25138,  2806128.50, -3744366.05,  4447440.20,      43.735138,      -81.344989,   87641.22,  112138.23,   11764.09,            13777.98,  -768.31,  21532.95,           21014.59,     -0.41,      1.28,           2.48,   None,   None
 19,          1,       0,  0.668972, 2458400.529452194925, 138.70400,  39.23900,              318.70400,  50.76100,       318.70378,       50.76094,    247.13704,     +61.27047,     247.13972,      +61.27033,  2806156.96, -3744019.13,  4446930.43,      43.733466,      -81.342291,   87100.36,  111536.42,   12381.37,            14395.26,  -850.03,  19912.10,           20959.96,     -0.09,      0.28,           0.55,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_004314_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.530022533145
Time: 2018-10-09 00:43:13.946864 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 46.92719 deg
 R.A. = 266.61940  Dec = +56.41466 deg

Best intersection: Stations 1 and 2 with Qconv = 46.93 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2795836.58 +/- 2.30 m
 Y =  -3739504.52 +/- 5.74 m
 Z =   4481947.02 +/- 13.89 m
 Vx =    -1023.28 +/- 2.41 m/s
 Vy =   -12858.85 +/- 3.27 m/s
 Vz =    19071.73 +/- 18.70 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+5.352922e+00, +7.480690e+00, -2.440072e+01, +7.624209e+00, +5.569773e+00, -2.999319e+01
+7.480690e+00, +3.315052e+01, -6.851045e+01, +8.310592e+00, +7.842069e+00, -4.313871e+01
-2.440072e+01, -6.851045e+01, +1.942665e+02, -3.363859e+01, -3.682343e+01, +2.043755e+02
+7.624209e+00, +8.310592e+00, -3.363859e+01, +1.431591e+01, +9.717749e+00, -5.496454e+01
+5.569773e+00, +7.842069e+00, -3.682343e+01, +9.717749e+00, +1.072978e+01, -6.115488e+01
-2.999319e+01, -4.313871e+01, +2.043755e+02, -5.496454e+01, -6.115488e+01, +3.521337e+02

Timing offsets (from input data):
         1: 0.000213 s
         2: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:43:13.946864 UTC
  Lon     = -81.616289 +/- 0.0001 deg
  Lat     = +44.017500 +/- 0.0001 deg
  Lat geo = +43.828310 +/- 0.0001 deg
  Ht      =  104309.19 +/- 11.89 m

  JD dynamic   = 2458400.530823274050 
  LST apparent = 306.7835885064 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.45013 +/- 0.0158 deg
  Dec       = +55.92685 +/- 0.0189 deg
  Azimuth   = +309.34603 +/- 0.0374 deg
  Elevation = +61.41477 +/- 0.0105 deg
  Vavg      =  22.27471 +/- 0.0170 km/s
  Vinit     =  23.02451 +/- 0.0174 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.60567 +/- 0.0158 deg
  Dec       = +56.38752 +/- 0.0189 deg
  Azimuth   = +310.49606 +/- 0.0374 deg
  Elevation = +61.98848 +/- 0.0105 deg
  Vavg      =  22.15091 +/- 0.0170 km/s
  Vinit     =  22.90071 +/- 0.0174 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.91836 +/- 0.0140 deg
  Dec    = +56.13827 +/- 0.0194 deg
  Vg     =  20.17317 +/- 0.0199 km/s
  Vinf   =  23.02451 +/- 0.0174 km/s
  Zc     =  28.70552 +/- 0.0106 deg
  Zg     =  30.64075 +/- 0.0087 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.99009 +/- 0.0606 deg
  Bg     = +78.90059 +/- 0.0174 deg
  Vh     =  38.38133 +/- 0.0074 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.99054 +/- 0.0048 deg
  Bh     = +31.05159 +/- 0.0294 deg
  Vh_x   =  -6.83112 +/- 0.0033 km/s
  Vh_y   =  32.16400 +/- 0.0034 km/s
  Vh_z   = -19.79746 +/- 0.0207 km/s
Orbit:
  La Sun = 195.425813 +/- -0.0000 deg
  a      =   2.929692 +/- 0.0056 AU
  e      =   0.660119 +/- 0.0006
  i      =  31.097169 +/- 0.0295 deg
  peri   = 172.598536 +/- 0.0084 deg
  node   = 195.426779 +/- 0.0000 deg
  Pi     =   8.025315 +/- 0.0084 deg
  q      =   0.995748 +/- 0.0000 AU
  f      =   7.399293 +/- 0.0084 deg
  M      =   1.140441 +/- 0.0038 deg
  Q      =   4.863637 +/- 0.0112 AU
  n      =   0.196549 +/- 0.0006 deg/day
  T      =   5.014570 +/- 0.0143 years
  Last perihelion JD = 2458394.728502 (2018-10-03 05:29:02.597924) +/- 0.0068 days
  Tj     =   2.741585 +/- 0.0035
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +4.139665e-07, -7.352883e-10, +1.181518e-06, -2.411086e-11, +1.011749e-08, +3.313522e-07
q   , -7.352883e-10, +5.781723e-11, +4.703203e-08, +5.961284e-14, +1.082150e-09, -8.195577e-10
Tp  , +1.181518e-06, +4.703203e-08, +4.608626e-05, -5.422182e-11, +9.853189e-07, +7.448949e-07
node, -2.411086e-11, +5.961284e-14, -5.422182e-11, +1.412186e-15, -2.624869e-13, -1.940617e-11
peri, +1.011749e-08, +1.082150e-09, +9.853189e-07, -2.624869e-13, +2.166369e-08, +3.601330e-09
i   , +3.313522e-07, -8.195577e-10, +7.448949e-07, -1.940617e-11, +3.601330e-09, +2.666807e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 4.520304
 a2 = 5.844439

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.470e-05 s
  Stddev    = 3.83e-03 s

Begin point on the trajectory:
  Lon =   -81.616302 +/- 0.0000 deg
  Lat =    44.017508 +/- 0.0001 deg
  Ht  = 104311.70 +/- 7.95 m
End point on the trajectory:
  Lon =   -81.529678 +/- 0.0000 deg
  Lat =    43.963968 +/- 0.0000 deg
  Ht  = 86871.05 +/- 5.32 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   6.465970,   5.335835,   103466.09,    86851.77,          0.002040,      4.87,      1.21,              18.70, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   1.322520,   7.554218,   104337.28,    87970.93,          0.001603,      2.29,      2.92,              23.86, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.052885, 2458400.530023148283, 141.19600,  46.90000,              321.19600,  43.10000,       321.19618,       43.10004,    230.85897,     +61.96316,     230.85898,      +61.96329,  2795871.72, -3738959.70,  4481163.51,      44.015066,      -81.612162,  103466.09,  149596.13,       0.00,              985.79,  -248.02,      0.00,           23569.40,      0.08,     -0.34,           0.48,   None,   None
  1,          1,       0,  0.084885, 2458400.530023518484, 141.24300,  47.02100,              321.24300,  42.97900,       321.24157,       42.97868,    230.59150,     +61.96728,     230.59151,      +61.96619,  2795917.82, -3738390.37,  4480316.92,      44.012309,      -81.607658,  102569.78,  148632.97,    1021.26,             2007.06,    34.43,  31914.51,           23569.40,     -0.69,      2.75,           3.93,   None,   None
  2,          1,       0,  0.115885, 2458400.530023877509, 141.26800,  47.10200,              321.26800,  42.89800,       321.26985,       42.89841,    230.41486,     +61.96523,     230.41527,      +61.96665,  2795947.76, -3738020.59,  4479767.05,      44.010518,      -81.604775,  101987.63,  148009.35,    1684.59,             2670.38,   -17.97,  21397.50,           23569.40,      0.89,     -3.55,           5.10,   None,   None
  3,          1,       0,  0.146885, 2458400.530024236068, 141.29300,  47.16900,              321.29300,  42.83100,       321.29273,       42.83094,    230.26710,     +61.96647,     230.26747,      +61.96627,  2795972.63, -3737713.55,  4479310.49,      44.009031,      -81.602402,  101504.25,  147492.59,    2235.35,             3221.14,  -182.92,  17766.56,           23569.40,     -0.13,      0.52,           0.75,   None,   None
  4,          1,       0,  0.177885, 2458400.530024595093, 141.33300,  47.27700,              321.33300,  42.72300,       321.33226,       42.72283,    230.02898,     +61.96802,     230.02945,      +61.96745,  2796012.49, -3737221.23,  4478578.41,      44.006646,      -81.598520,  100729.23,  146661.57,    3118.47,             4104.26,   -15.53,  28487.60,           23892.99,     -0.35,      1.42,           2.05,   None,   None
  5,          1,       0,  0.208885, 2458400.530024953652, 141.37100,  47.38400,              321.37100,  42.61600,       321.37106,       42.61601,    229.79367,     +61.96808,     229.79432,      +61.96813,  2796051.43, -3736740.42,  4477863.44,      44.004315,      -81.594730,   99972.33,  145850.60,    3980.95,             4966.74,   131.24,  27822.08,           24543.62,      0.03,     -0.12,           0.18,   None,   None
  6,          1,       0,  0.239885, 2458400.530025312677, 141.40000,  47.46700,              321.40000,  42.53300,       321.39995,       42.53299,    229.61131,     +61.96759,     229.61209,      +61.96755,  2796081.24, -3736372.29,  4477316.04,      44.002531,      -81.591859,   99392.82,  145231.19,    4641.30,             5627.09,    75.86,  21301.56,           24431.75,     -0.02,      0.10,           0.14,   None,   None
  7,          1,       0,  0.270885, 2458400.530025671236, 141.42500,  47.54600,              321.42500,  42.45400,       321.42690,       42.45442,    229.43879,     +61.96509,     229.43980,      +61.96655,  2796109.17, -3736027.32,  4476803.06,      44.000858,      -81.589176,   98849.75,  144651.32,    5260.12,             6245.91,   -21.04,  19961.90,           24014.05,      0.89,     -3.58,           5.27,   None,   None
  8,          1,       0,  0.301885, 2458400.530026030261, 141.45600,  47.64300,              321.45600,  42.35700,       321.46095,       42.35810,    229.22685,     +61.96200,     229.22812,      +61.96581,  2796143.26, -3735606.42,  4476177.19,      43.998817,      -81.585874,   98187.20,  143943.18,    6015.12,             7000.91,    18.24,  24354.83,           23841.31,      2.31,     -9.30,          13.74,   None,   None
  9,          1,       0,  0.333885, 2458400.530026400462, 141.48900,  47.74300,              321.48900,  42.25700,       321.49598,       42.25855,    229.00796,     +61.95930,     229.00940,      +61.96469,  2796178.12, -3735175.85,  4475536.93,      43.996728,      -81.582497,   97509.42,  143219.24,    6787.48,             7773.28,    51.80,  24136.44,           23769.59,      3.25,    -13.08,          19.41,   None,   None
 10,          1,       0,  0.364885, 2458400.530026759487, 141.52000,  47.82500,              321.52000,  42.17500,       321.52418,       42.17593,    228.82682,     +61.95969,     228.82826,      +61.96292,  2796206.70, -3734823.01,  4475012.26,      43.995016,      -81.579749,   96954.00,  142627.10,    7420.40,             8406.19,   -31.01,  20416.58,           23578.61,      1.94,     -7.81,          11.64,   None,   None
 11,          1,       0,  0.395885, 2458400.530027118046, 141.55400,  47.92100,              321.55400,  42.07900,       321.55769,       42.07982,    228.61570,     +61.95829,     228.61724,      +61.96115,  2796239.73, -3734415.05,  4474405.62,      43.993036,      -81.576550,   96311.82,  141942.06,    8152.21,             9138.00,   -14.92,  23606.78,           23469.79,      1.70,     -6.87,          10.29,   None,   None
 12,          1,       0,  0.426885, 2458400.530027477071, 141.58700,  48.01800,              321.58700,  41.98200,       321.59134,       41.98296,    228.40296,     +61.95566,     228.40463,      +61.95902,  2796272.70, -3734007.91,  4473800.21,      43.991059,      -81.573359,   95670.97,  141258.86,    8882.53,             9868.32,    -0.32,  23558.66,           23407.01,      1.99,     -8.05,          12.11,   None,   None
 13,          1,       0,  0.457885, 2458400.530027835630, 141.62000,  48.11100,              321.62000,  41.88900,       321.62338,       41.88975,    228.19842,     +61.95387,     228.20017,      +61.95650,  2796304.10, -3733620.17,  4473223.64,      43.989176,      -81.570325,   95060.64,  140608.82,    9578.05,            10563.85,   -20.51,  22436.39,           23339.95,      1.55,     -6.26,           9.46,   None,   None
 14,          1,       0,  0.488885, 2458400.530028194655, 141.65400,  48.20700,              321.65400,  41.79300,       321.65647,       41.79355,    227.98731,     +61.95173,     227.98917,      +61.95365,  2796336.21, -3733223.59,  4472633.92,      43.987250,      -81.567218,   94436.40,  139944.25,   10289.45,            11275.25,   -24.83,  22948.34,           23286.61,      1.13,     -4.55,           6.91,   None,   None
 15,          1,       0,  0.519885, 2458400.530028553214, 141.68500,  48.29500,              321.68500,  41.70500,       321.68626,       41.70528,    227.79388,     +61.94944,     227.79584,      +61.95042,  2796365.36, -3732863.71,  4472098.78,      43.985502,      -81.564411,   93869.94,  139342.01,   10934.99,            11920.79,   -95.01,  20823.88,           23196.83,      0.57,     -2.32,           3.54,   None,   None
 16,          1,       0,  0.550885, 2458400.530028912239, 141.71800,  48.39300,              321.71800,  41.60700,       321.71972,       41.60738,    227.57916,     +61.94554,     227.58124,      +61.94689,  2796397.44, -3732467.47,  4471509.57,      43.983576,      -81.561306,   93246.25,  138678.82,   11645.78,            12631.57,   -99.95,  22928.56,           23129.95,      0.78,     -3.16,           4.84,   None,   None
 17,          1,       0,  0.581885, 2458400.530029270798, 141.75000,  48.48100,              321.75000,  41.51900,       321.74935,       41.51886,    227.38530,     +61.94352,     227.38751,      +61.94302,  2796426.13, -3732113.20,  4470982.77,      43.981854,      -81.558544,   92688.63,  138086.76,   12281.26,            13267.06,  -180.18,  20499.50,           23037.04,     -0.29,      1.19,           1.83,   None,   None
 18,          1,       0,  0.613885, 2458400.530029641464, 141.78300,  48.57900,              321.78300,  41.42100,       321.78238,       41.42086,    227.17063,     +61.93914,     227.17298,      +61.93866,  2796457.64, -3731724.11,  4470404.20,      43.979963,      -81.555501,   92076.21,  137436.58,   12979.21,            13965.01,  -221.04,  21810.98,           22950.39,     -0.28,      1.13,           1.74,   None,   None
 19,          1,       0,  0.644885, 2458400.530030000024, 141.81300,  48.67000,              321.81300,  41.33000,       321.81268,       41.32993,    226.97162,     +61.93438,     226.97410,      +61.93412,  2796486.58, -3731366.71,  4469872.74,      43.978225,      -81.552713,   91513.66,  136839.97,   13620.33,            14606.12,  -295.65,  20681.05,           22855.02,     -0.14,      0.58,           0.90,   None,   None
 20,          1,       0,  0.675885, 2458400.530030359048, 141.84600,  48.76600,              321.84600,  41.23400,       321.84488,       41.23375,    226.76109,     +61.93008,     226.76372,      +61.92920,  2796516.94, -3730991.74,  4469315.17,      43.976401,      -81.549781,   90923.49,  136214.22,   14292.93,            15278.73,  -338.76,  21697.00,           22769.50,     -0.50,      2.03,           3.16,   None,   None
 21,          1,       0,  0.706885, 2458400.530030717608, 141.88600,  48.87600,              321.88600,  41.12400,       321.88251,       41.12323,    226.51886,     +61.92642,     226.52169,      +61.92368,  2796551.57, -3730564.08,  4468679.24,      43.974321,      -81.546417,   90250.42,  135500.34,   15060.07,            16045.86,  -287.34,  24746.33,           22728.67,     -1.55,      6.29,           9.87,   None,   None
 22,          1,       0,  0.737885, 2458400.530031076632, 141.92200,  48.98500,              321.92200,  41.01500,       321.91929,       41.01440,    226.28061,     +61.91986,     226.28356,      +61.91773,  2796585.30, -3730147.57,  4468059.89,      43.972294,      -81.543145,   89594.89,  134805.72,   15807.21,            16793.00,  -255.93,  24101.21,           22712.47,     -1.20,      4.87,           7.68,   None,   None
 23,          1,       0,  0.768885, 2458400.530031435192, 141.94300,  49.05900,              321.94300,  40.94100,       321.94231,       40.94085,    226.12056,     +61.91274,     226.12358,      +61.91220,  2796607.71, -3729870.86,  4467648.41,      43.970947,      -81.541014,   89159.32,  134346.11,   16303.58,            17289.37,  -475.28,  16012.00,           22633.27,     -0.30,      1.24,           1.96,   None,   None
 24,          1,       0,  0.799885, 2458400.530031794216, 141.98100,  49.17400,              321.98100,  40.82600,       321.98108,       40.82602,    225.86933,     +61.90525,     225.87245,      +61.90532,  2796642.70, -3729438.76,  4467005.88,      43.968844,      -81.537613,   88479.29,  133626.22,   17078.68,            18064.48,  -415.89,  25003.31,           22593.40,      0.04,     -0.15,           0.24,   None,   None
 25,          1,       0,  0.830885, 2458400.530032152776, 142.01200,  49.26900,              322.01200,  40.73100,       322.01209,       40.73102,    225.66205,     +61.89851,     225.66530,      +61.89858,  2796671.26, -3729086.07,  4466481.43,      43.967126,      -81.534861,   87924.19,  133039.91,   17711.34,            18697.13,  -498.96,  20408.30,           22543.44,      0.04,     -0.16,           0.25,   None,   None
 26,          1,       0,  0.862885, 2458400.530032523442, 142.03800,  49.35200,              322.03800,  40.64800,       322.03819,       40.64804,    225.48155,     +61.89163,     225.48492,      +61.89178,  2796695.90, -3728781.73,  4466028.88,      43.965644,      -81.532508,   87445.15,  132535.11,   18257.27,            19243.06,  -691.84,  17060.20,           22458.91,      0.08,     -0.34,           0.54,   None,   None
 27,          1,       0,  0.893885, 2458400.530032882001, 142.06800,  49.45600,              322.06800,  40.54400,       322.07203,       40.54488,    225.25677,     +61.88090,     225.26003,      +61.88409,  2796726.44, -3728404.69,  4465468.23,      43.963807,      -81.529556,   86851.77,  131908.80,   18933.59,            19919.38,  -731.23,  21816.91,           22386.56,      1.75,     -7.14,          11.49,   None,   None
  0,          2,       0,  0.000000, 2458400.530022533145, 165.27000,  43.00900,              345.27000,  46.99100,       345.26652,       46.98879,    242.27716,     +78.94983,     242.26266,      +78.94810,  2795826.91, -3739513.06,  4481986.35,      44.017744,      -81.616447,  104337.28,  141270.03,       0.00,                6.82,    -6.00,      0.00,           22688.73,     -6.31,      4.92,          11.67,   None,   None
  1,          2,       0,  0.031000, 2458400.530022892170, 165.38000,  43.10300,              345.38000,  46.89700,       345.38218,       46.89838,    241.89954,     +79.04618,     241.90844,      +79.04728,  2795859.95, -3739105.00,  4481379.57,      44.015769,      -81.613253,  103694.84,  140604.44,     731.98,              725.16,    -3.37,  23612.34,           22688.73,      3.93,     -3.07,           7.31,   None,   None
  2,          2,       0,  0.063000, 2458400.530023262370, 165.50900,  43.20200,              345.50900,  46.79800,       345.50978,       46.79850,    241.50732,     +79.15611,     241.51061,      +79.15651,  2795896.07, -3738659.00,  4480716.36,      44.013610,      -81.609754,  102992.68,  139877.57,    1532.02,             1525.20,    57.85,  25001.14,           22688.73,      1.41,     -1.10,           2.63,   None,   None
  3,          2,       0,  0.094000, 2458400.530023621395, 165.60100,  43.27400,              345.60100,  46.72600,       345.60052,       46.72570,    241.21624,     +79.23471,     241.21442,      +79.23447,  2795922.05, -3738338.15,  4480239.27,      44.012056,      -81.607269,  102487.57,  139355.59,    2107.55,             2100.73,   -82.34,  18565.52,           22688.73,     -0.85,      0.67,           1.60,   None,   None
  4,          2,       0,  0.125000, 2458400.530023979954, 165.72400,  43.37300,              345.72400,  46.62700,       345.72481,       46.62751,    240.80701,     +79.34025,     240.81072,      +79.34067,  2795956.84, -3737908.48,  4479600.35,      44.009975,      -81.603898,  101811.14,  138656.57,    2878.29,             2871.48,   -27.31,  24862.69,           22788.63,      1.45,     -1.13,           2.73,   None,   None
  5,          2,       0,  0.156000, 2458400.530024338979, 165.84200,  43.47000,              345.84200,  46.53000,       345.84500,       46.53189,    240.39710,     +79.44170,     240.41014,      +79.44327,  2795990.34, -3737494.81,  4478985.22,      44.007971,      -81.600657,  101159.91,  137984.33,    3620.34,             3613.52,    -0.99,  23936.82,           22979.75,      5.31,     -4.14,          10.06,   None,   None
  6,          2,       0,  0.187000, 2458400.530024697538, 165.97100,  43.56700,              345.97100,  46.43300,       345.96982,       46.43226,    239.98975,     +79.55026,     239.98533,      +79.54963,  2796024.86, -3737068.54,  4478351.36,      44.005906,      -81.597312,  100488.87,  137292.26,    4384.97,             4378.16,    47.93,  24665.76,           23227.58,     -2.07,      1.62,           3.95,   None,   None
  7,          2,       0,  0.218000, 2458400.530025056563, 166.07400,  43.65400,              346.07400,  46.34600,       346.07529,       46.34681,    239.60750,     +79.63886,     239.61365,      +79.63954,  2796054.11, -3736707.27,  4477814.15,      44.004155,      -81.594497,   99920.13,  136706.54,    5033.03,             5026.21,   -19.74,  20904.95,           23139.12,      2.26,     -1.76,           4.32,   None,   None
  8,          2,       0,  0.249000, 2458400.530025415123, 166.21600,  43.76600,              346.21600,  46.23400,       346.21603,       46.23402,    239.11475,     +79.75889,     239.11570,      +79.75891,  2796092.38, -3736234.73,  4477111.48,      44.001864,      -81.590775,   99176.27,  135940.69,    5880.68,             5873.86,   112.19,  27343.54,           23376.38,      0.05,     -0.04,           0.10,   None,   None
  9,          2,       0,  0.280000, 2458400.530025774147, 166.32100,  43.85200,              346.32100,  46.14800,       346.32102,       46.14802,    238.72626,     +79.84805,     238.72731,      +79.84807,  2796121.17, -3735879.22,  4476582.83,      44.000140,      -81.588006,   98616.62,  135365.54,    6518.39,             6511.58,    34.19,  20571.53,           23345.23,      0.04,     -0.03,           0.08,   None,   None
 10,          2,       0,  0.312000, 2458400.530026144348, 166.43900,  43.94900,              346.43900,  46.05100,       346.43931,       46.05119,    238.28054,     +79.94801,     238.28294,      +79.94818,  2796153.27, -3735482.75,  4475993.29,      43.998217,      -81.584907,   97992.52,  134724.61,    7229.57,             7222.75,     6.55,  22224.18,           23275.62,      0.53,     -0.41,           1.03,   None,   None
 11,          2,       0,  0.343000, 2458400.530026503373, 166.56100,  44.04900,              346.56100,  45.95100,       346.56128,       45.95118,    237.81312,     +80.05094,     237.81556,      +80.05110,  2796186.09, -3735077.50,  4475390.68,      43.996251,      -81.581732,   97354.60,  134070.06,    7956.51,             7949.70,    17.78,  23449.89,           23242.29,      0.49,     -0.38,           0.96,   None,   None
 12,          2,       0,  0.374000, 2458400.530026861932, 166.68100,  44.14800,              346.68100,  45.85200,       346.68129,       45.85218,    237.34134,     +80.15192,     237.34395,      +80.15208,  2796218.21, -3734680.79,  4474800.78,      43.994326,      -81.578626,   96730.13,  133430.03,    8668.13,             8661.31,    13.67,  22955.27,           23212.77,      0.50,     -0.39,           0.99,   None,   None
 13,          2,       0,  0.405000, 2458400.530027220957, 166.79900,  44.24600,              346.79900,  45.75400,       346.79933,       45.75421,    236.86527,     +80.25095,     236.86820,      +80.25114,  2796249.66, -3734292.44,  4474223.29,      43.992441,      -81.575587,   96118.82,  132804.17,    9364.76,             9357.94,    -5.42,  22472.06,           23173.16,      0.57,     -0.45,           1.13,   None,   None
 14,          2,       0,  0.436000, 2458400.530027579516, 166.91900,  44.34600,              346.91900,  45.65400,       346.91933,       45.65420,    236.37029,     +80.35129,     236.37332,      +80.35148,  2796281.42, -3733900.22,  4473640.07,      43.990536,      -81.572517,   95501.45,  132172.75,   10068.31,            10061.50,   -17.58,  22695.25,           23135.53,      0.56,     -0.44,           1.10,   None,   None
 15,          2,       0,  0.467000, 2458400.530027938541, 167.04600,  44.45400,              347.04600,  45.54600,       347.04769,       45.54705,    235.82350,     +80.45737,     235.83266,      +80.45836,  2796315.09, -3733484.44,  4473021.80,      43.988517,      -81.569254,   94846.99,  131504.04,   10814.15,            10807.33,    12.53,  24059.12,           23130.62,      2.86,     -2.24,           5.70,   None,   None
 16,          2,       0,  0.498000, 2458400.530028297100, 167.15000,  44.54400,              347.15000,  45.45600,       347.15286,       45.45777,    235.35823,     +80.54408,     235.37268,      +80.54577,  2796342.81, -3733142.13,  4472512.79,      43.986854,      -81.566591,   94308.18,  130954.36,   11428.18,            11421.36,   -89.16,  19807.36,           23062.41,      4.81,     -3.77,           9.62,   None,   None
 17,          2,       0,  0.529000, 2458400.530028656125, 167.27700,  44.64600,              347.27700,  45.35400,       347.27623,       45.35352,    234.82766,     +80.64819,     234.82624,      +80.64772,  2796374.88, -3732746.07,  4471923.85,      43.984930,      -81.563488,   93684.77,  130318.79,   12138.63,            12131.82,   -94.42,  22918.02,           23012.00,     -1.29,      1.01,           2.60,   None,   None
 18,          2,       0,  0.560000, 2458400.530029014684, 167.39600,  44.75300,              347.39600,  45.24700,       347.39925,       45.24901,    234.25058,     +80.74695,     234.26712,      +80.74892,  2796406.68, -3732353.33,  4471339.85,      43.983022,      -81.560412,   93066.60,  129689.28,   12843.13,            12836.31,  -105.65,  22725.70,           22971.39,      5.43,     -4.25,          10.97,   None,   None
 19,          2,       0,  0.592000, 2458400.530029384885, 167.51400,  44.85300,              347.51400,  45.14700,       347.51641,       45.14849,    233.70522,     +80.84341,     233.71819,      +80.84489,  2796436.93, -3731979.84,  4470784.46,      43.981206,      -81.557497,   92478.72,  129091.42,   13513.10,            13506.28,  -174.49,  20936.51,           22911.78,      4.01,     -3.14,           8.13,   None,   None
 20,          2,       0,  0.623000, 2458400.530029743910, 167.63700,  44.95700,              347.63700,  45.04300,       347.63830,       45.04380,    233.12712,     +80.94333,     233.13529,      +80.94413,  2796468.11, -3731594.81,  4470211.93,      43.979334,      -81.554483,   91872.70,  128475.70,   14203.76,            14196.95,  -199.54,  22279.48,           22859.52,      2.15,     -1.69,           4.39,   None,   None
 21,          2,       0,  0.654000, 2458400.530030102469, 167.76400,  45.06500,              347.76400,  44.93500,       347.76433,       44.93520,    232.51404,     +81.04591,     232.51801,      +81.04611,  2796500.11, -3731199.66,  4469624.34,      43.977413,      -81.551386,   91250.77,  127844.50,   14912.58,            14905.77,  -206.44,  22865.19,           22820.37,      0.54,     -0.42,           1.10,   None,   None
 22,          2,       0,  0.685000, 2458400.530030461494, 167.87800,  45.16500,              347.87800,  44.83500,       347.87879,       44.83549,    231.93307,     +81.13773,     231.93924,      +81.13823,  2796529.16, -3730840.92,  4469090.89,      43.975668,      -81.548586,   90686.12,  127272.25,   15556.10,            15549.28,  -278.65,  20758.44,           22768.28,      1.30,     -1.02,           2.67,   None,   None
 23,          2,       0,  0.716000, 2458400.530030820519, 168.01600,  45.28400,              348.01600,  44.71600,       348.01637,       44.71622,    231.22835,     +81.24780,     231.23276,      +81.24804,  2796563.56, -3730416.11,  4468459.20,      43.973601,      -81.545246,   90017.53,  126595.19,   16318.12,            16311.31,  -232.34,  24581.54,           22746.23,      0.60,     -0.47,           1.24,   None,   None
 24,          2,       0,  0.747000, 2458400.530031179078, 168.12600,  45.38700,              348.12600,  44.61300,       348.13047,       44.61573,    230.60109,     +81.33561,     230.62402,      +81.33853,  2796592.19, -3730062.51,  4467933.39,      43.971880,      -81.542487,   89460.99,  126032.55,   16952.41,            16945.59,  -313.78,  20460.91,           22708.07,      7.27,     -5.70,          15.11,   None,   None
 25,          2,       0,  0.778000, 2458400.530031538103, 168.22300,  45.46700,              348.22300,  44.53300,       348.22280,       44.53288,    230.11043,     +81.41149,     230.11254,      +81.41136,  2796615.55, -3729774.05,  4467504.46,      43.970476,      -81.540260,   89006.95,  125574.30,   17469.84,            17463.03,  -512.06,  16691.38,           22626.86,     -0.33,      0.26,           0.69,   None,   None
 26,          2,       0,  0.809000, 2458400.530031896662, 168.34500,  45.57600,              348.34500,  44.42400,       348.34549,       44.42430,    229.42534,     +81.50692,     229.43068,      +81.50725,  2796645.93, -3729398.87,  4466946.58,      43.968649,      -81.537325,   88416.47,  124978.51,   18142.84,            18136.02,  -554.79,  21709.38,           22555.15,      0.79,     -0.62,           1.65,   None,   None
 27,          2,       0,  0.841000, 2458400.530032266863, 168.43600,  45.65900,              348.43600,  44.34100,       348.43668,       44.34142,    228.89346,     +81.57763,     228.89980,      +81.57809,  2796668.85, -3729115.83,  4466525.68,      43.967271,      -81.535146,   87970.93,  124529.88,   18650.57,            18643.75,  -785.87,  15866.62,           22446.75,      1.10,     -0.86,           2.30,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_004430_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.530902777798
Time: 2018-10-09 00:44:30.000002 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 88.83945 deg
 R.A. = 267.14223  Dec = +56.48519 deg

Best intersection: Stations 1 and 2 with Qconv = 88.84 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2861081.81 +/- 2.04 m
 Y =  -3755177.82 +/- 9.35 m
 Z =   4435192.12 +/- 13.04 m
 Vx =     -953.33 +/- 9.71 m/s
 Vy =   -13358.48 +/- 6.92 m/s
 Vz =    19857.47 +/- 14.17 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+4.213691e+00, +6.053505e+00, -7.486793e+00, +1.519669e+01, -1.109587e+01, +2.123595e+01
+6.053505e+00, +8.765509e+01, -1.209465e+02, +5.147724e+00, +9.194337e+00, -2.572571e+00
-7.486793e+00, -1.209465e+02, +1.706599e+02, -1.048873e+00, -1.223195e+01, +8.248661e+00
+1.519669e+01, +5.147724e+00, -1.048873e+00, +9.670931e+01, -7.065489e+01, +1.339639e+02
-1.109587e+01, +9.194337e+00, -1.223195e+01, -7.065489e+01, +6.303735e+01, -1.063397e+02
+2.123595e+01, -2.572571e+00, +8.248661e+00, +1.339639e+02, -1.063397e+02, +1.919163e+02

Timing offsets (from input data):
         1: 0.000000 s
         2: -0.000182 s

Reference point on the trajectory:
  Time: 2018-10-09 00:44:30.000002 UTC
  Lon     = -81.413743 +/- 0.0001 deg
  Lat     = +43.401396 +/- 0.0000 deg
  Lat geo = +43.212553 +/- 0.0000 deg
  Ht      =  109456.47 +/- 14.09 m

  JD dynamic   = 2458400.531703518704 
  LST apparent = 307.3038898532 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.91800 +/- 0.0437 deg
  Dec       = +56.00313 +/- 0.0063 deg
  Azimuth   = +310.35539 +/- 0.0192 deg
  Elevation = +60.98091 +/- 0.0234 deg
  Vavg      =  22.81543 +/- 0.0122 km/s
  Vinit     =  23.95155 +/- 0.0153 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.04196 +/- 0.0437 deg
  Dec       = +56.45184 +/- 0.0063 deg
  Azimuth   = +311.47989 +/- 0.0192 deg
  Elevation = +61.52797 +/- 0.0234 deg
  Vavg      =  22.69031 +/- 0.0122 km/s
  Vinit     =  23.82644 +/- 0.0153 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.63539 +/- 0.2814 deg
  Dec    = +56.23526 +/- 0.1248 deg
  Vg     =  21.22753 +/- 0.0173 km/s
  Vinf   =  23.95155 +/- 0.0153 km/s
  Zc     =  29.14169 +/- 0.1366 deg
  Zg     =  30.93749 +/- 0.1458 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 247.85573 +/- 0.6035 deg
  Bg     = +79.10550 +/- 0.1632 deg
  Vh     =  39.08411 +/- 0.0195 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.04577 +/- 0.1198 deg
  Bh     = +32.23392 +/- 0.0383 deg
  Vh_x   =  -6.89947 +/- 0.0629 km/s
  Vh_y   =  32.33242 +/- 0.0381 km/s
  Vh_z   = -20.84657 +/- 0.0213 km/s
Orbit:
  La Sun = 195.426683 +/- 0.0000 deg
  a      =   3.571881 +/- 0.0228 AU
  e      =   0.721130 +/- 0.0018
  i      =  32.278992 +/- 0.0353 deg
  peri   = 173.175176 +/- 0.2367 deg
  node   = 195.427523 +/- 0.0000 deg
  Pi     =   8.602699 +/- 0.2367 deg
  q      =   0.996092 +/- 0.0002 AU
  f      =   6.822751 +/- 0.2367 deg
  M      =   0.767392 +/- 0.0214 deg
  Q      =   6.147671 +/- 0.0457 AU
  n      =   0.146002 +/- 0.0013 deg/day
  T      =   6.750659 +/- 0.0652 years
  Last perihelion JD = 2458395.275663 (2018-10-03 18:36:57.325692) +/- 0.1791 days
  Tj     =   2.427517 +/- 0.0084
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +3.130392e-06, -2.623601e-07, -2.044337e-04, +2.297408e-11, -4.781112e-06, -3.380989e-07
q   , -2.623601e-07, +4.921686e-08, +3.993838e-05, -8.502413e-12, +9.215015e-07, +1.255326e-07
Tp  , -2.044337e-04, +3.993838e-05, +3.245124e-02, -7.009065e-09, +7.484362e-04, +1.034899e-04
node, +2.297408e-11, -8.502413e-12, -7.009065e-09, +1.757564e-15, -1.608921e-10, -2.596304e-11
peri, -4.781112e-06, +9.215015e-07, +7.484362e-04, -1.608921e-10, +1.726387e-05, +2.375556e-06
i   , -3.380989e-07, +1.255326e-07, +1.034899e-04, -2.596304e-11, +2.375556e-06, +3.835359e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 25.252072
 a2 = 3.559412

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.722e-05 s
  Stddev    = 4.15e-03 s

Begin point on the trajectory:
  Lon =   -81.413736 +/- 0.0000 deg
  Lat =    43.401391 +/- 0.0000 deg
  Ht  = 109455.09 +/- 5.29 m
End point on the trajectory:
  Lon =   -81.293799 +/- 0.0000 deg
  Lat =    43.323688 +/- 0.0000 deg
  Ht  = 85129.46 +/- 24.97 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,  22.764562,   0.000000,   109464.22,   103673.38,          0.001564,      2.06,      2.51,              11.81, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  24.080776,   3.586704,   106094.61,    85003.16,          0.001015,      1.52,      0.66,              18.38, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.530902777798, 106.54700,  26.85700,              286.54700,  63.14300,       286.54698,       63.14272,    270.30308,     +44.84012,     270.30270,      +44.84007,  2861089.86, -3755180.02,  4435196.39,      43.401383,      -81.413681,  109464.22,  122067.38,       0.00,                9.19,    34.25,      0.00,           24576.15,     -0.46,      0.38,           1.00,   None,   None
  1,          1,       0,  0.031000, 2458400.530903136823, 106.42800,  26.86100,              286.42800,  63.13900,       286.42805,       63.13982,    270.31092,     +44.78650,     270.31217,      +44.78667,  2861110.82, -3754869.27,  4434734.14,      43.399837,      -81.411323,  108976.24,  121525.78,     557.39,              548.20,  -171.64,  17980.22,           24576.15,      1.34,     -1.10,           2.94,   None,   None
  2,          1,       0,  0.062000, 2458400.530903495383, 106.23200,  26.86600,              286.23200,  63.13400,       286.23218,       63.13759,    270.32629,     +44.69847,     270.33150,      +44.69919,  2861145.27, -3754358.28,  4433974.02,      43.397293,      -81.407361,  108173.85,  120632.46,    1473.94,             1464.75,     0.01,  29566.12,           24576.15,      5.84,     -4.80,          12.92,   None,   None
  3,          1,       0,  0.093000, 2458400.530903854407, 106.06700,  26.86600,              286.06700,  63.13400,       286.06703,       63.13475,    270.34531,     +44.62514,     270.34673,      +44.62529,  2861173.85, -3753934.53,  4433343.67,      43.395183,      -81.404096,  107508.44,  119892.65,    2234.02,             2224.83,    15.20,  24518.81,           24576.15,      1.21,     -1.00,           2.70,   None,   None
  4,          1,       0,  0.124000, 2458400.530904212967, 105.92300,  26.86700,              285.92300,  63.13300,       285.92294,       63.13151,    270.36071,     +44.56099,     270.35918,      +44.56069,  2861198.43, -3753570.02,  4432801.45,      43.393368,      -81.401306,  106936.07,  119257.04,    2887.84,             2878.66,   -75.88,  21091.01,           24039.72,     -2.39,      1.97,           5.36,   None,   None
  5,          1,       0,  0.156000, 2458400.530904583167, 105.72000,  26.87200,              285.72000,  63.12800,       285.72001,       63.12831,    270.37775,     +44.46991,     270.37883,      +44.46997,  2861232.80, -3753060.28,  4432043.18,      43.390829,      -81.397356,  106135.68,  118366.80,    3802.16,             3792.97,    69.51,  28572.44,           24555.64,      0.49,     -0.41,           1.11,   None,   None
  6,          1,       0,  0.187000, 2458400.530904942192, 105.57600,  26.87600,              285.57600,  63.12400,       285.57601,       63.12461,    270.38944,     +44.40523,     270.39105,      +44.40535,  2861256.75, -3752705.20,  4431514.98,      43.389060,      -81.394641,  105578.12,  117748.11,    4439.07,             4429.88,   -38.48,  20545.50,           24309.22,      0.97,     -0.80,           2.20,   None,   None
  7,          1,       0,  0.218000, 2458400.530905300751, 105.37800,  26.88100,              285.37800,  63.11900,       285.37803,       63.12092,    270.40648,     +44.31641,     270.41002,      +44.31679,  2861289.45, -3752220.20,  4430793.52,      43.386642,      -81.390884,  104816.61,  116901.62,    5309.01,             5299.83,    86.56,  28062.65,           24517.97,      3.03,     -2.48,           6.91,   None,   None
  8,          1,       0,  0.249000, 2458400.530905659776, 105.23700,  26.88200,              285.23700,  63.11800,       285.23699,       63.11677,    270.42233,     +44.25367,     270.42168,      +44.25342,  2861312.32, -3751880.99,  4430288.94,      43.384951,      -81.388295,  104284.00,  116311.14,    5917.44,             5908.25,   -49.91,  19626.63,           24291.28,     -1.94,      1.59,           4.45,   None,   None
  9,          1,       0,  0.280000, 2458400.530906018335, 105.07400,  26.88600,              285.07400,  63.11400,       285.07399,       63.11245,    270.43696,     +44.18060,     270.43602,      +44.18029,  2861338.55, -3751492.09,  4429710.43,      43.383012,      -81.385307,  103673.38,  115633.64,    6615.01,             6605.82,   -97.25,  22502.20,           24078.80,     -2.41,      1.98,           5.56,   None,   None
  0,          2,       0,  0.159217, 2458400.530904611573, 163.29600,  12.44900,              343.29600,  77.55100,       343.29443,       77.55142,    301.20443,     +54.97419,     301.20481,      +54.97368,  2861234.56, -3753034.13,  4432004.28,      43.390698,      -81.397157,  106094.61,  108278.30,       0.00,             3839.89,    39.13,      0.00,           24903.28,      0.40,      0.93,           1.93,   None,   None
  1,          2,       0,  0.190217, 2458400.530904970597, 163.67000,  12.38000,              343.67000,  77.62000,       343.67214,       77.61943,    301.37839,     +54.93886,     301.37957,      +54.93957,  2861257.89, -3752688.21,  4431489.70,      43.388975,      -81.394515,  105551.44,  107694.83,     620.47,             4460.36,   -85.30,  20015.32,           24903.28,     -0.55,     -1.27,           2.65,   None,   None
  2,          2,       0,  0.221217, 2458400.530905329157, 164.18500,  12.29000,              344.18500,  77.71000,       344.18756,       77.70930,    301.61260,     +54.89323,     301.61399,      +54.89407,  2861288.45, -3752235.03,  4430815.58,      43.386716,      -81.391013,  104839.88,  106930.82,    1433.34,             5273.22,   -17.34,  26221.38,           24903.28,     -0.66,     -1.51,           3.18,   None,   None
  3,          2,       0,  0.252217, 2458400.530905688182, 164.76000,  12.19500,              344.76000,  77.80500,       344.75701,       77.80582,    301.86792,     +54.84522,     301.86841,      +54.84423,  2861321.12, -3751750.53,  4430094.86,      43.384301,      -81.387260,  104079.17,  106114.71,    2302.38,             6142.27,   106.81,  28033.78,           24903.28,      0.76,      1.76,           3.73,   None,   None
  4,          2,       0,  0.283217, 2458400.530906047206, 165.15800,  12.12800,              345.15800,  77.87200,       345.15553,       77.87268,    302.04360,     +54.80947,     302.04431,      +54.80866,  2861343.85, -3751413.51,  4429593.54,      43.382620,      -81.384688,  103550.00,  105547.63,    2906.89,             6746.78,   -33.58,  19500.13,           24179.64,      0.63,      1.45,           3.09,   None,   None
  5,          2,       0,  0.314217, 2458400.530906405766, 165.73400,  12.03300,              345.73400,  77.96700,       345.73559,       77.96655,    302.29415,     +54.75770,     302.29577,      +54.75823,  2861375.49, -3750944.31,  4428895.58,      43.380280,      -81.381056,  102813.33,  104758.56,    3748.49,             7588.38,    63.12,  27148.51,           24397.01,     -0.41,     -0.93,           2.01,   None,   None
  6,          2,       0,  0.345217, 2458400.530906764790, 166.21500,  11.95800,              346.21500,  78.04200,       346.21335,       78.04247,    302.49876,     +54.71689,     302.49988,      +54.71634,  2861401.12, -3750564.22,  4428330.17,      43.378384,      -81.378138,  102216.56,  104119.98,    4430.26,             8270.15,    -0.01,  21992.62,           24217.03,      0.42,      0.96,           2.08,   None,   None
  7,          2,       0,  0.376217, 2458400.530907123350, 166.78700,  11.87100,              346.78700,  78.12900,       346.78274,       78.13023,    302.73834,     +54.66852,     302.73907,      +54.66710,  2861430.63, -3750126.47,  4427679.01,      43.376199,      -81.374758,  101529.30,  103385.10,    5215.44,             9055.33,    40.27,  25328.24,           24234.63,      1.08,      2.49,           5.43,   None,   None
  8,          2,       0,  0.408217, 2458400.530907493550, 167.33700,  11.78800,              347.33700,  78.21200,       347.33331,       78.21307,    302.96574,     +54.62070,     302.96671,      +54.61946,  2861458.52, -3749713.01,  4427063.97,      43.374135,      -81.371575,  100880.15,  102691.63,    5957.07,             9796.95,    12.97,  23175.84,           24169.81,      0.94,      2.16,           4.73,   None,   None
  9,          2,       0,  0.439217, 2458400.530907852575, 167.84200,  11.71200,              347.84200,  78.28800,       347.84226,       78.28792,    303.17213,     +54.57535,     303.17402,      +54.57544,  2861483.72, -3749339.20,  4426507.90,      43.372269,      -81.368707,  100293.27,  102065.22,    6627.57,            10467.46,   -61.43,  21629.16,           23998.55,     -0.07,     -0.15,           0.33,   None,   None
 10,          2,       0,  0.470217, 2458400.530908211134, 168.46400,  11.62300,              348.46400,  78.37700,       348.46546,       78.37656,    303.42125,     +54.52183,     303.42352,      +54.52232,  2861513.50, -3748897.56,  4425850.95,      43.370064,      -81.365293,   99599.93,  101325.75,    7419.73,            11259.61,   -14.17,  25553.40,           23975.99,     -0.37,     -0.86,           1.90,   None,   None
 11,          2,       0,  0.501217, 2458400.530908570159, 169.02500,  11.54500,              349.02500,  78.45500,       349.02670,       78.45448,    303.64223,     +54.47381,     303.64468,      +54.47439,  2861539.75, -3748508.31,  4425271.92,      43.368119,      -81.362300,   98988.83,  100674.63,    8117.93,            11957.81,   -60.87,  22522.64,           23907.29,     -0.43,     -1.00,           2.22,   None,   None
 12,          2,       0,  0.532217, 2458400.530908928718, 169.60200,  11.46800,              349.60200,  78.53200,       349.60156,       78.53214,    303.86556,     +54.42568,     303.86769,      +54.42553,  2861565.94, -3748119.91,  4424694.15,      43.366179,      -81.359313,   98379.06,  100025.50,    8814.60,            12654.49,  -109.09,  22473.48,           23818.70,      0.11,      0.26,           0.58,   None,   None
 13,          2,       0,  0.563217, 2458400.530909287743, 170.24100,  11.38400,              350.24100,  78.61600,       350.24150,       78.61584,    304.10935,     +54.37147,     304.11181,      +54.37164,  2861594.21, -3747700.78,  4424070.68,      43.364084,      -81.356079,   97721.08,   99325.66,    9566.40,            13406.28,  -102.20,  24251.39,           23775.34,     -0.13,     -0.29,           0.66,   None,   None
 14,          2,       0,  0.594217, 2458400.530909646302, 170.82800,  11.30900,              350.82800,  78.69100,       350.82889,       78.69072,    304.32971,     +54.32183,     304.33239,      +54.32214,  2861619.59, -3747324.35,  4423510.73,      43.362202,      -81.353188,   97130.14,   98697.74,   10241.58,            14081.47,  -171.91,  21780.20,           23697.46,     -0.23,     -0.52,           1.19,   None,   None
 15,          2,       0,  0.625217, 2458400.530910005327, 171.48100,  11.22800,              351.48100,  78.77200,       351.48293,       78.77138,    304.57093,     +54.26685,     304.57398,      +54.26753,  2861647.00, -3746917.86,  4422906.05,      43.360170,      -81.350054,   96492.01,   98020.29,   10970.71,            14810.60,  -187.68,  23520.32,           23641.44,     -0.49,     -1.14,           2.62,   None,   None
 16,          2,       0,  0.657217, 2458400.530910375528, 172.15800,  11.14800,              352.15800,  78.85200,       352.15789,       78.85204,    304.81644,     +54.21144,     304.81915,      +54.21140,  2861674.54, -3746509.44,  4422298.51,      43.358127,      -81.346909,   95850.87,   97340.33,   11703.29,            15543.17,  -224.04,  22892.88,           23587.75,      0.03,      0.07,           0.15,   None,   None
 17,          2,       0,  0.688217, 2458400.530910734553, 172.85300,  11.06800,              352.85300,  78.93200,       352.85239,       78.93221,    305.06442,     +54.15427,     305.06714,      +54.15404,  2861702.05, -3746101.47,  4421691.63,      43.356087,      -81.343763,   95210.43,   96661.80,   12435.07,            16274.96,  -237.16,  23605.87,           23550.46,      0.16,      0.37,           0.86,   None,   None
 18,          2,       0,  0.719217, 2458400.530911093112, 173.52800,  10.99200,              353.52800,  79.00800,       353.52854,       79.00781,    305.30151,     +54.09815,     305.30465,      +54.09835,  2861728.17, -3745714.14,  4421115.46,      43.354148,      -81.340782,   94602.41,   96018.27,   13129.82,            16969.71,  -287.31,  22411.37,           23505.87,     -0.14,     -0.33,           0.77,   None,   None
 19,          2,       0,  0.750217, 2458400.530911452137, 174.25500,  10.91500,              354.25500,  79.08500,       354.25246,       79.08589,    305.55220,     +54.04009,     305.55471,      +54.03914,  2861755.33, -3745311.41,  4420516.38,      43.352133,      -81.337678,   93970.23,   95349.86,   13852.19,            17692.08,  -309.83,  23302.27,           23470.52,      0.67,      1.55,           3.66,   None,   None
 20,          2,       0,  0.781217, 2458400.530911810696, 174.94200,  10.84300,              354.94200,  79.15700,       354.94004,       79.15770,    305.78566,     +53.98373,     305.78843,      +53.98299,  2861780.52, -3744937.79,  4419960.61,      43.350263,      -81.334806,   93383.74,   94730.41,   14522.34,            18362.23,  -384.58,  21617.86,           23420.39,      0.52,      1.20,           2.85,   None,   None
 21,          2,       0,  0.812217, 2458400.530912169721, 175.65800,  10.77200,              355.65800,  79.22800,       355.65358,       79.22962,    306.02489,     +53.92673,     306.02715,      +53.92503,  2861805.98, -3744560.28,  4419399.05,      43.348372,      -81.331903,   92791.15,   94105.15,   15199.48,            19039.37,  -452.34,  21843.08,           23364.13,      1.19,      2.75,           6.55,   None,   None
 22,          2,       0,  0.843217, 2458400.530912528280, 176.37300,  10.70200,              356.37300,  79.29800,       356.36957,       79.29929,    306.26034,     +53.86844,     306.26295,      +53.86711,  2861830.89, -3744190.88,  4418849.55,      43.346522,      -81.329065,   92211.29,   93493.96,   15862.07,            19701.96,  -534.65,  21373.96,           23299.78,      0.93,      2.15,           5.18,   None,   None
 23,          2,       0,  0.874217, 2458400.530912887305, 177.10800,  10.63300,              357.10800,  79.36700,       357.10480,       79.36823,    306.49856,     +53.80917,     306.50134,      +53.80790,  2861855.81, -3743821.23,  4418299.68,      43.344671,      -81.326224,   91631.04,   92883.00,   16525.11,            20365.00,  -616.51,  21388.42,           23231.19,      0.88,      2.03,           4.92,   None,   None
 24,          2,       0,  0.905217, 2458400.530913245864, 177.88300,  10.56300,              357.88300,  79.43700,       357.88025,       79.43809,    306.74581,     +53.74696,     306.74882,      +53.74585,  2861881.39, -3743441.94,  4417735.46,      43.342770,      -81.323306,   91035.68,   92256.80,   17205.45,            21045.33,  -681.08,  21946.20,           23165.98,      0.77,      1.78,           4.33,   None,   None
 25,          2,       0,  0.937217, 2458400.530913616531, 178.63700,  10.49600,              358.63700,  79.50400,       358.63735,       79.50386,    306.98271,     +53.68516,     306.98672,      +53.68531,  2861905.81, -3743079.74,  4417196.67,      43.340955,      -81.320529,   90467.12,   91659.46,   17855.13,            21695.02,  -800.32,  20302.56,           23089.38,     -0.10,     -0.23,           0.56,   None,   None
 26,          2,       0,  0.968217, 2458400.530913975090, 179.46700,  10.42600,              359.46700,  79.57400,       359.46964,       79.57289,    307.23932,     +53.61825,     307.24415,      +53.61937,  2861931.85, -3742693.60,  4416622.28,      43.339020,      -81.317554,   89861.03,   91023.39,   18547.74,            22387.62,  -852.62,  22342.19,           23022.73,     -0.76,     -1.77,           4.36,   None,   None
 27,          2,       0,  0.999217, 2458400.530914334115, 180.27200,  10.36300,                0.27200,  79.63700,         0.27249,       79.63679,    307.48430,     +53.55566,     307.48862,      +53.55587,  2861956.39, -3742329.75,  4416081.03,      43.337195,      -81.314759,   89289.91,   90424.72,   19200.38,            23040.26,  -944.88,  21052.93,           22954.90,     -0.14,     -0.34,           0.83,   None,   None
 28,          2,       0,  1.030217, 2458400.530914692674, 181.06400,  10.30200,                1.06400,  79.69800,         1.06552,       79.69732,    307.72176,     +53.49263,     307.72654,      +53.49331,  2861980.06, -3741978.61,  4415558.69,      43.335435,      -81.312066,   88738.74,   89847.61,   19830.21,            23670.10, -1059.94,  20317.29,           22882.07,     -0.46,     -1.06,           2.65,   None,   None
 29,          2,       0,  1.061217, 2458400.530915051699, 181.91100,  10.24100,                1.91100,  79.75900,         1.91124,       79.75889,    307.97204,     +53.42687,     307.97655,      +53.42698,  2862004.65, -3741613.94,  4415016.23,      43.333605,      -81.309263,   88166.35,   89248.96,   20484.32,            24324.21, -1150.73,  21100.32,           22811.43,     -0.07,     -0.17,           0.42,   None,   None
 30,          2,       0,  1.092217, 2458400.530915410258, 182.71400,  10.18500,                2.71400,  79.81500,         2.71423,       79.81489,    308.20589,     +53.36391,     308.21053,      +53.36402,  2862027.52, -3741274.87,  4414511.84,      43.331904,      -81.306666,   87634.12,   88692.95,   21092.52,            24932.40, -1287.44,  19619.11,           22734.39,     -0.07,     -0.17,           0.43,   None,   None
 31,          2,       0,  1.123217, 2458400.530915769283, 183.59800,  10.12700,                3.59800,  79.87300,         3.59733,       79.87334,    308.45978,     +53.29557,     308.46423,      +53.29525,  2862051.99, -3740911.97,  4413972.01,      43.330083,      -81.303877,   87064.51,   88098.61,   21743.45,            25583.34, -1381.40,  20997.89,           22661.09,      0.22,      0.50,           1.28,   None,   None
 32,          2,       0,  1.154217, 2458400.530916127842, 184.47400,  10.07200,                4.47400,  79.92800,         4.47317,       79.92844,    308.70775,     +53.22760,     308.71226,      +53.22718,  2862075.71, -3740560.24,  4413448.81,      43.328318,      -81.301177,   86512.45,   87523.26,   22374.33,            26214.22, -1495.42,  20351.07,           22588.04,      0.28,      0.65,           1.66,   None,   None
 33,          2,       0,  1.186217, 2458400.530916498508, 185.38800,  10.01700,                5.38800,  79.98300,         5.38805,       79.98297,    308.96276,     +53.15623,     308.96773,      +53.15626,  2862099.91, -3740201.36,  4412914.95,      43.326516,      -81.298424,   85949.14,   86936.93,   23018.06,            26857.95, -1620.62,  20116.59,           22514.21,     -0.02,     -0.04,           0.11,   None,   None
 34,          2,       0,  1.217217, 2458400.530916857067, 186.11900,   9.97800,                6.11900,  80.02200,         6.11440,       80.02465,    309.16477,     +53.10206,     309.16797,      +53.09954,  2862118.91, -3739919.56,  4412495.76,      43.325101,      -81.296286,   85506.77,   86476.97,   23523.52,            27363.40, -1860.06,  16304.94,           22422.89,      1.65,      3.83,           9.95,   None,   None
 35,          2,       0,  1.248217, 2458400.530917216092, 186.96800,   9.93200,                6.96800,  80.06800,         6.96377,       80.07056,    309.39611,     +53.03621,     309.39949,      +53.03379,  2862140.55, -3739598.72,  4412018.50,      43.323490,      -81.293835,   85003.16,   85953.92,   24099.00,            27938.89, -2029.48,  18564.02,           22328.68,      1.58,      3.67,           9.58,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_004510_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.531377314590
Time: 2018-10-09 00:45:10.999981 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 37.39730 deg
 R.A. = 266.03440  Dec = +56.38648 deg

Best intersection: Stations 1 and 2 with Qconv = 37.40 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2853036.08 +/- 2.69 m
 Y =  -3705475.41 +/- 12.06 m
 Z =   4478517.70 +/- 26.06 m
 Vx =    -1199.21 +/- 3.60 m/s
 Vy =   -13515.99 +/- 14.99 m/s
 Vz =    20164.39 +/- 52.69 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+7.287431e+00, +1.257197e+01, -1.385218e+01, +1.092217e+01, -9.142390e+00, +4.362796e+01
+1.257197e+01, +1.462391e+02, -2.871903e+02, +2.640457e+00, +7.507022e+01, -2.393524e+02
-1.385218e+01, -2.871903e+02, +6.893947e+02, +1.054147e+01, -2.936600e+02, +9.653533e+02
+1.092217e+01, +2.640457e+00, +1.054147e+01, +2.067220e+01, -2.595278e+01, +1.111109e+02
-9.142390e+00, +7.507022e+01, -2.936600e+02, -2.595278e+01, +2.421233e+02, -8.266203e+02
+4.362796e+01, -2.393524e+02, +9.653533e+02, +1.111109e+02, -8.266203e+02, +2.852264e+03

Timing offsets (from input data):
         1: 0.000000 s
         2: 0.000186 s

Reference point on the trajectory:
  Time: 2018-10-09 00:45:10.999981 UTC
  Lon     = -81.294410 +/- 0.0001 deg
  Lat     = +43.949761 +/- 0.0001 deg
  Lat geo = +43.760675 +/- 0.0001 deg
  Ht      =  107298.92 +/- 24.21 m

  JD dynamic   = 2458400.532178055495 
  LST apparent = 307.5945239688 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 264.92970 +/- 0.0218 deg
  Dec       = +56.06247 +/- 0.0406 deg
  Azimuth   = +309.54441 +/- 0.0839 deg
  Elevation = +60.61658 +/- 0.0096 deg
  Vavg      =  22.63447 +/- 0.0364 km/s
  Vinit     =  24.30478 +/- 0.0519 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.00678 +/- 0.0218 deg
  Dec       = +56.51223 +/- 0.0406 deg
  Azimuth   = +310.61099 +/- 0.0839 deg
  Elevation = +61.15543 +/- 0.0096 deg
  Vavg      =  22.50750 +/- 0.0364 km/s
  Vinit     =  24.17782 +/- 0.0519 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.69538 +/- 0.0323 deg
  Dec    = +56.23232 +/- 0.0426 deg
  Vg     =  21.62426 +/- 0.0584 km/s
  Vinf   =  24.30478 +/- 0.0519 km/s
  Zc     =  29.50414 +/- 0.0095 deg
  Zg     =  31.26501 +/- 0.0157 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.22822 +/- 0.0408 deg
  Bg     = +78.95383 +/- 0.0456 deg
  Vh     =  39.28652 +/- 0.0294 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.65038 +/- 0.0094 deg
  Bh     = +32.70192 +/- 0.0777 deg
  Vh_x   =  -6.67597 +/- 0.0047 km/s
  Vh_y   =  32.37823 +/- 0.0046 km/s
  Vh_z   = -21.22526 +/- 0.0606 km/s
Orbit:
  La Sun = 195.427152 +/- -0.0000 deg
  a      =   3.815574 +/- 0.0354 AU
  e      =   0.739109 +/- 0.0026
  i      =  32.758598 +/- 0.0776 deg
  peri   = 172.522809 +/- 0.0372 deg
  node   = 195.427996 +/- 0.0000 deg
  Pi     =   7.950804 +/- 0.0372 deg
  q      =   0.995448 +/- 0.0000 AU
  f      =   7.475131 +/- 0.0372 deg
  M      =   0.757167 +/- 0.0160 deg
  Q      =   6.635701 +/- 0.0708 AU
  n      =   0.132241 +/- 0.0020 deg/day
  T      =   7.453161 +/- 0.1022 years
  Last perihelion JD = 2458394.806494 (2018-10-03 07:21:21.054796) +/- 0.0325 days
  Tj     =   2.334010 +/- 0.0136
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +6.866449e-06, +6.917191e-08, +8.163436e-05, -2.424635e-10, +1.600317e-06, +3.606677e-06
q   , +6.917191e-08, +8.924222e-10, +9.753818e-07, -2.471141e-12, +1.962077e-08, +3.674317e-08
Tp  , +8.163436e-05, +9.753818e-07, +1.090234e-03, -2.905001e-09, +2.176341e-05, +4.320011e-05
node, -2.424635e-10, -2.471141e-12, -2.905001e-09, +8.567965e-15, -5.702083e-11, -1.274429e-10
peri, +1.600317e-06, +1.962077e-08, +2.176341e-05, -5.702083e-11, +4.355824e-07, +8.479178e-07
i   , +3.606677e-06, +3.674317e-08, +4.320011e-05, -1.274429e-10, +8.479178e-07, +1.895658e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 49.989775
 a2 = 3.657994

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.982e-05 s
  Stddev    = 4.45e-03 s

Begin point on the trajectory:
  Lon =   -81.294556 +/- 0.0001 deg
  Lat =    43.949848 +/- 0.0001 deg
  Ht  = 107326.33 +/- 19.57 m
End point on the trajectory:
  Lon =   -81.194923 +/- 0.0000 deg
  Lat =    43.887815 +/- 0.0001 deg
  Ht  = 87854.59 +/- 13.82 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   1.541142,  11.208095,   107224.44,    96697.27,          0.002531,      4.47,      3.94,              15.23, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  54.089804,   3.484890,   104022.47,    87940.56,          0.001353,      1.45,      2.66,              28.70, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.531377314590, 151.19700,  39.77400,              331.19700,  50.22600,       331.19747,       50.22628,    247.76621,     +69.22650,     247.76713,      +69.22676,  2853029.28, -3705459.51,  4478427.76,      43.949290,      -81.294357,  107224.44,  138295.15,       0.00,               34.03,   132.21,      0.00,           23849.47,      0.66,     -0.75,           1.48,   None,   None
  1,          1,       0,  0.062000, 2458400.531378032174, 151.37200,  39.90600,              331.37200,  50.09400,       331.37341,       50.09485,    247.44287,     +69.35658,     247.44587,      +69.35735,  2853109.17, -3704576.99,  4477123.74,      43.944976,      -81.287243,  105851.10,  136782.54,    1576.60,             1542.57,   154.15,  25429.07,           23849.47,      1.95,     -2.22,           4.45,   None,   None
  2,          1,       0,  0.093000, 2458400.531378391199, 151.44600,  39.95100,              331.44600,  50.04900,       331.43843,       50.04445,    247.33571,     +69.41003,     247.32132,      +69.40587,  2853139.05, -3704246.93,  4476636.05,      43.943361,      -81.284615,  105337.48,  136217.96,    2166.25,             2132.22,     0.50,  19020.77,           23849.47,    -10.47,     11.87,          23.97,   None,   None
  3,          1,       0,  0.156000, 2458400.531379119959, 151.62600,  40.08800,              331.62600,  49.91200,       331.61914,       49.90789,    246.99550,     +69.54398,     246.98274,      +69.54017,  2853219.31, -3703360.24,  4475325.85,      43.939023,      -81.277467,  103957.71,  134699.99,    3750.32,             3716.29,    73.99,  25143.97,           23849.47,     -9.39,     10.65,          21.74,   None,   None
  4,          1,       0,  0.187000, 2458400.531379478984, 151.70600,  40.15400,              331.70600,  49.84600,       331.70264,       49.84399,    246.82874,     +69.60420,     246.82295,      +69.60233,  2853256.14, -3702953.43,  4474724.75,      43.937032,      -81.274196,  103324.70,  134004.23,    4477.07,             4443.03,    57.44,  23443.51,           23842.46,     -4.57,      5.19,          10.64,   None,   None
  5,          1,       0,  0.218000, 2458400.531379837543, 151.79200,  40.22300,              331.79200,  49.77700,       331.79102,       49.77642,    246.65421,     +69.66864,     246.65322,      +69.66809,  2853294.68, -3702527.68,  4474095.65,      43.934947,      -81.270766,  102662.22,  133276.20,    5237.67,             5203.64,    74.76,  24535.80,           23902.69,     -1.32,      1.50,           3.09,   None,   None
  6,          1,       0,  0.249000, 2458400.531380196568, 151.86400,  40.27700,              331.86400,  49.72300,       331.86118,       49.72132,    246.51824,     +69.72206,     246.51376,      +69.72048,  2853325.58, -3702186.29,  4473591.21,      43.933276,      -81.268042,  102131.01,  132693.29,    5847.56,             5813.53,   -58.66,  19673.59,           23626.94,     -3.80,      4.32,           8.94,   None,   None
  7,          1,       0,  0.280000, 2458400.531380555127, 151.95700,  40.35200,              331.95700,  49.64800,       331.95696,       49.64798,    246.32678,     +69.79175,     246.32788,      +69.79173,  2853366.57, -3701733.56,  4472922.24,      43.931058,      -81.264385,  101426.58,  131919.54,    6656.36,             6622.33,     6.85,  26090.53,           23635.10,     -0.05,      0.06,           0.12,   None,   None
  8,          1,       0,  0.311000, 2458400.531380914152, 152.04500,  40.42100,              332.04500,  49.57900,       332.04558,       49.57935,    246.15037,     +69.85741,     246.15281,      +69.85773,  2853404.38, -3701315.87,  4472305.06,      43.929011,      -81.261021,  100776.68,  131206.26,    7402.56,             7368.53,     9.75,  24070.92,           23660.81,      0.77,     -0.88,           1.84,   None,   None
  9,          1,       0,  0.342000, 2458400.531381272711, 152.13300,  40.48900,              332.13300,  49.51100,       332.13320,       49.51112,    245.97600,     +69.92290,     245.97783,      +69.92302,  2853441.51, -3700905.67,  4471698.94,      43.927001,      -81.257720,  100138.44,  130506.12,    8135.38,             8101.35,    -0.73,  23639.23,           23674.60,      0.27,     -0.31,           0.65,   None,   None
 10,          1,       0,  0.373000, 2458400.531381631736, 152.21700,  40.55600,              332.21700,  49.44400,       332.21801,       49.44460,    245.80272,     +69.98567,     245.80625,      +69.98624,  2853477.27, -3700510.63,  4471115.23,      43.925065,      -81.254544,   99523.80,  129832.28,    8841.11,             8807.08,   -38.30,  22765.47,           23650.19,      1.32,     -1.51,           3.19,   None,   None
 11,          1,       0,  0.405000, 2458400.531382001936, 152.28300,  40.60800,              332.28300,  49.39200,       332.28282,       49.39189,    245.66786,     +70.03489,     245.66920,      +70.03478,  2853505.09, -3700203.31,  4470661.13,      43.923558,      -81.252107,   99045.62,  129309.05,    9390.13,             9356.10,  -256.56,  17156.90,           23424.62,     -0.24,      0.27,           0.57,   None,   None
 12,          1,       0,  0.436000, 2458400.531382360961, 152.37000,  40.67800,              332.37000,  49.32200,       332.37087,       49.32251,    245.48510,     +70.09992,     245.48862,      +70.10041,  2853541.66, -3699799.36,  4470064.25,      43.921577,      -81.248856,   98417.14,  128620.47,   10111.78,            10077.75,  -278.20,  23279.02,           23275.85,      1.13,     -1.29,           2.75,   None,   None
 13,          1,       0,  0.467000, 2458400.531382719520, 152.45600,  40.74600,              332.45600,  49.25400,       332.45671,       49.25442,    245.30705,     +70.16402,     245.31039,      +70.16443,  2853577.11, -3699407.72,  4469485.55,      43.919656,      -81.245708,   97807.80,  127953.25,   10811.45,            10777.41,  -321.83,  22569.95,           23160.31,      0.92,     -1.05,           2.25,   None,   None
 14,          1,       0,  0.498000, 2458400.531383078545, 152.53600,  40.80900,              332.53600,  49.19100,       332.53582,       49.19090,    245.14139,     +70.22359,     245.14313,      +70.22349,  2853609.76, -3699047.09,  4468952.68,      43.917887,      -81.242820,   97246.71,  127339.38,   11455.71,            11421.68,  -420.87,  20782.67,           23030.55,     -0.23,      0.26,           0.56,   None,   None
 15,          1,       0,  0.529000, 2458400.531383437105, 152.61200,  40.87300,              332.61200,  49.12700,       332.61371,       49.12801,    244.97112,     +70.28065,     244.97669,      +70.28164,  2853641.73, -3698693.94,  4468430.86,      43.916153,      -81.239993,   96697.27,  126738.55,   12086.61,            12052.57,  -533.27,  20351.51,           22888.66,      2.20,     -2.51,           5.42,   None,   None
  0,          2,       0,  0.158373, 2458400.531379162334, 182.09500,  39.27400,                2.09500,  50.72600,         2.09959,       50.72967,    317.56211,     +82.33316,     317.57864,      +82.32899,  2853215.55, -3703401.86,  4475387.36,      43.939227,      -81.277831,  104022.47,  133243.34,       0.00,             3641.93,   -57.26,      0.00,           24435.07,      9.56,     -5.20,          16.85,   None,   None
  1,          2,       0,  0.190373, 2458400.531379532535, 182.29600,  39.37500,                2.29600,  50.62500,         2.29760,       50.62627,    318.65991,     +82.40510,     318.66607,      +82.40364,  2853254.43, -3702972.33,  4474752.67,      43.937124,      -81.274374,  103354.09,  132579.73,     767.36,             4409.28,   -57.18,  23979.97,           24435.07,      3.31,     -1.80,           5.87,   None,   None
  2,          2,       0,  0.221373, 2458400.531379891559, 182.48700,  39.47300,                2.48700,  50.52700,         2.48667,       50.52674,    319.72896,     +82.47240,     319.72881,      +82.47271,  2853291.38, -3702564.10,  4474149.47,      43.935126,      -81.271090,  102718.88,  131950.02,    1496.65,             5138.58,   -71.18,  23525.52,           24435.07,     -0.68,      0.37,           1.21,   None,   None
  3,          2,       0,  0.252373, 2458400.531380250119, 182.69900,  39.58500,                2.69900,  50.41500,         2.69862,       50.41470,    320.94777,     +82.54661,     320.94765,      +82.54696,  2853332.42, -3702110.75,  4473479.59,      43.932906,      -81.267429,  102013.48,  131251.91,    2306.55,             5948.48,    -4.58,  26125.85,           24435.07,     -0.77,      0.42,           1.38,   None,   None
  4,          2,       0,  0.283373, 2458400.531380609144, 182.88100,  39.68200,                2.88100,  50.31800,         2.88027,       50.31742,    322.01813,     +82.60798,     322.01711,      +82.60867,  2853367.60, -3701722.12,  4472905.35,      43.931002,      -81.264309,  101408.77,  130654.37,    3000.84,             6642.76,   -53.59,  22396.32,           24169.08,     -1.49,      0.81,           2.68,   None,   None
  5,          2,       0,  0.314373, 2458400.531380967703, 183.09600,  39.79700,                3.09600,  50.20300,         3.09497,       50.20219,    323.30969,     +82.67700,     323.30805,      +82.67797,  2853408.72, -3701267.88,  4472234.16,      43.928776,      -81.260639,  100702.02,  129957.20,    3812.33,             7454.25,    14.60,  26177.08,           24377.23,     -2.07,      1.13,           3.75,   None,   None
  6,          2,       0,  0.345373, 2458400.531381326728, 183.28900,  39.90200,                3.28900,  50.09800,         3.28813,       50.09732,    324.49732,     +82.73692,     324.49640,      +82.73774,  2853445.65, -3700859.91,  4471631.33,      43.926777,      -81.257356,  100067.25,  129332.07,    4541.17,             8183.09,     0.14,  23511.00,           24359.66,     -1.74,      0.94,           3.15,   None,   None
  7,          2,       0,  0.376373, 2458400.531381685287, 183.44100,  39.98500,                3.44100,  50.01500,         3.43948,       50.01381,    325.44924,     +82.78185,     325.44681,      +82.78330,  2853474.75, -3700538.52,  4471156.44,      43.925201,      -81.254797,   99567.18,  128840.25,    5115.33,             8757.25,  -169.00,  18521.22,           23867.83,     -3.04,      1.65,           5.53,   None,   None
  8,          2,       0,  0.407373, 2458400.531382044312, 183.64700,  40.09900,                3.64700,  49.90100,         3.64612,       49.90032,    326.76537,     +82.84046,     326.76489,      +82.84131,  2853513.80, -3700107.10,  4470518.97,      43.923086,      -81.251317,   98895.95,  128181.23,    5886.05,             9527.98,  -141.57,  24862.18,           23703.83,     -1.75,      0.95,           3.20,   None,   None
  9,          2,       0,  0.439373, 2458400.531382414512, 183.84200,  40.20700,                3.84200,  49.79300,         3.84091,       49.79215,    328.03400,     +82.89199,     328.03330,      +82.89305,  2853550.54, -3699701.23,  4469919.25,      43.921096,      -81.248054,   98264.47,  127562.28,    6611.14,            10253.06,  -183.76,  22658.90,           23561.11,     -2.16,      1.17,           3.97,   None,   None
 10,          2,       0,  0.470373, 2458400.531382773537, 184.01300,  40.30400,                4.01300,  49.69600,         4.01267,       49.69575,    329.17142,     +82.93595,     329.17268,      +82.93627,  2853582.91, -3699343.68,  4469390.92,      43.919342,      -81.245192,   97708.17,  127017.86,    7249.90,            10891.82,  -288.30,  20605.13,           23349.63,     -0.64,      0.35,           1.19,   None,   None
 11,          2,       0,  0.501373, 2458400.531383132096, 184.23300,  40.42900,                4.23300,  49.57100,         4.23390,       49.57170,    330.65905,     +82.98797,     330.66295,      +82.98708,  2853624.01, -3698889.68,  4468720.09,      43.917114,      -81.241521,   97001.86,  126327.95,    8060.96,            11702.88,  -220.54,  26163.19,           23335.73,      1.76,     -0.96,           3.27,   None,   None
 12,          2,       0,  0.532373, 2458400.531383491121, 184.40300,  40.52600,                4.40300,  49.47400,         4.40396,       49.47473,    331.82726,     +83.02479,     331.83124,      +83.02385,  2853655.75, -3698539.05,  4468202.00,      43.915393,      -81.238716,   96456.34,  125795.93,    8687.35,            12329.28,  -337.44,  20206.27,           23224.63,      1.85,     -1.01,           3.46,   None,   None
 13,          2,       0,  0.563373, 2458400.531383849680, 184.59300,  40.63500,                4.59300,  49.36500,         4.59422,       49.36593,    333.15182,     +83.06252,     333.15619,      +83.06132,  2853690.94, -3698150.27,  4467627.53,      43.913485,      -81.235590,   95851.49,  125207.06,    9381.90,            13023.83,  -386.18,  22404.94,           23131.49,      2.35,     -1.28,           4.40,   None,   None
 14,          2,       0,  0.594373, 2458400.531384208705, 184.77800,  40.74200,                4.77800,  49.25800,         4.77946,       49.25911,    334.46089,     +83.09592,     334.46553,      +83.09448,  2853725.08, -3697773.12,  4467070.25,      43.911633,      -81.232562,   95264.74,  124636.78,   10055.68,            13697.60,  -455.71,  21734.67,           23036.19,      2.80,     -1.52,           5.27,   None,   None
 15,          2,       0,  0.625373, 2458400.531384567264, 184.96800,  40.85100,                4.96800,  49.14900,         4.96850,       49.14938,    335.81639,     +83.12517,     335.81965,      +83.12467,  2853759.73, -3697390.32,  4466504.62,      43.909753,      -81.229486,   94669.21,  124058.99,   10739.54,            14381.46,  -515.15,  22059.92,           22950.96,      0.95,     -0.52,           1.81,   None,   None
 16,          2,       0,  0.656373, 2458400.531384926289, 185.14000,  40.95200,                5.14000,  49.04800,         5.14058,       49.04844,    337.06555,     +83.14979,     337.06894,      +83.14922,  2853791.25, -3697042.12,  4465990.12,      43.908042,      -81.226700,   94127.50,  123534.25,   11361.59,            15003.51,  -636.39,  20066.25,           22836.13,      1.09,     -0.60,           2.08,   None,   None
 17,          2,       0,  0.687373, 2458400.531385284849, 185.32600,  41.06100,                5.32600,  48.93900,         5.32615,       48.93912,    338.42693,     +83.17206,     338.42995,      +83.17190,  2853825.00, -3696669.39,  4465439.36,      43.906211,      -81.223707,   93547.63,  122973.55,   12027.47,            15669.40,  -713.81,  21480.13,           22731.81,      0.29,     -0.16,           0.55,   None,   None
 18,          2,       0,  0.719373, 2458400.531385655515, 185.49700,  41.16200,                5.49700,  48.83800,         5.49649,       48.83762,    339.69153,     +83.18929,     339.69416,      +83.18979,  2853855.98, -3696327.08,  4464933.57,      43.904529,      -81.220973,   93015.09,  122459.40,   12639.00,            16280.92,  -869.56,  19110.19,           22598.00,     -0.96,      0.52,           1.83,   None,   None
 19,          2,       0,  0.750373, 2458400.531386014074, 185.69900,  41.28400,                5.69900,  48.71600,         5.69973,       48.71655,    341.20888,     +83.20690,     341.21239,      +83.20617,  2853892.49, -3695923.85,  4464337.74,      43.902547,      -81.217725,   92387.81,  121855.03,   13359.38,            17001.30,  -892.47,  23238.01,           22509.77,      1.36,     -0.74,           2.61,   None,   None
 20,          2,       0,  0.781373, 2458400.531386373099, 185.94400,  41.43100,                5.94400,  48.56900,         5.94516,       48.56987,    343.05598,     +83.22022,     343.05954,      +83.21906,  2853936.07, -3695442.42,  4463626.38,      43.900180,      -81.213820,   91638.95,  121135.23,   14219.43,            17861.36,  -775.72,  27743.78,           22512.27,      2.16,     -1.17,           4.18,   None,   None
 21,          2,       0,  0.812373, 2458400.531386731658, 186.08800,  41.52000,                6.08800,  48.48000,         6.08964,       48.48123,    344.16029,     +83.22628,     344.16383,      +83.22464,  2853962.13, -3695154.51,  4463200.95,      43.898764,      -81.211537,   91191.01,  120705.23,   14733.80,            18375.72, -1004.65,  16592.31,           22444.21,      3.04,     -1.65,           5.91,   None,   None
 22,          2,       0,  0.843373, 2458400.531387090683, 186.28300,  41.63800,                6.28300,  48.36200,         6.28387,       48.36265,    345.64527,     +83.22808,     345.64869,      +83.22721,  2853996.59, -3694773.86,  4462638.50,      43.896891,      -81.208477,   90598.88,  120138.00,   15413.82,            19055.74, -1067.93,  21936.15,           22386.94,      1.60,     -0.87,           3.13,   None,   None
 23,          2,       0,  0.874373, 2458400.531387449242, 186.49000,  41.76600,                6.49000,  48.23400,         6.49155,       48.23515,    347.23946,     +83.22630,     347.24256,      +83.22475,  2854033.17, -3694369.77,  4462041.41,      43.894903,      -81.205219,   89970.31,  119537.15,   16135.72,            19777.64, -1089.33,  23287.04,           22351.81,      2.83,     -1.54,           5.56,   None,   None
 24,          2,       0,  0.905373, 2458400.531387808267, 186.66100,  41.87200,                6.66100,  48.12800,         6.66219,       48.12888,    348.55792,     +83.22052,     348.56105,      +83.21934,  2854063.32, -3694036.68,  4461549.23,      43.893264,      -81.202556,   89452.13,  119042.64,   16730.78,            20372.71, -1237.56,  19195.77,           22295.45,      2.16,     -1.18,           4.26,   None,   None
 25,          2,       0,  0.936373, 2458400.531388166826, 186.85100,  41.98700,                6.85100,  48.01300,         6.84945,       48.01185,    350.00346,     +83.20746,     350.00856,      +83.20900,  2854096.15, -3693674.05,  4461013.40,      43.891479,      -81.199646,   88888.04,  118505.39,   17378.62,            21020.54, -1333.02,  20897.84,           22239.24,     -2.82,      1.53,           5.58,   None,   None
 26,          2,       0,  0.968373, 2458400.531388537493, 187.01900,  42.09400,                7.01900,  47.90600,         7.01797,       47.90524,    351.31102,     +83.19533,     351.31605,      +83.19635,  2854125.74, -3693347.15,  4460530.38,      43.889869,      -81.197038,   88379.50,  118021.85,   17962.61,            21604.54, -1516.30,  18249.84,           22161.93,     -1.86,      1.01,           3.69,   None,   None
 27,          2,       0,  0.999373, 2458400.531388896052, 187.16400,  42.18700,                7.16400,  47.81300,         7.16315,       47.81238,    352.44031,     +83.18205,     352.44543,      +83.18289,  2854151.28, -3693065.01,  4460113.49,      43.888480,      -81.194802,   87940.56,  117605.09,   18466.65,            22108.57, -1755.57,  16259.21,           22056.61,     -1.52,      0.83,           3.04,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_004621_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.532187258825
Time: 2018-10-09 00:46:20.979162 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 45.80664 deg
 R.A. = 266.62128  Dec = +56.36146 deg

Best intersection: Stations 1 and 2 with Qconv = 45.81 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2843948.65 +/- 3.53 m
 Y =  -3699617.92 +/- 7.22 m
 Z =   4480772.75 +/- 16.47 m
 Vx =    -1037.37 +/- 6.04 m/s
 Vy =   -13111.27 +/- 8.52 m/s
 Vz =    19388.64 +/- 34.34 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.258153e+01, +1.002626e+01, -3.854233e+01, +2.719643e+01, +2.955667e+01, -9.316018e+01
+1.002626e+01, +5.211237e+01, -1.009944e+02, +1.554803e+01, +1.746045e+01, -8.115571e+01
-3.854233e+01, -1.009944e+02, +2.711184e+02, -7.549210e+01, -8.789232e+01, +3.920376e+02
+2.719643e+01, +1.554803e+01, -7.549210e+01, +8.029880e+01, +8.571144e+01, -2.685462e+02
+2.955667e+01, +1.746045e+01, -8.789232e+01, +8.571144e+01, +9.559670e+01, -3.024898e+02
-9.316018e+01, -8.115571e+01, +3.920376e+02, -2.685462e+02, -3.024898e+02, +1.166096e+03

Timing offsets (from input data):
         1: 0.000026 s
         2: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:46:20.979162 UTC
  Lon     = -81.631321 +/- 0.0001 deg
  Lat     = +44.026754 +/- 0.0001 deg
  Lat geo = +43.837481 +/- 0.0001 deg
  Ht      =  101538.29 +/- 14.21 m

  JD dynamic   = 2458400.532987999730 
  LST apparent = 307.5499911303 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.47617 +/- 0.0352 deg
  Dec       = +55.84906 +/- 0.0289 deg
  Azimuth   = +309.07440 +/- 0.0562 deg
  Elevation = +61.01696 +/- 0.0218 deg
  Vavg      =  22.37219 +/- 0.0280 km/s
  Vinit     =  23.42863 +/- 0.0335 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.59578 +/- 0.0352 deg
  Dec       = +56.30800 +/- 0.0289 deg
  Azimuth   = +310.18258 +/- 0.0562 deg
  Elevation = +61.58068 +/- 0.0218 deg
  Vavg      =  22.24632 +/- 0.0280 km/s
  Vinit     =  23.30276 +/- 0.0335 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.03174 +/- 0.0299 deg
  Dec    = +56.02859 +/- 0.0295 deg
  Vg     =  20.63194 +/- 0.0380 km/s
  Vinf   =  23.42863 +/- 0.0335 km/s
  Zc     =  29.10269 +/- 0.0219 deg
  Zg     =  30.99054 +/- 0.0178 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.46672 +/- 0.1147 deg
  Bg     = +78.81371 +/- 0.0257 deg
  Vh     =  38.71087 +/- 0.0164 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.91792 +/- 0.0128 deg
  Bh     = +31.52643 +/- 0.0527 deg
  Vh_x   =  -6.81424 +/- 0.0078 km/s
  Vh_y   =  32.28584 +/- 0.0052 km/s
  Vh_z   = -20.24160 +/- 0.0388 km/s
Orbit:
  La Sun = 195.427952 +/- nan deg
  a      =   3.197997 +/- 0.0150 AU
  e      =   0.688642 +/- 0.0014
  i      =  31.574425 +/- 0.0530 deg
  peri   = 172.663566 +/- 0.0168 deg
  node   = 195.428880 +/- 0.0000 deg
  Pi     =   8.092446 +/- 0.0168 deg
  q      =   0.995722 +/- 0.0000 AU
  f      =   7.334305 +/- 0.0168 deg
  M      =   0.982763 +/- 0.0060 deg
  Q      =   5.400272 +/- 0.0301 AU
  n      =   0.172340 +/- 0.0012 deg/day
  T      =   5.718970 +/- 0.0406 years
  Last perihelion JD = 2458394.830533 (2018-10-03 07:55:58.010298) +/- 0.0116 days
  Tj     =   2.595870 +/- 0.0076
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.073849e-06, -1.976714e-08, -8.122023e-06, -9.219485e-11, -2.633244e-07, +1.312279e-06
q   , -1.976714e-08, +3.359821e-10, +2.019502e-07, +7.516880e-13, +5.324852e-09, -1.068842e-08
Tp  , -8.122023e-06, +2.019502e-07, +1.369049e-04, +2.536221e-10, +3.406844e-06, -3.600751e-06
node, -9.219485e-11, +7.516880e-13, +2.536221e-10, +4.267043e-15, +9.278079e-12, -6.075015e-11
peri, -2.633244e-07, +5.324852e-09, +3.406844e-06, +9.278079e-12, +8.713191e-08, -1.318530e-07
i   , +1.312279e-06, -1.068842e-08, -3.600751e-06, -6.075015e-11, -1.318530e-07, +8.649125e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 36.228875
 a2 = 4.630243

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 5.866e-06 s
  Stddev    = 2.42e-03 s

Begin point on the trajectory:
  Lon =   -81.631393 +/- 0.0000 deg
  Lat =    44.026796 +/- 0.0001 deg
  Ht  = 101551.92 +/- 8.90 m
End point on the trajectory:
  Lon =   -81.558608 +/- 0.0001 deg
  Lat =    43.982297 +/- 0.0001 deg
  Ht  = 87207.16 +/- 8.86 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,  36.573655,   4.578229,   101007.94,    87207.16,          0.002205,      5.37,      1.22,              19.47, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  21.429106,   5.844388,   101551.92,    89814.53,          0.002128,      3.20,      3.87,              24.46, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.020781, 2458400.532187500037, 141.03300,  48.04000,              321.03300,  41.96000,       321.03317,       41.96004,    229.37761,     +61.55346,     229.37761,      +61.55359,  2843975.50, -3699278.62,  4480271.01,      44.025114,      -81.628608,  101007.94,  149156.77,       0.00,              606.28,     0.40,      0.00,           25369.59,      0.08,     -0.33,           0.47,   None,   None
  1,          1,       0,  0.051781, 2458400.532187859062, 141.06100,  48.11000,              321.06100,  41.89000,       321.05697,       41.88910,    229.22429,     +61.55415,     229.22434,      +61.55101,  2844000.58, -3698961.55,  4479802.13,      44.023580,      -81.626120,  100512.31,  148627.11,     566.59,             1172.87,  -159.30,  18277.06,           25369.59,     -1.81,      7.93,          11.29,   None,   None
  2,          1,       0,  0.082781, 2458400.532188217621, 141.10300,  48.22100,              321.10300,  41.77900,       321.09700,       41.77766,    228.98218,     +61.55327,     228.98236,      +61.54859,  2844039.98, -3698463.57,  4479065.73,      44.021171,      -81.622138,   99733.94,  147792.94,    1456.43,             2062.71,     4.25,  28704.42,           25369.59,     -2.68,     11.75,          16.82,   None,   None
  3,          1,       0,  0.113781, 2458400.532188576646, 141.13800,  48.33200,              321.13800,  41.66800,       321.13627,       41.66761,    228.74317,     +61.54705,     228.74355,      +61.54570,  2844078.44, -3697977.54,  4478347.00,      44.018819,      -81.618255,   98974.27,  146979.49,    2324.91,             2931.19,   146.45,  28015.68,           25369.59,     -0.77,      3.38,           4.87,   None,   None
  4,          1,       0,  0.144781, 2458400.532188935205, 141.16300,  48.40500,              321.16300,  41.59500,       321.16060,       41.59446,    228.58513,     +61.54420,     228.58564,      +61.54233,  2844103.55, -3697660.12,  4477877.60,      44.017283,      -81.615763,   98478.12,  146450.23,    2892.12,             3498.40,   -12.63,  18297.07,           24330.86,     -1.06,      4.67,           6.75,   None,   None
  5,          1,       0,  0.175781, 2458400.532189294230, 141.19200,  48.48600,              321.19200,  41.51400,       321.18810,       41.51313,    228.40922,     +61.54178,     228.40987,      +61.53873,  2844131.33, -3697309.07,  4477358.48,      44.015584,      -81.612993,   97929.42,  145864.69,    3519.42,             4125.70,  -111.62,  20235.31,           23449.00,     -1.72,      7.57,          10.97,   None,   None
  6,          1,       0,  0.207781, 2458400.532189664431, 141.22800,  48.59700,              321.22800,  41.40300,       321.22687,       41.40275,    228.16988,     +61.53550,     228.17067,      +61.53462,  2844168.86, -3696834.74,  4476657.06,      44.013287,      -81.609209,   97188.07,  145072.45,    4366.99,             4973.27,   -13.76,  26486.76,           23470.07,     -0.50,      2.18,           3.18,   None,   None
  7,          1,       0,  0.238781, 2458400.532190022990, 141.26200,  48.69500,              321.26200,  41.30500,       321.26073,       41.30472,    227.95760,     +61.53128,     227.95853,      +61.53028,  2844201.79, -3696418.53,  4476041.57,      44.011271,      -81.605900,   96537.55,  144378.20,    5110.73,             5717.01,     3.68,  23991.44,           23522.09,     -0.56,      2.45,           3.58,   None,   None
  8,          1,       0,  0.269781, 2458400.532190382015, 141.28700,  48.77800,              321.28700,  41.22200,       321.28828,       41.22228,    227.77962,     +61.52477,     227.78063,      +61.52577,  2844229.13, -3696072.93,  4475530.50,      44.009596,      -81.603174,   95997.39,  143802.91,    5728.29,             6334.57,  -105.04,  19921.27,           23307.25,      0.56,     -2.45,           3.60,   None,   None
  9,          1,       0,  0.300781, 2458400.532190740574, 141.32200,  48.88200,              321.32200,  41.11800,       321.32412,       41.11847,    227.55494,     +61.51901,     227.55606,      +61.52067,  2844263.41, -3695639.73,  4474889.91,      44.007497,      -81.599724,   95320.36,  143081.02,    6502.36,             7108.64,   -57.26,  24970.12,           23288.24,      0.92,     -4.06,           6.00,   None,   None
 10,          1,       0,  0.331781, 2458400.532191099599, 141.35000,  48.97100,              321.35000,  41.02900,       321.35384,       41.02986,    227.36364,     +61.51244,     227.36482,      +61.51546,  2844292.30, -3695274.57,  4474349.92,      44.005727,      -81.596836,   94749.65,  142473.66,    7154.87,             7761.15,  -131.04,  21048.63,           23176.61,      1.66,     -7.33,          10.89,   None,   None
 11,          1,       0,  0.362781, 2458400.532191458158, 141.37900,  49.05800,              321.37900,  40.94200,       321.38282,       40.94285,    227.17592,     +61.50699,     227.17721,      +61.50999,  2844320.41, -3694919.27,  4473824.50,      44.004005,      -81.594028,   94194.35,  141883.15,    7789.77,             8396.05,  -222.43,  20480.62,           23009.01,      1.64,     -7.26,          10.82,   None,   None
 12,          1,       0,  0.393781, 2458400.532191817183, 141.41200,  49.15900,              321.41200,  40.84100,       321.41701,       40.84211,    226.95837,     +61.49993,     226.95972,      +61.50388,  2844352.75, -3694510.51,  4473220.04,      44.002023,      -81.590779,   93555.52,  141203.51,    8520.18,             9126.46,  -218.30,  23561.76,           22925.76,      2.14,     -9.49,          14.22,   None,   None
 13,          1,       0,  0.424781, 2458400.532192175742, 141.44600,  49.25600,              321.44600,  40.74400,       321.44971,       40.74483,    226.74837,     +61.49455,     226.74988,      +61.49749,  2844383.66, -3694119.78,  4472642.24,      44.000128,      -81.587678,   92944.88,  140554.50,    9218.38,             9824.66,  -246.39,  22522.47,           22861.91,      1.58,     -7.02,          10.55,   None,   None
 14,          1,       0,  0.455781, 2458400.532192534767, 141.47900,  49.35100,              321.47900,  40.64900,       321.48149,       40.64955,    226.54289,     +61.48884,     226.54457,      +61.49080,  2844413.64, -3693740.87,  4472081.91,      43.998289,      -81.584675,   92352.71,  139925.67,    9895.46,            10501.74,  -295.60,  21841.31,           22794.96,      1.06,     -4.68,           7.08,   None,   None
 15,          1,       0,  0.487781, 2458400.532192904968, 141.50800,  49.43100,              321.50800,  40.56900,       321.50735,       40.56885,    226.36928,     +61.48471,     226.37127,      +61.48419,  2844438.72, -3693423.97,  4471613.29,      43.996751,      -81.582188,   91857.44,  139401.03,   10461.72,            11068.00,  -479.05,  17695.73,           22634.07,     -0.28,      1.23,           1.86,   None,   None
 16,          1,       0,  0.518781, 2458400.532193263993, 141.54600,  49.54800,              321.54600,  40.45200,       321.54706,       40.45223,    226.11767,     +61.47519,     226.11968,      +61.47602,  2844474.89, -3692966.80,  4470937.24,      43.994533,      -81.578537,   91143.02,  138642.29,   11278.64,            11884.92,  -388.42,  26352.21,           22596.59,      0.45,     -1.98,           3.02,   None,   None
 17,          1,       0,  0.549781, 2458400.532193622552, 141.57400,  49.63000,              321.57400,  40.37000,       321.57347,       40.36988,    225.94069,     +61.46928,     225.94294,      +61.46886,  2844500.02, -3692649.12,  4470467.46,      43.992990,      -81.576038,   90646.53,  138116.88,   11846.32,            12452.60,  -547.03,  18312.10,           22495.41,     -0.22,      0.99,           1.51,   None,   None
 18,          1,       0,  0.580781, 2458400.532193981577, 141.60700,  49.72500,              321.60700,  40.27500,       321.60474,       40.27450,    225.73543,     +61.46262,     225.73794,      +61.46083,  2844528.98, -3692283.14,  4469926.26,      43.991213,      -81.573141,   90074.60,  137511.24,   12500.28,            13106.57,  -619.35,  21095.73,           22401.02,     -0.95,      4.20,           6.46,   None,   None
 19,          1,       0,  0.611781, 2458400.532194340136, 141.63800,  49.82800,              321.63800,  40.17200,       321.63854,       40.17212,    225.51544,     +61.45168,     225.51786,      +61.45211,  2844559.81, -3691893.46,  4469350.00,      43.989320,      -81.570046,   89465.63,  136866.49,   13196.61,            13802.90,  -649.31,  22462.28,           22333.14,      0.23,     -1.01,           1.56,   None,   None
 20,          1,       0,  0.642781, 2458400.532194699161, 141.67500,  49.94000,              321.67500,  40.06000,       321.67581,       40.06018,    225.27463,     +61.44184,     225.27716,      +61.44248,  2844593.24, -3691471.00,  4468725.28,      43.987268,      -81.566680,   88805.48,  136167.64,   13951.50,            14557.79,  -620.71,  24351.30,           22308.99,      0.33,     -1.49,           2.31,   None,   None
 21,          1,       0,  0.673781, 2458400.532195057720, 141.69800,  50.02000,              321.69800,  39.98000,       321.70069,       39.98060,    225.10451,     +61.43213,     225.10699,      +61.43427,  2844616.63, -3691175.33,  4468288.06,      43.985831,      -81.564363,   88343.41,  135680.32,   14479.83,            15086.11,  -818.67,  17042.71,           22228.69,      1.11,     -4.95,           7.71,   None,   None
 22,          1,       0,  0.704781, 2458400.532195416745, 141.73200,  50.11400,              321.73200,  39.88600,       321.73118,       39.88582,    224.90101,     +61.42555,     224.90395,      +61.42489,  2844644.37, -3690824.76,  4467769.64,      43.984128,      -81.561591,   87795.56,  135101.96,   15106.27,            15712.56,  -918.51,  20207.97,           22145.70,     -0.34,      1.50,           2.35,   None,   None
 23,          1,       0,  0.736781, 2458400.532195786946, 141.76800,  50.21600,              321.76800,  39.78400,       321.76433,       39.78319,    224.68073,     +61.41749,     224.68410,      +61.41456,  2844674.16, -3690448.22,  4467212.83,      43.982297,      -81.558608,   87207.16,  134480.98,   15779.11,            16385.39,  -995.39,  21026.16,           22070.12,     -1.51,      6.73,          10.58,   None,   None
  0,          2,       0,  0.000000, 2458400.532187258825, 164.73500,  44.16900,              344.73500,  45.83100,       344.73089,       45.82842,    236.77862,     +78.81840,     236.76329,      +78.81593,  2843947.96, -3699626.64,  4480785.65,      44.026796,      -81.631393,  101551.92,  140110.13,       0.00,               15.58,  -103.44,      0.00,           25254.01,     -7.26,      6.00,          13.87,   None,   None
  1,          2,       0,  0.031000, 2458400.532187617384, 164.86500,  44.28300,              344.86500,  45.71700,       344.86616,       45.71772,    236.25881,     +78.92400,     236.26316,      +78.92470,  2843985.76, -3699148.89,  4480079.17,      44.024486,      -81.627579,  100805.15,  139337.92,     853.69,              838.10,    -7.21,  27538.27,           25254.01,      2.03,     -1.68,           3.91,   None,   None
  2,          2,       0,  0.062000, 2458400.532187976409, 164.96900,  44.37400,              344.96900,  45.62600,       344.97312,       45.62857,    235.83766,     +79.00805,     235.85316,      +79.01058,  2844015.80, -3698769.17,  4479517.64,      44.022650,      -81.624574,  100211.61,  138725.18,    1532.22,             1516.63,   -54.97,  21888.04,           25254.01,      7.20,     -5.96,          13.90,   None,   None
  3,          2,       0,  0.093000, 2458400.532188334968, 165.10700,  44.48600,              345.10700,  45.51400,       345.10970,       45.51568,    235.31596,     +79.11796,     235.32633,      +79.11963,  2844053.49, -3698292.82,  4478813.23,      44.020345,      -81.620771,   99467.06,  137956.86,    2383.40,             2367.82,    69.93,  27457.70,           25254.01,      4.70,     -3.89,           9.12,   None,   None
  4,          2,       0,  0.124000, 2458400.532188693993, 165.21800,  44.58000,              345.21800,  45.42000,       345.22121,       45.42200,    234.86879,     +79.20643,     234.88120,      +79.20843,  2844084.37, -3697902.61,  4478236.20,      44.018457,      -81.617678,   98857.14,  137328.49,    3080.68,             3065.09,    40.92,  22492.64,           24809.90,      5.55,     -4.60,          10.83,   None,   None
  5,          2,       0,  0.155000, 2458400.532189052552, 165.33900,  44.67800,              345.33900,  45.32200,       345.33961,       45.32238,    234.39780,     +79.30192,     234.40063,      +79.30230,  2844116.86, -3697491.88,  4477628.82,      44.016469,      -81.614416,   98215.17,  136667.65,    3814.61,             3799.03,    48.57,  23675.40,           24520.95,      1.05,     -0.87,           2.05,   None,   None
  6,          2,       0,  0.187000, 2458400.532189422753, 165.45600,  44.77900,              345.45600,  45.22100,       345.45788,       45.22217,    233.90153,     +79.39447,     233.90927,      +79.39567,  2844149.19, -3697083.30,  4477024.61,      44.014490,      -81.611175,   97576.56,  136011.03,    4544.72,             4529.13,    28.96,  22815.71,           24228.49,      3.23,     -2.67,           6.36,   None,   None
  7,          2,       0,  0.218000, 2458400.532189781778, 165.56900,  44.87600,              345.56900,  45.12400,       345.57137,       45.12547,    233.41781,     +79.48332,     233.42752,      +79.48485,  2844180.05, -3696693.24,  4476447.81,      44.012601,      -81.608082,   96966.92,  135384.88,    5241.70,             5226.12,    -0.35,  22483.39,           23962.94,      4.05,     -3.36,           8.02,   None,   None
  8,          2,       0,  0.249000, 2458400.532190140802, 165.69000,  44.97400,              345.69000,  45.02600,       345.68870,       45.02520,    232.92397,     +79.57741,     232.92005,      +79.57657,  2844211.72, -3696292.93,  4475855.84,      44.010662,      -81.604905,   96341.25,  134742.89,    5957.02,             5941.44,   -11.31,  23074.95,           23780.60,     -2.21,      1.83,           4.39,   None,   None
  9,          2,       0,  0.280000, 2458400.532190499362, 165.79100,  45.06200,              345.79100,  44.93800,       345.79003,       44.93740,    232.47122,     +79.65608,     232.46868,      +79.65545,  2844239.15, -3695946.35,  4475343.32,      44.008983,      -81.602170,   95799.56,  134187.85,    6576.34,             6560.76,  -118.28,  19977.91,           23481.52,     -1.64,      1.35,           3.26,   None,   None
 10,          2,       0,  0.311000, 2458400.532190858386, 165.91200,  45.16400,              345.91200,  44.83600,       345.90949,       44.83445,    231.93978,     +79.74951,     231.93156,      +79.74785,  2844271.02, -3695543.47,  4474747.55,      44.007031,      -81.598971,   95169.90,  133543.04,    7296.25,             7280.66,  -124.66,  23222.85,           23306.67,     -4.24,      3.51,           8.50,   None,   None
 11,          2,       0,  0.342000, 2458400.532191216946, 166.02300,  45.26400,              346.02300,  44.73600,       346.02289,       44.73593,    231.40819,     +79.83514,     231.40911,      +79.83507,  2844301.19, -3695162.16,  4474183.68,      44.005182,      -81.595949,   94573.96,  132933.51,    7977.61,             7962.03,  -169.59,  21979.48,           23154.94,     -0.19,      0.15,           0.38,   None,   None
 12,          2,       0,  0.373000, 2458400.532191575971, 166.14000,  45.36600,              346.14000,  44.63400,       346.13991,       44.63394,    230.85843,     +79.92454,     230.85956,      +79.92448,  2844332.10, -3694771.45,  4473605.91,      44.003288,      -81.592849,   93963.33,  132309.59,    8675.78,             8660.19,  -197.71,  22521.46,           23042.38,     -0.15,      0.13,           0.31,   None,   None
 13,          2,       0,  0.404000, 2458400.532191934530, 166.24100,  45.45600,              346.24100,  44.54400,       346.24143,       44.54427,    230.36547,     +80.00130,     230.36870,      +80.00160,  2844358.99, -3694431.66,  4473103.44,      44.001640,      -81.590170,   93432.28,  131767.77,    9282.94,             9267.36,  -316.83,  19585.95,           22873.26,      0.72,     -0.60,           1.47,   None,   None
 14,          2,       0,  0.435000, 2458400.532192293555, 166.36300,  45.56100,              346.36300,  44.43900,       346.36199,       44.43838,    229.78231,     +80.09317,     229.78026,      +80.09248,  2844390.46, -3694033.95,  4472515.32,      43.999711,      -81.587011,   92810.74,  131133.99,    9993.61,             9978.02,  -332.45,  22924.72,           22764.51,     -1.68,      1.39,           3.43,   None,   None
 15,          2,       0,  0.467000, 2458400.532192663755, 166.48200,  45.66600,              346.48200,  44.33400,       346.48076,       44.33324,    229.18880,     +80.18219,     229.18604,      +80.18133,  2844421.35, -3693643.43,  4471937.82,      43.997816,      -81.583916,   92200.43,  130512.47,   10691.43,            10675.85,  -384.34,  21807.10,           22669.72,     -2.04,      1.70,           4.20,   None,   None
 16,          2,       0,  0.498000, 2458400.532193022314, 166.59600,  45.77100,              346.59600,  44.22900,       346.59719,       44.22973,    228.58484,     +80.26687,     228.59128,      +80.26770,  2844451.46, -3693262.96,  4471375.20,      43.995970,      -81.580899,   91605.84,  129907.63,   11371.29,            11355.71,  -430.77,  21930.94,           22590.36,      1.96,     -1.63,           4.05,   None,   None
 17,          2,       0,  0.529000, 2458400.532193381339, 166.71700,  45.87300,              346.71700,  44.12700,       346.71414,       44.12526,    227.98953,     +80.35573,     227.98105,      +80.35371,  2844481.52, -3692882.95,  4470813.24,      43.994125,      -81.577886,   91011.96,  129304.22,   12050.35,            12034.76,  -478.01,  21904.94,           22522.74,     -4.67,      3.88,           9.69,   None,   None
 18,          2,       0,  0.560000, 2458400.532193739899, 166.81700,  45.96300,              346.81700,  44.03700,       346.81371,       44.03499,    227.45562,     +80.42867,     227.44568,      +80.42632,  2844507.22, -3692558.19,  4470333.00,      43.992549,      -81.575329,   90504.43,  128789.34,   12630.65,            12615.07,  -623.99,  18719.56,           22414.56,     -5.37,      4.45,          11.17,   None,   None
 19,          2,       0,  0.591000, 2458400.532194098923, 166.95500,  46.08700,              346.95500,  43.91300,       346.95213,       43.91125,    226.70761,     +80.52831,     226.69942,      +80.52624,  2844542.15, -3692116.71,  4469680.14,      43.990405,      -81.571806,   89814.53,  128089.66,   13419.55,            13403.96,  -561.38,  25448.23,           22378.93,     -4.65,      3.86,           9.73,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_004859_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.534027679823
Time: 2018-10-09 00:48:59.991537 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 43.34892 deg
 R.A. = 267.27283  Dec = +56.37115 deg

Best intersection: Stations 2 and 1 with Qconv = 43.35 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2900255.26 +/- 1.68 m
 Y =  -3659551.51 +/- 8.08 m
 Z =   4479805.97 +/- 14.50 m
 Vx =     -892.55 +/- 1.88 m/s
 Vy =   -12960.10 +/- 3.36 m/s
 Vz =    19170.33 +/- 15.12 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.831033e+00, +9.033986e+00, -1.671717e+01, +3.560435e+00, +2.166114e+00, -7.753848e+00
+9.033986e+00, +6.561304e+01, -1.090154e+02, +9.258349e+00, +2.082267e+01, -5.043544e+01
-1.671717e+01, -1.090154e+02, +2.113133e+02, -1.652392e+01, -3.655835e+01, +1.333016e+02
+3.560435e+00, +9.258349e+00, -1.652392e+01, +6.531678e+00, +3.066712e+00, -1.157162e+01
+2.166114e+00, +2.082267e+01, -3.655835e+01, +3.066712e+00, +3.222041e+01, -5.954297e+01
-7.753848e+00, -5.043544e+01, +1.333016e+02, -1.157162e+01, -5.954297e+01, +2.088861e+02

Timing offsets (from input data):
         2: -0.000091 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:48:59.991537 UTC
  Lon     = -81.448269 +/- 0.0001 deg
  Lat     = +44.001754 +/- 0.0001 deg
  Lat geo = +43.812531 +/- 0.0001 deg
  Ht      =  103068.14 +/- 13.89 m

  JD dynamic   = 2458400.534828420728 
  LST apparent = 308.3974082330 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.06030 +/- 0.0110 deg
  Dec       = +55.87641 +/- 0.0140 deg
  Azimuth   = +309.13336 +/- 0.0283 deg
  Elevation = +60.85138 +/- 0.0066 deg
  Vavg      =  22.05104 +/- 0.0117 km/s
  Vinit     =  23.15734 +/- 0.0144 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.19021 +/- 0.0110 deg
  Dec       = +56.34359 +/- 0.0140 deg
  Azimuth   = +310.25102 +/- 0.0283 deg
  Elevation = +61.42070 +/- 0.0066 deg
  Vavg      =  21.92456 +/- 0.0117 km/s
  Vinit     =  23.03085 +/- 0.0144 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.50301 +/- 0.1429 deg
  Dec    = +56.05349 +/- 0.0682 deg
  Vg     =  20.32407 +/- 0.0164 km/s
  Vinf   =  23.15734 +/- 0.0144 km/s
  Zc     =  29.26838 +/- 0.0724 deg
  Zg     =  31.21791 +/- 0.0773 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 247.74049 +/- 0.2959 deg
  Bg     = +78.91057 +/- 0.0876 deg
  Vh     =  38.53472 +/- 0.0117 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.13774 +/- 0.0596 deg
  Bh     = +31.17251 +/- 0.0279 deg
  Vh_x   =  -6.93252 +/- 0.0310 km/s
  Vh_y   =  32.23373 +/- 0.0198 km/s
  Vh_z   = -19.94621 +/- 0.0177 km/s
Orbit:
  La Sun = 195.429770 +/- 0.0000 deg
  a      =   3.048464 +/- 0.0095 AU
  e      =   0.673258 +/- 0.0010
  i      =  31.214463 +/- 0.0270 deg
  peri   = 172.999761 +/- 0.1231 deg
  node   = 195.430721 +/- 0.0000 deg
  Pi     =   8.430482 +/- 0.1231 deg
  q      =   0.996061 +/- 0.0001 AU
  f      =   6.998101 +/- 0.1231 deg
  M      =   1.012455 +/- 0.0145 deg
  Q      =   5.100866 +/- 0.0190 AU
  n      =   0.185175 +/- 0.0009 deg/day
  T      =   5.322580 +/- 0.0248 years
  Last perihelion JD = 2458395.067272 (2018-10-03 13:36:52.257792) +/- 0.0943 days
  Tj     =   2.675141 +/- 0.0051
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.080790e-06, -8.271913e-08, -6.538731e-05, -4.285919e-12, -1.512409e-06, +6.076286e-08
q   , -8.271913e-08, +1.329480e-08, +1.090015e-05, -2.276030e-12, +2.484785e-07, +3.148505e-08
Tp  , -6.538731e-05, +1.090015e-05, +8.947508e-03, -1.945071e-09, +2.038721e-04, +2.691292e-05
node, -4.285919e-12, -2.276030e-12, -1.945071e-09, +1.155269e-15, -4.362836e-11, -1.605125e-11
peri, -1.512409e-06, +2.484785e-07, +2.038721e-04, -4.362836e-11, +4.646140e-06, +6.036083e-07
i   , +6.076286e-08, +3.148505e-08, +2.691292e-05, -1.605125e-11, +6.036083e-07, +2.230212e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 21.122206
 a2 = 4.616540

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 9.711e-06 s
  Stddev    = 3.12e-03 s

Begin point on the trajectory:
  Lon =   -81.448200 +/- 0.0000 deg
  Lat =    44.001713 +/- 0.0000 deg
  Ht  = 103054.98 +/- 7.15 m
End point on the trajectory:
  Lon =   -81.362810 +/- 0.0000 deg
  Lat =    43.949344 +/- 0.0000 deg
  Ht  = 86313.76 +/- 4.89 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  13.318612,   5.357542,   102887.84,    87863.42,          0.001691,      2.01,      3.34,              26.93, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  23.520754,   4.445291,   103054.98,    86313.76,          0.001590,      3.36,      1.75,              17.59, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.008237, 2458400.534027777612, 173.29900,  42.04000,              353.29900,  47.96000,       353.29586,       47.95772,    266.35052,     +83.31711,     266.32390,      +83.31713,  2900263.22, -3659435.98,  4479635.08,      44.001192,      -81.447348,  102887.84,  137231.16,       0.00,              206.43,   -35.36,      0.00,           23226.56,     -6.36,      3.82,          11.15,   None,   None
  1,          2,       0,  0.039237, 2458400.534028136637, 173.46100,  42.14500,              353.46100,  47.85500,       353.45801,       47.85283,    266.32855,     +83.46814,     266.30269,      +83.46816,  2900293.91, -3658990.38,  4478975.96,      43.999023,      -81.443786,  102192.48,  136525.83,     796.21,             1002.64,    42.97,  25684.05,           23226.56,     -6.04,      3.63,          10.64,   None,   None
  2,          2,       0,  0.070237, 2458400.534028495196, 173.58600,  42.22700,              353.58600,  47.77300,       353.58274,       47.77064,    266.30734,     +83.58546,     266.27882,      +83.58548,  2900317.66, -3658645.44,  4478465.73,      43.997345,      -81.441057,  101654.19,  135980.66,    1412.55,             1618.99,   -58.56,  19882.16,           23226.56,     -6.54,      3.93,          11.58,   None,   None
  3,          2,       0,  0.101237, 2458400.534028854221, 173.74600,  42.33300,              353.74600,  47.66700,       353.74366,       47.66531,    266.27586,     +83.73649,     266.25504,      +83.73650,  2900347.81, -3658207.74,  4477818.30,      43.995214,      -81.437560,  100971.19,  135289.52,    2194.63,             2401.06,     5.64,  25228.27,           23226.56,     -4.68,      2.81,           8.33,   None,   None
  4,          2,       0,  0.132237, 2458400.534029212780, 173.89200,  42.43100,              353.89200,  47.56900,       353.89071,       47.56807,    266.24087,     +83.87533,     266.22942,      +83.87533,  2900375.30, -3657808.55,  4477227.83,      43.993270,      -81.434381,  100348.27,  134660.06,    2907.91,             3114.34,     1.04,  23008.95,           23271.73,     -2.57,      1.54,           4.60,   None,   None
  5,          2,       0,  0.163237, 2458400.534029571805, 174.02600,  42.51900,              354.02600,  47.48100,       354.02358,       47.47926,    266.22412,     +84.00154,     266.20192,      +84.00155,  2900400.13, -3657448.01,  4476694.52,      43.991514,      -81.431522,   99785.67,  134092.29,    3552.13,             3758.56,   -72.62,  20781.30,           22928.86,     -4.79,      2.88,           8.59,   None,   None
  6,          2,       0,  0.194237, 2458400.534029930364, 174.20600,  42.64200,              354.20600,  47.35800,       354.20621,       47.35815,    266.17126,     +84.17455,     266.17409,      +84.17455,  2900433.62, -3656961.70,  4475975.17,      43.989145,      -81.427620,   99026.84,  133327.25,    4421.09,             4627.52,    78.46,  28030.94,           23353.06,      0.42,     -0.25,           0.75,   None,   None
  7,          2,       0,  0.225237, 2458400.534030289389, 174.35500,  42.74200,              354.35500,  47.25800,       354.35498,       47.25798,    266.14292,     +84.31667,     266.14359,      +84.31667,  2900460.96, -3656564.75,  4475388.01,      43.987211,      -81.424459,   98407.44,  132703.82,    5130.36,             5336.80,    69.87,  22879.94,           23490.38,     -0.05,      0.03,           0.08,   None,   None
  8,          2,       0,  0.257237, 2458400.534030659590, 174.51100,  42.84700,              354.51100,  47.15300,       354.51054,       47.15267,    266.11391,     +84.46583,     266.11020,      +84.46583,  2900489.37, -3656152.17,  4474777.74,      43.985200,      -81.421171,   97763.69,  132056.71,    5867.56,             6073.99,    66.02,  23037.24,           23523.37,     -0.90,      0.54,           1.65,   None,   None
  9,          2,       0,  0.288237, 2458400.534031018149, 174.65200,  42.94500,              354.65200,  47.05500,       354.65276,       47.05554,    266.06658,     +84.60293,     266.07573,      +84.60293,  2900515.28, -3655776.01,  4474221.33,      43.983366,      -81.418181,   97176.75,  131467.54,    6539.68,             6746.12,    20.27,  21681.57,           23439.63,      1.48,     -0.89,           2.70,   None,   None
 10,          2,       0,  0.319237, 2458400.534031377174, 174.79400,  43.04200,              354.79400,  46.95800,       354.79437,       46.95826,    266.03385,     +84.73995,     266.03910,      +84.73995,  2900540.95, -3655403.28,  4473670.00,      43.981548,      -81.415219,   96595.17,  130884.48,    7205.69,             7412.12,   -31.60,  21484.04,           23305.45,      0.71,     -0.43,           1.30,   None,   None
 11,          2,       0,  0.350237, 2458400.534031735733, 174.93900,  43.14200,              354.93900,  46.85800,       354.93932,       46.85823,    265.99523,     +84.88067,     266.00017,      +84.88067,  2900567.06, -3655024.09,  4473109.10,      43.979699,      -81.412203,   96003.51,  130292.07,    7883.24,             8089.67,   -71.93,  21856.44,           23172.62,      0.61,     -0.37,           1.13,   None,   None
 12,          2,       0,  0.381237, 2458400.534032094758, 175.11100,  43.26200,              355.11100,  46.73800,       355.11236,       46.73896,    265.94089,     +85.04872,     265.95799,      +85.04872,  2900597.84, -3654577.16,  4472448.01,      43.977518,      -81.408625,   95306.20,  129594.76,    8681.82,             8888.26,     8.78,  25760.75,           23177.39,      2.60,     -1.56,           4.83,   None,   None
 13,          2,       0,  0.412237, 2458400.534032453317, 175.24200,  43.35500,              355.24200,  46.64500,       355.24409,       46.64648,    265.88763,     +85.17796,     265.91384,      +85.17797,  2900621.42, -3654234.75,  4471941.53,      43.975847,      -81.405914,   94771.95,  129061.41,    9293.63,             9500.07,   -97.29,  19735.87,           23082.45,      3.98,     -2.39,           7.42,   None,   None
 14,          2,       0,  0.443237, 2458400.534032812342, 175.38200,  43.45200,              355.38200,  46.54800,       355.38298,       46.54869,    265.85286,     +85.31454,     265.86651,      +85.31455,  2900646.11, -3653876.33,  4471411.35,      43.974098,      -81.403069,   94212.72,  128503.78,    9934.08,            10140.51,  -174.72,  20659.52,           22960.39,      1.86,     -1.12,           3.48,   None,   None
 15,          2,       0,  0.474237, 2458400.534033170901, 175.54900,  43.56900,              355.54900,  46.43100,       355.54976,       46.43154,    265.80288,     +85.47853,     265.81433,      +85.47854,  2900675.36, -3653451.56,  4470783.05,      43.972024,      -81.399673,   93550.01,  127843.80,   10693.06,            10899.49,  -133.62,  24483.14,           22912.14,      1.43,     -0.86,           2.70,   None,   None
 16,          2,       0,  0.505237, 2458400.534033529926, 175.67300,  43.66100,              355.67300,  46.33900,       355.67603,       46.34112,    265.71978,     +85.60399,     265.76071,      +85.60400,  2900697.68, -3653127.54,  4470303.77,      43.970442,      -81.397114,   93044.46,  127341.17,   11272.02,            11478.45,  -272.54,  18676.18,           22796.27,      5.67,     -3.41,          10.72,   None,   None
 17,          2,       0,  0.537237, 2458400.534033900127, 175.85000,  43.78500,              355.85000,  46.21500,       355.85181,       46.21627,    265.67098,     +85.77814,     265.69745,      +85.77815,  2900728.17, -3652684.75,  4469648.81,      43.968279,      -81.393572,   92353.65,  126655.16,   12063.20,            12269.64,  -222.39,  24724.44,           22749.59,      3.38,     -2.04,           6.43,   None,   None
 18,          2,       0,  0.568237, 2458400.534034259152, 175.98700,  43.88500,              355.98700,  46.11500,       355.98962,       46.11683,    265.59552,     +85.91588,     265.63406,      +85.91590,  2900752.17, -3652336.32,  4469133.41,      43.966577,      -81.390809,   91810.03,  126116.22,   12685.79,            12892.23,  -317.67,  20083.59,           22674.24,      4.86,     -2.93,           9.28,   None,   None
 19,          2,       0,  0.599237, 2458400.534034617711, 176.13600,  43.99100,              356.13600,  46.00900,       356.13738,       46.00996,    265.54216,     +86.06391,     265.56445,      +86.06392,  2900777.69, -3651965.73,  4468585.23,      43.964766,      -81.387861,   91231.85,  125543.79,   13347.98,            13554.41,  -373.37,  21360.76,           22600.69,      2.55,     -1.54,           4.90,   None,   None
 20,          2,       0,  0.630237, 2458400.534034976736, 176.26800,  44.08700,              356.26800,  45.91300,       356.26899,       45.91369,    265.47408,     +86.19663,     265.49139,      +86.19664,  2900800.44, -3651635.37,  4468096.58,      43.963151,      -81.385247,   90716.44,  125034.26,   13938.25,            14144.69,  -500.97,  19041.24,           22500.21,      1.83,     -1.10,           3.51,   None,   None
 21,          2,       0,  0.661237, 2458400.534035335295, 176.41500,  44.19500,              356.41500,  45.80500,       356.41633,       45.80592,    265.38632,     +86.34533,     265.40955,      +86.34534,  2900825.66, -3651269.26,  4467555.04,      43.961361,      -81.382336,   90145.27,  124470.33,   14592.43,            14798.86,  -564.67,  21102.40,           22408.26,      2.43,     -1.46,           4.70,   None,   None
 22,          2,       0,  0.692237, 2458400.534035694320, 176.59000,  44.32100,              356.59000,  45.67900,       356.58999,       45.67899,    265.31123,     +86.52074,     265.31391,      +86.52074,  2900855.02, -3650842.95,  4466924.44,      43.959277,      -81.378925,   89480.21,  123814.68,   15354.17,            15560.61,  -520.80,  24572.37,           22361.75,     -0.02,      0.01,           0.04,   None,   None
 23,          2,       0,  0.723237, 2458400.534036052879, 176.71900,  44.41800,              356.71900,  45.58200,       356.71958,       45.58240,    265.20677,     +86.65306,     265.21957,      +86.65307,  2900877.10, -3650522.28,  4466450.12,      43.957708,      -81.376391,   88979.92,  123322.34,   15927.15,            16133.58,  -665.71,  18483.03,           22287.31,      1.06,     -0.64,           2.06,   None,   None
 24,          2,       0,  0.754237, 2458400.534036411904, 176.87500,  44.53400,              356.87500,  45.46600,       356.87566,       45.46646,    265.09334,     +86.81230,     265.10817,      +86.81232,  2900903.34, -3650141.21,  4465886.44,      43.955844,      -81.373354,   88385.43,  122738.07,   16608.05,            16814.49,  -702.68,  21964.78,           22226.38,      1.20,     -0.72,           2.35,   None,   None
 25,          2,       0,  0.786237, 2458400.534036782105, 177.01300,  44.63600,              357.01300,  45.36400,       357.01232,       45.36353,    264.99871,     +86.95288,     264.98945,      +86.95287,  2900926.39, -3649806.61,  4465391.51,      43.954207,      -81.370708,   87863.42,  122225.88,   17205.92,            17412.35,  -845.85,  18683.27,           22147.18,     -1.22,      0.73,           2.40,   None,   None
  0,          1,       0,  0.000000, 2458400.534027679823, 146.57900,  44.45400,              326.57900,  45.54600,       326.57667,       45.54512,    236.24332,     +66.18854,     236.24159,      +66.18682,  2900255.84, -3659543.08,  4479793.50,      44.001713,      -81.448200,  103054.98,  142830.10,       0.00,               15.06,   -35.98,      0.00,           24877.31,     -2.14,      4.09,           6.66,   None,   None
  1,          1,       0,  0.031000, 2458400.534028038848, 146.63100,  44.52500,              326.63100,  45.47500,       326.62563,       45.47298,    236.05812,     +66.21654,     236.05432,      +66.21257,  2900281.32, -3659173.20,  4479246.38,      43.999913,      -81.445265,  102477.77,  142203.87,     660.91,              675.97,   -92.94,  21319.83,           24877.31,     -4.91,      9.40,          15.38,   None,   None
  2,          1,       0,  0.063000, 2458400.534028409049, 146.68200,  44.60600,              326.68200,  45.39400,       326.67999,       45.39324,    235.84809,     +66.24253,     235.84688,      +66.24104,  2900309.24, -3658767.70,  4478646.58,      43.997940,      -81.442039,  101844.99,  141517.40,    1385.46,             1400.52,  -109.43,  22642.15,           24877.31,     -1.83,      3.51,           5.77,   None,   None
  3,          1,       0,  0.094000, 2458400.534028768074, 146.75300,  44.71600,              326.75300,  45.28400,       326.75589,       45.28509,    235.56185,     +66.27875,     235.56427,      +66.28090,  2900346.91, -3658220.72,  4477837.50,      43.995277,      -81.437636,  100991.45,  140590.35,    2362.82,             2377.88,   150.05,  31527.49,           24877.31,      2.62,     -5.02,           8.31,   None,   None
  4,          1,       0,  0.125000, 2458400.534029126633, 146.80400,  44.78500,              326.80400,  45.21500,       326.80292,       45.21459,    235.38049,     +66.30581,     235.38021,      +66.30501,  2900370.98, -3657871.28,  4477320.61,      43.993576,      -81.434870,  100446.16,  139999.89,    2987.20,             3002.26,    56.55,  20141.33,           24523.62,     -0.97,      1.87,           3.10,   None,   None
  5,          1,       0,  0.156000, 2458400.534029485658, 146.86100,  44.86700,              326.86100,  45.13300,       326.85876,       45.13216,    235.16530,     +66.33530,     235.16434,      +66.33362,  2900398.95, -3657465.11,  4476719.81,      43.991597,      -81.431633,   99812.35,  139313.22,    3712.96,             3728.02,    64.44,  23411.74,           24264.48,     -2.01,      3.86,           6.44,   None,   None
  6,          1,       0,  0.187000, 2458400.534029844217, 146.91800,  44.95600,              326.91800,  45.04400,       326.91852,       45.04420,    234.93232,     +66.36368,     234.93343,      +66.36408,  2900428.52, -3657035.70,  4476084.64,      43.989506,      -81.428203,   99142.31,  138587.43,    4480.23,             4495.29,   113.83,  24750.53,           24222.96,      0.47,     -0.89,           1.50,   None,   None
  7,          1,       0,  0.218000, 2458400.534030203242, 146.96500,  45.02300,              326.96500,  44.97700,       326.96301,       44.97626,    234.75565,     +66.38778,     234.75515,      +66.38628,  2900451.01, -3656709.21,  4475601.69,      43.987915,      -81.425625,   98632.85,  138036.82,    5063.62,             5078.68,   -20.66,  18818.97,           23758.34,     -1.77,      3.40,           5.73,   None,   None
  8,          1,       0,  0.249000, 2458400.534030561801, 147.02100,  45.10400,              327.02100,  44.89600,       327.01751,       44.89469,    234.54183,     +66.41617,     234.54044,      +66.41354,  2900477.87, -3656319.15,  4475024.73,      43.986014,      -81.422521,   98024.21,  137378.52,    5760.58,             5775.64,   -41.58,  22482.68,           23456.21,     -3.09,      5.95,          10.07,   None,   None
  9,          1,       0,  0.280000, 2458400.534030920826, 147.08600,  45.21100,              327.08600,  44.78900,       327.08889,       44.79008,    234.26090,     +66.44709,     234.26400,      +66.44927,  2900512.10, -3655822.22,  4474289.68,      43.983591,      -81.418529,   97248.86,  136539.26,    6648.50,             6663.56,   128.47,  28642.64,           23583.53,      2.55,     -4.90,           8.35,   None,   None
 10,          1,       0,  0.312000, 2458400.534031291027, 147.13200,  45.27900,              327.13200,  44.72100,       327.13310,       44.72141,    234.08085,     +66.46987,     234.08286,      +66.47070,  2900534.11, -3655502.59,  4473816.89,      43.982033,      -81.416012,   96750.12,  136001.29,    7219.62,             7234.68,   -41.45,  17847.53,           23384.51,      0.97,     -1.86,           3.19,   None,   None
 11,          1,       0,  0.343000, 2458400.534031650051, 147.19100,  45.36700,              327.19100,  44.63300,       327.19172,       44.63327,    233.84751,     +66.49878,     233.84938,      +66.49933,  2900562.28, -3655093.53,  4473211.82,      43.980037,      -81.412749,   96111.87,  135311.86,    7950.53,             7965.59,   -28.42,  23577.63,           23277.54,      0.63,     -1.21,           2.08,   None,   None
 12,          1,       0,  0.374000, 2458400.534032008611, 147.25400,  45.45700,              327.25400,  44.54300,       327.25215,       44.54231,    233.60763,     +66.53000,     233.60793,      +66.52859,  2900591.06, -3654675.69,  4472593.76,      43.977999,      -81.409412,   95459.93,  134607.94,    8697.14,             8712.20,     0.31,  24084.18,           23239.49,     -1.61,      3.10,           5.36,   None,   None
 13,          1,       0,  0.405000, 2458400.534032367636, 147.30700,  45.53900,              327.30700,  44.46100,       327.30561,       44.46048,    233.38977,     +66.55514,     233.39052,      +66.55408,  2900616.62, -3654304.50,  4472044.70,      43.976188,      -81.406462,   94880.79,  133983.41,    9360.38,             9375.44,   -54.32,  21394.97,           23163.14,     -1.21,      2.33,           4.03,   None,   None
 14,          1,       0,  0.436000, 2458400.534032726195, 147.35700,  45.62000,              327.35700,  44.38000,       327.35768,       44.38025,    233.17481,     +66.57813,     233.17704,      +66.57865,  2900641.43, -3653944.23,  4471511.80,      43.974429,      -81.403602,   94318.67,  133377.67,   10004.12,            10019.18,  -128.46,  20765.83,           23053.89,      0.59,     -1.13,           1.97,   None,   None
 15,          1,       0,  0.467000, 2458400.534033085220, 147.40800,  45.69800,              327.40800,  44.30200,       327.40807,       44.30203,    232.96665,     +66.60210,     232.96861,      +66.60215,  2900665.38, -3653596.44,  4470997.35,      43.972731,      -81.400845,   93776.03,  132793.36,   10625.56,            10640.62,  -224.89,  20046.47,           22914.77,      0.06,     -0.11,           0.20,   None,   None
 16,          1,       0,  0.498000, 2458400.534033443779, 147.46000,  45.77900,              327.46000,  44.22100,       327.46023,       44.22108,    232.75035,     +66.62612,     232.75254,      +66.62629,  2900689.96, -3653239.66,  4470469.62,      43.970989,      -81.398013,   93219.38,  132194.15,   11263.05,            11278.11,  -305.28,  20564.24,           22773.39,      0.19,     -0.37,           0.66,   None,   None
 17,          1,       0,  0.529000, 2458400.534033802804, 147.52400,  45.87400,              327.52400,  44.12600,       327.52271,       44.12552,    232.49527,     +66.65618,     232.49663,      +66.65519,  2900718.76, -3652821.38,  4469850.90,      43.968946,      -81.394671,   92566.80,  131491.37,   12010.45,            12025.51,  -275.77,  24109.40,           22697.44,     -1.10,      2.12,           3.74,   None,   None
 18,          1,       0,  0.560000, 2458400.534034161363, 147.57900,  45.96000,              327.57900,  44.04000,       327.57797,       44.03962,    232.26473,     +66.68108,     232.26639,      +66.68029,  2900744.33, -3652450.12,  4469301.74,      43.967133,      -81.391718,   91987.57,  130868.40,   12673.83,            12688.89,  -330.26,  21399.37,           22622.65,     -0.88,      1.69,           3.00,   None,   None
 19,          1,       0,  0.592000, 2458400.534034532029, 147.63300,  46.04500,              327.63300,  43.95500,       327.63208,       43.95466,    232.03654,     +66.70522,     232.03841,      +66.70451,  2900769.34, -3652086.91,  4468764.49,      43.965358,      -81.388836,   91420.90,  130259.51,   13322.81,            13337.87,  -422.31,  20280.74,           22533.54,     -0.78,      1.50,           2.68,   None,   None
 20,          1,       0,  0.623000, 2458400.534034890588, 147.68800,  46.13500,              327.68800,  43.86500,       327.68922,       43.86545,    231.79514,     +66.72900,     231.79845,      +66.72994,  2900795.39, -3651708.70,  4468205.05,      43.963510,      -81.385825,   90830.85,  129625.53,   13998.60,            14013.66,  -464.40,  21799.73,           22458.16,      1.02,     -1.98,           3.55,   None,   None
 21,          1,       0,  0.654000, 2458400.534035249613, 147.74400,  46.22200,              327.74400,  43.77800,       327.74466,       43.77825,    231.56046,     +66.75377,     231.56356,      +66.75428,  2900820.59, -3651342.88,  4467663.94,      43.961721,      -81.382917,   90260.13,  129012.81,   14652.25,            14667.31,  -528.63,  21085.52,           22385.38,      0.56,     -1.07,           1.93,   None,   None
 22,          1,       0,  0.685000, 2458400.534035608172, 147.80600,  46.31800,              327.80600,  43.68200,       327.80622,       43.68208,    231.30090,     +66.78098,     231.30386,      +66.78115,  2900848.13, -3650942.91,  4467072.30,      43.959766,      -81.379724,   89636.15,  128342.93,   15366.94,            15382.00,  -531.82,  23054.39,           22337.27,      0.19,     -0.36,           0.65,   None,   None
 23,          1,       0,  0.716000, 2458400.534035967197, 147.85600,  46.39900,              327.85600,  43.60100,       327.85667,       43.60125,    231.08224,     +66.80207,     231.08559,      +66.80259,  2900870.97, -3650611.23,  4466581.69,      43.958143,      -81.377099,   89118.69,  127788.44,   15959.58,            15974.64,  -657.05,  19117.51,           22268.17,      0.55,     -1.07,           1.95,   None,   None
 24,          1,       0,  0.747000, 2458400.534036325756, 147.92300,  46.50400,              327.92300,  43.49600,       327.92386,       43.49632,    230.79750,     +66.83067,     230.80109,      +66.83134,  2900900.47, -3650182.98,  4465948.23,      43.956048,      -81.373670,   88450.62,  127071.79,   16724.79,            16739.85,  -609.72,  24684.25,           22236.59,      0.71,     -1.38,           2.52,   None,   None
 25,          1,       0,  0.778000, 2458400.534036684781, 147.97300,  46.58000,              327.97300,  43.42000,       327.97114,       43.41931,    230.59049,     +66.85224,     230.59263,      +66.85078,  2900921.76, -3649873.84,  4465490.95,      43.954536,      -81.371231,   87968.31,  126555.88,   17277.17,            17292.23,  -775.22,  17818.73,           22174.17,     -1.53,      2.97,           5.45,   None,   None
 26,          1,       0,  0.809000, 2458400.534037043341, 148.03300,  46.67300,              328.03300,  43.32700,       328.02977,       43.32581,    230.33710,     +66.87753,     230.33860,      +66.87500,  2900947.47, -3649500.43,  4464938.61,      43.952708,      -81.368258,   87385.79,  125932.27,   17944.39,            17959.45,  -825.88,  21522.96,           22119.47,     -2.65,      5.14,           9.48,   None,   None
 27,          1,       0,  0.841000, 2458400.534037413541, 148.08400,  46.75700,              328.08400,  43.24300,       328.08119,       43.24196,    230.10895,     +66.89787,     230.11084,      +66.89567,  2900970.24, -3649169.85,  4464449.63,      43.951090,      -81.365644,   86870.06,  125381.09,   18535.07,            18550.13,  -976.23,  18458.83,           22047.75,     -2.30,      4.46,           8.25,   None,   None
 28,          1,       0,  0.872000, 2458400.534037772566, 148.13800,  46.84900,              328.13800,  43.15100,       328.13764,       43.15087,    229.85932,     +66.91856,     229.86273,      +66.91828,  2900994.80, -3648813.26,  4463922.16,      43.949344,      -81.362810,   86313.76,  124786.45,   19172.24,            19187.30, -1056.94,  20553.87,           21979.65,     -0.29,      0.57,           1.06,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_004903_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.534062500112
Time: 2018-10-09 00:49:03.000010 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 54.44431 deg
 R.A. = 266.54150  Dec = +56.53037 deg

Best intersection: Stations 1 and 2 with Qconv = 54.44 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2928900.87 +/- 15.53 m
 Y =  -3688735.96 +/- 186.89 m
 Z =   4457383.06 +/- 276.77 m
 Vx =    -1145.12 +/- 0.49 m/s
 Vy =   -14179.41 +/- 50.09 m/s
 Vz =    21125.23 +/- 80.04 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.431493e+02, +2.805729e+03, -4.143767e+03, +4.018226e+01, +2.792837e+02, -3.804776e+02
+2.805729e+03, +3.507094e+04, -5.191911e+04, +3.060828e+02, +3.923168e+03, -5.538927e+03
-4.143767e+03, -5.191911e+04, +7.689272e+04, -4.281670e+02, -5.597549e+03, +7.910483e+03
+4.018226e+01, +3.060828e+02, -4.281670e+02, +3.609067e+01, +2.141188e+02, -2.873884e+02
+2.792837e+02, +3.923168e+03, -5.597549e+03, +2.141188e+02, +3.038844e+03, -4.299673e+03
-3.804776e+02, -5.538927e+03, +7.910483e+03, -2.873884e+02, -4.299673e+03, +6.095760e+03

Timing offsets (from input data):
         1: 0.000000 s
         2: -0.001083 s

Reference point on the trajectory:
  Time: 2018-10-09 00:49:03.000010 UTC
  Lon     = -81.408248 +/- 0.0016 deg
  Lat     = +43.609525 +/- 0.0009 deg
  Lat geo = +43.420823 +/- 0.0009 deg
  Ht      =  116895.21 +/- 290.15 m

  JD dynamic   = 2458400.534863241017 
  LST apparent = 308.4499993347 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.38286 +/- 0.0186 deg
  Dec       = +56.04396 +/- 0.0072 deg
  Azimuth   = +309.91926 +/- 0.0161 deg
  Elevation = +60.17768 +/- 0.0100 deg
  Vavg      =  22.87109 +/- 0.0289 km/s
  Vinit     =  25.46845 +/- 0.0943 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.41032 +/- 0.0186 deg
  Dec       = +56.47963 +/- 0.0072 deg
  Azimuth   = +310.93737 +/- 0.0161 deg
  Elevation = +60.69060 +/- 0.0100 deg
  Vavg      =  22.74208 +/- 0.0289 km/s
  Vinit     =  25.33944 +/- 0.0943 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.42435 +/- 0.0340 deg
  Dec    = +56.20550 +/- 0.0085 deg
  Vg     =  22.92843 +/- 0.1051 km/s
  Vinf   =  25.46845 +/- 0.0943 km/s
  Zc     =  29.94373 +/- 0.0100 deg
  Zg     =  31.55193 +/- 0.0195 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 247.30295 +/- 0.0993 deg
  Bg     = +79.04485 +/- 0.0087 deg
  Vh     =  40.21461 +/- 0.0745 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.65534 +/- 0.0134 deg
  Bh     = +34.04211 +/- 0.1063 deg
  Vh_x   =  -6.73202 +/- 0.0048 km/s
  Vh_y   =  32.63579 +/- 0.0216 km/s
  Vh_z   = -22.51222 +/- 0.1031 km/s
Orbit:
  La Sun = 195.429804 +/- nan deg
  a      =   5.589337 +/- 0.1732 AU
  e      =   0.821846 +/- 0.0067
  i      =  34.099867 +/- 0.1067 deg
  peri   = 173.068484 +/- 0.0257 deg
  node   = 195.430542 +/- 0.0000 deg
  Pi     =   8.499026 +/- 0.0257 deg
  q      =   0.995764 +/- 0.0000 AU
  f      =   6.929546 +/- 0.0257 deg
  M      =   0.386900 +/- 0.0253 deg
  Q      =  10.182910 +/- 0.3463 AU
  n      =   0.074587 +/- 0.0044 deg/day
  T      =  13.214205 +/- 0.5859 years
  Last perihelion JD = 2458395.347632 (2018-10-03 20:20:35.406026) +/- 0.0277 days
  Tj     =   1.908899 +/- 0.0344
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +4.593055e-05, +2.904861e-08, +1.726961e-04, -7.883972e-10, +2.465114e-06, +1.278080e-05
q   , +2.904861e-08, +2.225378e-10, +2.724798e-07, -5.287838e-13, +5.360973e-09, +8.526750e-09
Tp  , +1.726961e-04, +2.724798e-07, +7.799143e-04, -2.988684e-09, +1.230941e-05, +4.841252e-05
node, -7.883972e-10, -5.287838e-13, -2.988684e-09, +1.354675e-14, -4.287872e-11, -2.194750e-10
peri, +2.465114e-06, +5.360973e-09, +1.230941e-05, -4.287872e-11, +2.031104e-07, +6.942522e-07
i   , +1.278080e-05, +8.526750e-09, +4.841252e-05, -2.194750e-10, +6.942522e-07, +3.557755e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 49.300249
 a2 = 2.929000

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.837e-04 s
  Stddev    = 1.36e-02 s

Begin point on the trajectory:
  Lon =   -81.407154 +/- 0.0004 deg
  Lat =    43.608861 +/- 0.0002 deg
  Ht  = 116690.73 +/- 70.18 m
End point on the trajectory:
  Lon =   -81.246077 +/- 0.0000 deg
  Lat =    43.506852 +/- 0.0000 deg
  Ht  = 85519.15 +/- 7.87 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,  24.592705,   3.539700,   116690.73,    87092.52,          0.006177,      9.98,      8.72,               2.29, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  63.333802,   2.712970,   106794.04,    85519.15,          0.002441,      2.96,      3.40,              18.29, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.534062500112, 126.92200,  29.34100,              306.92200,  60.65900,       306.89737,       60.63864,    266.95315,     +54.27194,     266.91679,      +54.26148,  2928911.47, -3688604.73,  4457187.56,      43.608861,      -81.407154,  116690.73,  133135.10,       0.00,              235.70, -1022.80,      0.00,           29641.01,    -35.23,     42.23,          85.21,   None,   None
  1,          1,       0,  0.125000, 2458400.534063946921, 126.79100,  29.33800,              306.79100,  60.66200,       306.77942,       60.65206,    266.94982,     +54.20772,     266.93267,      +54.20281,  2929069.16, -3686652.19,  4454278.56,      43.598962,      -81.391399,  113648.28,  129646.77,    3507.08,             3742.77,  -699.28,  28056.61,           29641.01,    -16.82,     19.69,          41.20,   None,   None
  2,          1,       0,  0.156000, 2458400.534064305481, 126.74400,  29.33900,              306.74400,  60.66100,       306.74043,       60.65789,    266.94514,     +54.18483,     266.94027,      +54.18332,  2929122.04, -3685997.31,  4453302.88,      43.595640,      -81.386067,  112627.93,  128475.34,    4683.35,             4919.05,  -312.52,  37944.35,           29641.01,     -5.23,      6.06,          12.85,   None,   None
  3,          1,       0,  0.187000, 2458400.534064664505, 126.71800,  29.33200,              306.71800,  60.66800,       306.71022,       60.66121,    266.95544,     +54.17160,     266.94417,      +54.16831,  2929160.22, -3685524.58,  4452598.59,      43.593240,      -81.382254,  111891.41,  127630.90,    5532.44,             5768.13,  -252.96,  27389.82,           29641.01,    -11.32,     13.13,          28.03,   None,   None
  4,          1,       0,  0.218000, 2458400.534065023065, 126.68300,  29.33100,              306.68300,  60.66900,       306.67836,       60.66492,    266.95496,     +54.15443,     266.94863,      +54.15247,  2929200.30, -3685028.36,  4451859.29,      43.590721,      -81.378243,  111118.30,  126744.26,    6423.74,             6659.43,  -151.18,  28751.61,           29638.95,     -6.77,      7.81,          16.82,   None,   None
  5,          1,       0,  0.249000, 2458400.534065382089, 126.65400,  29.32800,              306.65400,  60.67200,       306.64925,       60.66780,    266.95827,     +54.14004,     266.95186,      +54.13803,  2929235.55, -3684591.85,  4451208.95,      43.588505,      -81.374731,  110438.22,  125964.82,    7207.78,             7443.47,  -156.66,  25291.76,           29313.96,     -6.93,      7.97,          17.29,   None,   None
  6,          1,       0,  0.280000, 2458400.534065740649, 126.59700,  29.32300,              306.59700,  60.67700,       306.59684,       60.67685,    266.96327,     +54.11183,     266.96419,      +54.11176,  2929304.60, -3683736.84,  4449935.12,      43.584161,      -81.367725,  109106.28,  124434.21,    8743.50,             8979.20,   589.54,  49539.39,           30429.37,     -0.24,      0.27,           0.60,   None,   None
  7,          1,       0,  0.311000, 2458400.534066099674, 126.58500,  29.31800,              306.58500,  60.68200,       306.57894,       60.67658,    266.97105,     +54.10561,     266.96275,      +54.10304,  2929322.06, -3683520.59,  4449612.94,      43.583062,      -81.366049,  108769.35,  124050.13,    9131.92,             9367.62,   188.44,  12529.69,           30066.32,     -8.81,     10.07,          22.25,   None,   None
  8,          1,       0,  0.343000, 2458400.534066469874, 126.56100,  29.31500,              306.56100,  60.68500,       306.55337,       60.67814,    266.97469,     +54.09367,     266.96400,      +54.09044,  2929350.14, -3683172.92,  4449094.95,      43.581295,      -81.363281,  108227.70,  123430.26,    9756.40,             9992.10,    -2.07,  19515.02,           29344.94,    -11.09,     12.65,          28.12,   None,   None
  9,          1,       0,  0.374000, 2458400.534066828899, 126.53200,  29.31300,              306.53200,  60.68700,       306.52489,       60.68057,    266.97633,     +54.07936,     266.96654,      +54.07635,  2929382.23, -3682775.60,  4448503.01,      43.579275,      -81.360093,  107608.74,  122721.18,   10470.04,            10705.73,   -77.96,  23020.50,           28661.31,    -10.35,     11.76,          26.32,   None,   None
 10,          1,       0,  0.405000, 2458400.534067187458, 126.50100,  29.31000,              306.50100,  60.69000,       306.49395,       60.68358,    266.97957,     +54.06401,     266.96994,      +54.06103,  2929417.30, -3682341.35,  4447856.03,      43.577067,      -81.356597,  106932.26,  121945.78,   11250.03,            11485.73,   -87.49,  25161.17,           28118.59,    -10.26,     11.62,          26.23,   None,   None
 11,          1,       0,  0.436000, 2458400.534067546483, 126.46600,  29.30600,              306.46600,  60.69400,       306.45897,       60.68757,    266.98427,     +54.04663,     266.97475,      +54.04366,  2929457.35, -3681845.43,  4447117.20,      43.574545,      -81.352585,  106159.76,  121059.74,   12140.77,            12376.46,    13.73,  28733.35,           27794.60,    -10.22,     11.54,          26.26,   None,   None
 12,          1,       0,  0.467000, 2458400.534067905042, 126.43500,  29.30600,              306.43500,  60.69400,       306.43046,       60.68981,    266.98243,     +54.03150,     266.97700,      +54.02958,  2929487.96, -3681466.35,  4446552.41,      43.572616,      -81.349549,  105569.23,  120383.36,   12821.67,            13057.37,   -94.89,  21964.59,           27424.20,     -6.63,      7.45,          17.09,   None,   None
 13,          1,       0,  0.498000, 2458400.534068264067, 126.39400,  29.30300,              306.39400,  60.69700,       306.39148,       60.69466,    266.98511,     +54.01127,     266.98307,      +54.01020,  2929532.08, -3680920.05,  4445738.52,      43.569836,      -81.345115,  104718.31,  119406.89,   13802.90,            14038.59,    96.81,  31652.52,           27279.93,     -3.68,      4.11,           9.53,   None,   None
 14,          1,       0,  0.529000, 2458400.534068622626, 126.36200,  29.30200,              306.36200,  60.69800,       306.36116,       60.69721,    266.98494,     +53.99557,     266.98577,      +53.99522,  2929564.03, -3680524.46,  4445149.14,      43.567822,      -81.341939,  104102.10,  118700.89,   14513.45,            14749.15,    17.84,  22921.04,           27086.98,     -1.23,      1.37,           3.20,   None,   None
 15,          1,       0,  0.560000, 2458400.534068981651, 126.33400,  29.30000,              306.33400,  60.70000,       306.33308,       60.69913,    266.98671,     +53.98177,     266.98752,      +53.98137,  2929592.59, -3680170.75,  4444622.16,      43.566021,      -81.339114,  103551.12,  118070.07,   15148.77,            15384.47,  -136.36,  20494.20,           26824.36,     -1.36,      1.51,           3.54,   None,   None
 16,          1,       0,  0.592000, 2458400.534069351852, 126.29200,  29.29700,              306.29200,  60.70300,       306.29290,       60.70386,    266.98938,     +53.96105,     266.99336,      +53.96143,  2929635.94, -3679633.94,  4443822.40,      43.563287,      -81.334761,  102715.03,  117110.76,   16112.96,            16348.65,    12.84,  30130.83,           26697.45,      1.32,     -1.46,           3.47,   None,   None
 17,          1,       0,  0.623000, 2458400.534069710877, 126.25800,  29.29600,              306.25800,  60.70400,       306.26075,       60.70665,    266.98914,     +53.94439,     266.99638,      +53.94555,  2929668.65, -3679228.98,  4443219.07,      43.561224,      -81.331507,  102084.27,  116387.97,   16840.33,            17076.02,   -49.32,  23463.53,           26554.67,      4.06,     -4.46,          10.69,   None,   None
 18,          1,       0,  0.654000, 2458400.534070069436, 126.22300,  29.29200,              306.22300,  60.70800,       306.22527,       60.71019,    266.99394,     +53.92703,     267.00052,      +53.92799,  2929704.98, -3678779.11,  4442548.83,      43.558931,      -81.327876,  101383.59,  115584.56,   17648.37,            17884.06,   -30.80,  26065.88,           26443.09,      3.34,     -3.67,           8.86,   None,   None
 19,          1,       0,  0.685000, 2458400.534070428461, 126.18900,  29.29000,              306.18900,  60.71000,       306.19216,       60.71307,    266.99541,     +53.91030,     267.00365,      +53.91163,  2929737.81, -3678372.57,  4441943.14,      43.556859,      -81.324606,  100750.39,  114858.92,   18378.58,            18614.28,   -90.10,  23555.33,           26322.21,      4.65,     -5.08,          12.37,   None,   None
 20,          1,       0,  0.716000, 2458400.534070787020, 126.15500,  29.28900,              306.15500,  60.71100,       306.15979,       60.71569,    266.99521,     +53.89364,     267.00642,      +53.89566,  2929769.25, -3677983.33,  4441363.23,      43.554874,      -81.321481,  100144.14,  114164.34,   19077.72,            19313.41,  -180.49,  22552.72,           26185.81,      7.07,     -7.69,          18.88,   None,   None
 21,          1,       0,  0.747000, 2458400.534071146045, 126.11100,  29.28500,              306.11100,  60.71500,       306.11687,       60.72081,    266.99955,     +53.87189,     267.01283,      +53.87437,  2929812.64, -3677446.01,  4440562.71,      43.552134,      -81.317118,   99307.36,  113204.02,   20042.82,            20278.51,    -4.91,  31132.30,           26136.55,      8.68,     -9.41,          23.32,   None,   None
 22,          1,       0,  0.778000, 2458400.534071504604, 126.08500,  29.28000,              306.08500,  60.72000,       306.08755,       60.72253,    267.00659,     +53.85887,     267.01426,      +53.85995,  2929839.42, -3677114.41,  4440068.68,      43.550443,      -81.314474,   98790.87,  112612.88,   20638.43,            20874.12,  -198.83,  19213.17,           26027.99,      3.76,     -4.07,          10.16,   None,   None
 23,          1,       0,  0.809000, 2458400.534071863629, 126.03800,  29.27700,              306.03800,  60.72300,       306.04288,       60.72788,    267.00910,     +53.83574,     267.02100,      +53.83780,  2929883.41, -3676569.66,  4439257.07,      43.547663,      -81.310047,   97942.55,  111639.22,   21616.89,            21852.59,    -9.88,  31563.40,           25995.59,      7.20,     -7.75,          19.55,   None,   None
 24,          1,       0,  0.840000, 2458400.534072222188, 126.00900,  29.27500,              306.00900,  60.72500,       306.01345,       60.72948,    267.01092,     +53.82146,     267.02224,      +53.82334,  2929909.39, -3676247.99,  4438777.84,      43.546021,      -81.307486,   97441.55,  111065.90,   22194.66,            22430.35,  -221.64,  18637.60,           25905.81,      6.58,     -7.07,          17.93,   None,   None
 25,          1,       0,  0.872000, 2458400.534072592854, 125.97400,  29.27300,              305.97400,  60.72700,       305.97897,       60.73203,    267.01243,     +53.80425,     267.02484,      +53.80635,  2929940.41, -3675863.93,  4438205.64,      43.544061,      -81.304406,   96843.40,  110380.75,   22884.50,            23120.19,  -346.79,  21557.48,           25797.90,      7.35,     -7.87,          20.12,   None,   None
 26,          1,       0,  0.903000, 2458400.534072951414, 125.93900,  29.26900,              305.93900,  60.73100,       305.94298,       60.73505,    267.01733,     +53.78692,     267.02815,      +53.78860,  2929972.84, -3675462.32,  4437607.31,      43.542010,      -81.301175,   96217.97,  109663.99,   23605.84,            23841.54,  -414.97,  23269.17,           25692.48,      5.88,     -6.28,          16.17,   None,   None
 27,          1,       0,  0.934000, 2458400.534073310439, 125.90500,  29.26700,              305.90500,  60.73300,       305.90932,       60.73743,    267.01892,     +53.77020,     267.03053,      +53.77203,  2930002.23, -3675098.46,  4437065.20,      43.540152,      -81.298260,   95651.31,  109014.96,   24259.40,            24495.09,  -550.94,  21082.38,           25574.93,      6.39,     -6.81,          17.67,   None,   None
 28,          1,       0,  0.965000, 2458400.534073668998, 125.86100,  29.26400,              305.86100,  60.73600,       305.86665,       60.74184,    267.02169,     +53.74854,     267.03587,      +53.75093,  2930040.77, -3674621.19,  4436354.15,      43.537713,      -81.294395,   94908.12,  108162.43,   25116.64,            25352.34,  -483.21,  27653.11,           25493.26,      8.37,     -8.87,          23.26,   None,   None
 29,          1,       0,  0.996000, 2458400.534074028023, 125.83200,  29.26300,              305.83200,  60.73700,       305.83773,       60.74296,    267.02187,     +53.73433,     267.03640,      +53.73676,  2930064.20, -3674331.04,  4435921.87,      43.536231,      -81.292096,   94456.21,  107645.68,   25637.80,            25873.49,  -751.58,  16811.47,           25372.63,      8.51,     -8.99,          23.72,   None,   None
 30,          1,       0,  1.027000, 2458400.534074386582, 125.80300,  29.26200,              305.80300,  60.73800,       305.80877,       60.74405,    267.02207,     +53.72012,     267.03686,      +53.72256,  2930087.40, -3674043.85,  4435493.99,      43.534763,      -81.289821,   94008.90,  107134.24,   26153.64,            26389.33, -1025.26,  16640.00,           25222.48,      8.59,     -9.05,          24.02,   None,   None
 31,          1,       0,  1.058000, 2458400.534074745607, 125.76400,  29.25900,              305.76400,  60.74100,       305.76998,       60.74730,    267.02515,     +53.70091,     267.04050,      +53.70344,  2930120.36, -3673635.67,  4434885.87,      43.532677,      -81.286533,   93373.28,  106405.70,   26886.79,            27122.49, -1081.63,  23650.05,           25089.57,      8.90,     -9.35,          25.02,   None,   None
 32,          1,       0,  1.089000, 2458400.534075104166, 125.73500,  29.25800,              305.73500,  60.74200,       305.74092,       60.74828,    267.02537,     +53.68670,     267.04080,      +53.68921,  2930142.98, -3673355.58,  4434468.58,      43.531245,      -81.284317,   92937.03,  105906.99,   27389.88,            27625.57, -1368.06,  16228.62,           24933.09,      8.82,     -9.24,          24.88,   None,   None
 33,          1,       0,  1.121000, 2458400.534075474832, 125.70000,  29.25400,              305.70000,  60.74600,       305.70439,       60.75068,    267.03036,     +53.66939,     267.04315,      +53.67124,  2930172.54, -3672989.59,  4433923.31,      43.529373,      -81.281386,   92367.08,  105254.29,   28047.25,            28282.95, -1525.68,  20542.92,           24779.74,      6.54,     -6.83,          18.54,   None,   None
 34,          1,       0,  1.152000, 2458400.534075833391, 125.66800,  29.25200,              305.66800,  60.74800,       305.67198,       60.75227,    267.03214,     +53.65366,     267.04434,      +53.65534,  2930197.82, -3672676.52,  4433456.86,      43.527772,      -81.278894,   91879.49,  104696.39,   28609.59,            28845.29, -1752.86,  18140.02,           24620.12,      5.94,     -6.19,          16.90,   None,   None
 35,          1,       0,  1.183000, 2458400.534076192416, 125.64000,  29.25000,              305.64000,  60.75000,       305.64284,       60.75306,    267.03412,     +53.63988,     267.04437,      +53.64108,  2930219.58, -3672407.07,  4433055.42,      43.526393,      -81.276766,   91459.81,  104216.78,   29093.57,            29329.26, -2058.41,  15612.06,           24445.81,      4.24,     -4.41,          12.11,   None,   None
 36,          1,       0,  1.214000, 2458400.534076550975, 125.59500,  29.24600,              305.59500,  60.75400,       305.59801,       60.75727,    267.03866,     +53.61770,     267.04938,      +53.61897,  2930256.14, -3671954.35,  4432380.95,      43.524077,      -81.273104,   90754.93,  103408.34,   29906.71,            30142.40, -2034.79,  26230.34,           24305.29,      4.49,     -4.65,          12.90,   None,   None
 37,          1,       0,  1.245000, 2458400.534076910000, 125.57100,  29.24100,              305.57100,  60.75900,       305.56981,       60.75771,    267.04591,     +53.60570,     267.04889,      +53.60519,  2930276.33, -3671704.38,  4432008.53,      43.522797,      -81.271139,   90365.55,  102963.68,   30355.70,            30591.39, -2375.32,  14483.68,           24146.76,     -1.76,      1.83,           5.09,   None,   None
 38,          1,       0,  1.276000, 2458400.534077268559, 125.52300,  29.23700,              305.52300,  60.76300,       305.52236,       60.76230,    267.05033,     +53.58206,     267.05446,      +53.58179,  2930314.26, -3671234.68,  4431308.75,      43.520393,      -81.267333,   89634.26,  102124.77,   31199.35,            31435.04, -2321.19,  27214.46,           24022.59,     -0.95,      0.98,           2.76,   None,   None
 39,          1,       0,  1.307000, 2458400.534077627584, 125.49100,  29.23700,              305.49100,  60.76300,       305.49122,       60.76325,    267.04881,     +53.56645,     267.05470,      +53.56655,  2930336.52, -3670959.06,  4430898.11,      43.518982,      -81.265153,   89204.98,  101634.09,   31694.41,            31930.10, -2615.66,  15969.70,           23887.12,      0.33,     -0.34,           0.97,   None,   None
 40,          1,       0,  1.338000, 2458400.534077986144, 125.46300,  29.23600,              305.46300,  60.76400,       305.46263,       60.76359,    267.04917,     +53.55274,     267.05405,      +53.55259,  2930356.20, -3670715.41,  4430535.10,      43.517734,      -81.263241,   88825.45,  101200.77,   32132.05,            32367.75, -2967.54,  14117.49,           23737.01,     -0.55,      0.57,           1.62,   None,   None
 41,          1,       0,  1.370000, 2458400.534078356810, 125.42000,  29.23100,              305.42000,  60.76900,       305.41825,       60.76705,    267.05556,     +53.53149,     267.05792,      +53.53075,  2930389.60, -3670301.76,  4429918.83,      43.515615,      -81.259908,   88181.39,  100462.57,   32875.03,            33110.72, -3039.55,  23217.95,           23605.17,     -2.61,      2.68,           7.68,   None,   None
 42,          1,       0,  1.432000, 2458400.534079074394, 125.34000,  29.22800,              305.34000,  60.77200,       305.33988,       60.77186,    267.05693,     +53.49232,     267.06267,      +53.49227,  2930446.08, -3669602.49,  4428877.02,      43.512032,      -81.254305,   87092.52,   99215.63,   34131.02,            34366.72, -3362.60,  20258.01,           23464.56,     -0.19,      0.19,           0.56,   None,   None
  0,          2,       0,  0.394832, 2458400.534066789318, 175.66600,  22.24800,              355.66600,  67.75200,       355.66600,       67.75846,    304.61150,     +65.33222,     304.61509,      +65.32581,  2929424.47, -3682252.58,  4447723.78,      43.576616,      -81.355712,  106794.04,  114875.37,       0.00,            11645.17,   330.93,      0.00,           24445.75,      9.77,      8.52,          23.27,   None,   None
  1,          2,       0,  0.456832, 2458400.534067506902, 176.27300,  22.24700,              356.27300,  67.75300,       356.27309,       67.75668,    305.15855,     +65.35945,     305.16145,      +65.35580,  2929484.64, -3681507.44,  4446613.64,      43.572825,      -81.349748,  105633.27,  113626.14,    1338.38,            12983.55,    90.27,  21586.83,           24445.75,      5.51,      4.80,          13.26,   None,   None
  2,          2,       0,  0.487832, 2458400.534067865927, 176.69900,  22.25100,              356.69900,  67.74900,       356.69923,       67.75423,    305.54233,     +65.38073,     305.54573,      +65.37553,  2929525.62, -3681000.07,  4445857.73,      43.570243,      -81.345640,  104842.97,  112776.54,    2249.70,            13894.87,   212.06,  29397.34,           24445.75,      7.76,      6.77,          18.84,   None,   None
  3,          2,       0,  0.518832, 2458400.534068224952, 177.06000,  22.25300,              357.06000,  67.74700,       357.06025,       67.75122,    305.86862,     +65.39574,     305.87182,      +65.39155,  2929560.08, -3680573.36,  4445222.00,      43.568071,      -81.342204,  104178.31,  112062.73,    3016.13,            14661.30,   188.97,  24723.59,           24445.75,      6.23,      5.43,          15.20,   None,   None
  4,          2,       0,  0.549832, 2458400.534068583511, 177.41000,  22.25200,              357.41000,  67.74800,       357.40997,       67.74753,    306.18609,     +65.40595,     306.18816,      +65.40641,  2929593.11, -3680164.35,  4444612.63,      43.565988,      -81.338916,  103541.21,  111379.10,    3750.79,            15395.96,   134.11,  23698.62,           24521.20,     -0.69,     -0.60,           1.69,   None,   None
  5,          2,       0,  0.580832, 2458400.534068942536, 177.77700,  22.26000,              357.77700,  67.74000,       357.77726,       67.74286,    306.51787,     +65.42415,     306.52089,      +65.42130,  2929627.33, -3679740.54,  4443981.23,      43.563830,      -81.335505,  102881.09,  110671.39,    4512.01,            16157.18,   105.80,  24555.36,           24552.54,      4.17,      3.63,          10.31,   None,   None
  6,          2,       0,  0.611832, 2458400.534069301095, 178.20700,  22.26600,              358.20700,  67.73400,       358.20726,       67.73641,    306.90807,     +65.44015,     306.91107,      +65.43775,  2929666.67, -3679253.43,  4443255.50,      43.561348,      -81.331563,  102122.41,  109858.77,    5386.93,            17032.10,   191.21,  28223.47,           24896.60,      3.48,      3.03,           8.67,   None,   None
  7,          2,       0,  0.643832, 2458400.534069671296, 178.51400,  22.26900,              358.51400,  67.73100,       358.51400,       67.73098,    307.18728,     +65.44898,     307.18987,      +65.44901,  2929694.82, -3678904.95,  4442736.31,      43.559572,      -81.328784,  101579.59,  109277.94,    6012.87,            17658.04,     2.16,  19560.61,           24654.65,     -0.03,     -0.03,           0.08,   None,   None
  8,          2,       0,  0.674832, 2458400.534070030320, 178.84600,  22.27600,              358.84600,  67.72400,       358.84607,       67.72449,    307.48926,     +65.46107,     307.49209,      +65.46057,  2929724.83, -3678533.27,  4442182.56,      43.557678,      -81.325806,  101000.67,  108658.96,    6680.46,            18325.63,  -119.78,  21535.14,           24348.15,      0.71,      0.62,           1.78,   None,   None
  9,          2,       0,  0.705832, 2458400.534070388880, 179.14500,  22.28300,              359.14500,  67.71700,       359.14515,       67.71803,    307.76162,     +65.47155,     307.76467,      +65.47052,  2929751.73, -3678200.23,  4441686.39,      43.555980,      -81.323151,  100481.92,  108104.75,    7278.65,            18923.82,  -311.11,  19296.41,           23933.43,      1.47,      1.28,           3.71,   None,   None
 10,          2,       0,  0.736832, 2458400.534070747904, 179.52800,  22.29200,              359.52800,  67.70800,       359.52817,       67.70905,    308.11107,     +65.48350,     308.11425,      +65.48245,  2929785.46, -3677782.52,  4441064.05,      43.553850,      -81.319788,   99831.34,  107410.28,    8028.93,            19674.10,  -350.35,  24202.58,           23709.78,      1.49,      1.30,           3.79,   None,   None
 11,          2,       0,  0.767832, 2458400.534071106464, 179.90400,  22.30100,              359.90400,  67.69900,       359.90406,       67.69935,    308.45472,     +65.49375,     308.45789,      +65.49340,  2929818.21, -3677376.99,  4440459.88,      43.551782,      -81.316526,   99199.75,  106736.74,    8757.32,            20402.49,  -411.49,  23496.30,           23569.20,      0.49,      0.43,           1.26,   None,   None
 12,          2,       0,  0.798832, 2458400.534071465489, 180.25700,  22.31000,                0.25700,  67.69000,         0.25689,       67.68942,    308.77783,     +65.50242,     308.78097,      +65.50300,  2929848.70, -3676999.51,  4439897.49,      43.549856,      -81.313499,   98611.83,  106110.35,    9435.33,            21080.50,  -522.99,  21871.51,           23429.49,     -0.82,     -0.71,           2.11,   None,   None
 13,          2,       0,  0.829832, 2458400.534071824048, 180.67500,  22.32300,                0.67500,  67.67700,         0.67494,       67.67672,    309.16111,     +65.51314,     309.16443,      +65.51343,  2929884.18, -3676560.15,  4439242.91,      43.547615,      -81.309953,   97927.59,  105382.06,   10224.49,            21869.66,  -523.36,  25456.72,           23394.92,     -0.39,     -0.34,           1.02,   None,   None
 14,          2,       0,  0.860832, 2458400.534072183073, 181.03800,  22.33500,                1.03800,  67.66500,         1.03794,       67.66475,    309.49454,     +65.52151,     309.49800,      +65.52176,  2929914.81, -3676180.94,  4438677.93,      43.545679,      -81.306911,   97336.99,  104754.07,   10905.62,            22550.79,  -631.75,  21972.02,           23338.14,     -0.34,     -0.30,           0.89,   None,   None
 15,          2,       0,  0.892832, 2458400.534072553273, 181.38700,  22.34800,                1.38700,  67.65200,         1.38711,       67.65244,    309.81571,     +65.52956,     309.81939,      +65.52912,  2929944.05, -3675818.84,  4438138.47,      43.543830,      -81.304015,   96773.04,  104154.99,   11556.00,            23201.17,  -796.36,  20324.37,           23233.53,      0.60,      0.53,           1.59,   None,   None
 16,          2,       0,  0.923832, 2458400.534072912298, 181.78600,  22.36300,                1.78600,  67.63700,         1.78613,       67.63750,    310.18346,     +65.53715,     310.18727,      +65.53665,  2929976.90, -3675412.10,  4437532.48,      43.541754,      -81.300741,   96139.61,  103482.77,   12286.58,            23931.75,  -855.31,  23566.87,           23167.46,      0.68,      0.60,           1.81,   None,   None
 17,          2,       0,  0.954832, 2458400.534073270857, 182.15100,  22.37800,                2.15100,  67.62200,         2.15125,       67.62292,    310.52055,     +65.54372,     310.52452,      +65.54280,  2930006.74, -3675042.62,  4436982.01,      43.539866,      -81.297778,   95564.19,  102872.73,   12950.22,            24595.39,  -981.18,  21407.91,           23090.90,      1.25,      1.09,           3.33,   None,   None
 18,          2,       0,  0.985832, 2458400.534073629882, 182.55700,  22.39400,                2.55700,  67.60600,         2.55693,       67.60578,    310.89588,     +65.54849,     310.89988,      +65.54872,  2930039.41, -3674638.08,  4436379.31,      43.537800,      -81.294522,   94934.21,  102205.54,   13676.84,            25322.01, -1044.09,  23439.19,           23041.06,     -0.30,     -0.26,           0.81,   None,   None
 19,          2,       0,  1.016832, 2458400.534073988441, 182.92600,  22.41200,                2.92600,  67.58800,         2.92638,       67.58922,    311.23814,     +65.55458,     311.24236,      +65.55335,  2930068.95, -3674272.24,  4435834.26,      43.535930,      -81.291589,   94364.48,  101602.80,   14333.94,            25979.11, -1176.51,  21196.79,           22978.94,      1.64,      1.43,           4.42,   None,   None
 20,          2,       0,  1.047832, 2458400.534074347466, 183.28100,  22.42800,                3.28100,  67.57200,         3.28116,       67.57249,    311.56753,     +65.55759,     311.57183,      +65.55710,  2930097.10, -3673923.73,  4435315.02,      43.534149,      -81.288801,   93821.72,  101029.14,   14959.93,            26605.10, -1340.04,  20193.25,           22897.47,      0.65,      0.57,           1.77,   None,   None
 21,          2,       0,  1.078832, 2458400.534074706025, 183.70800,  22.45000,                3.70800,  67.55000,         3.70846,       67.55136,    311.96489,     +65.56196,     311.96935,      +65.56059,  2930130.40, -3673511.32,  4434700.60,      43.532041,      -81.285477,   93179.52,  100351.15,   15700.67,            27345.85, -1388.82,  23895.05,           22847.55,      1.81,      1.57,           4.92,   None,   None
 22,          2,       0,  1.109832, 2458400.534075065050, 184.08000,  22.47100,                4.08000,  67.52900,         4.08105,       67.53192,    312.31205,     +65.56580,     312.31666,      +65.56285,  2930159.29, -3673153.59,  4434167.63,      43.530212,      -81.282612,   92622.43,   99763.65,   16343.22,            27988.39, -1535.80,  20727.14,           22786.88,      3.87,      3.37,          10.62,   None,   None
 23,          2,       0,  1.140832, 2458400.534075423609, 184.51200,  22.49300,                4.51200,  67.50700,         4.51251,       67.50837,    312.71493,     +65.56579,     312.71961,      +65.56441,  2930192.22, -3672745.91,  4433560.25,      43.528126,      -81.279327,   91987.61,   99094.96,   17075.48,            28720.65, -1593.06,  23621.40,           22748.15,      1.80,      1.57,           4.98,   None,   None
 24,          2,       0,  1.172832, 2458400.534075794276, 184.88900,  22.51500,                4.88900,  67.48500,         4.88968,       67.48673,    313.06780,     +65.56672,     313.07259,      +65.56497,  2930220.89, -3672390.88,  4433031.31,      43.526310,      -81.276487,   91434.74,   98513.23,   17713.16,            29358.33, -1770.37,  19927.46,           22691.44,      2.26,      1.97,           6.29,   None,   None
 25,          2,       0,  1.203832, 2458400.534076152835, 185.30000,  22.54100,                5.30000,  67.45900,         5.30127,       67.46211,    313.45365,     +65.56775,     313.45852,      +65.56460,  2930251.72, -3672009.10,  4432462.51,      43.524357,      -81.273418,   90840.23,   97888.43,   18398.91,            30044.08, -1874.14,  22120.90,           22641.98,      4.06,      3.53,          11.34,   None,   None
 26,          2,       0,  1.234832, 2458400.534076511860, 185.69900,  22.56500,                5.69900,  67.43500,         5.69994,       67.43720,    313.82810,     +65.56556,     313.83309,      +65.56333,  2930281.32, -3671642.52,  4431916.37,      43.522481,      -81.270477,   90269.41,   97289.21,   19057.33,            30702.50, -2005.25,  21239.35,           22591.70,      2.86,      2.49,           8.03,   None,   None
 27,          2,       0,  1.265832, 2458400.534076870419, 186.11000,  22.59300,                6.11000,  67.40700,         6.11151,       67.41041,    314.21554,     +65.56448,     314.22056,      +65.56103,  2930311.55, -3671268.28,  4431358.80,      43.520565,      -81.267471,   89686.66,   96678.21,   19729.53,            31374.70, -2122.56,  21684.00,           22544.79,      4.40,      3.83,          12.45,   None,   None
 28,          2,       0,  1.296832, 2458400.534077229444, 186.55200,  22.62300,                6.55200,  67.37700,         6.55358,       67.38042,    314.63253,     +65.56089,     314.63762,      +65.55742,  2930343.60, -3670871.43,  4430767.55,      43.518533,      -81.264275,   89068.74,   96031.17,   20442.34,            32087.51, -2199.27,  22993.93,           22509.91,      4.39,      3.83,          12.51,   None,   None
 29,          2,       0,  1.327832, 2458400.534077588003, 186.93100,  22.64700,                6.93100,  67.35300,         6.93134,       67.35371,    314.98941,     +65.55420,     314.99480,      +65.55348,  2930370.88, -3670533.55,  4430264.17,      43.516802,      -81.261573,   88542.60,   95480.86,   21049.21,            32694.38, -2381.93,  19576.49,           22462.88,      0.90,      0.79,           2.59,   None,   None
 30,          2,       0,  1.358832, 2458400.534077947028, 187.31500,  22.67700,                7.31500,  67.32300,         7.31624,       67.32552,    315.35411,     +65.55116,     315.35945,      +65.54860,  2930398.42, -3670192.58,  4429756.17,      43.515056,      -81.258845,   88011.65,   94926.15,   21661.65,            33306.82, -2559.01,  19756.14,           22408.18,      3.20,      2.79,           9.23,   None,   None
 31,          2,       0,  1.389832, 2458400.534078305587, 187.70900,  22.70700,                7.70900,  67.29300,         7.71035,       67.29564,    315.72814,     +65.54535,     315.73356,      +65.54267,  2930426.34, -3669846.92,  4429241.19,      43.513285,      -81.256077,   87473.41,   94364.50,   22282.51,            33927.68, -2727.67,  20027.66,           22349.71,      3.34,      2.91,           9.68,   None,   None
 32,          2,       0,  1.421832, 2458400.534078676254, 188.08700,  22.73600,                8.08700,  67.26400,         8.08804,       67.26599,    316.08725,     +65.53816,     316.09284,      +65.53614,  2930452.94, -3669517.50,  4428750.39,      43.511597,      -81.253449,   86960.42,   93829.80,   22874.21,            34519.38, -2950.96,  18490.65,           22280.04,      2.50,      2.18,           7.29,   None,   None
 33,          2,       0,  1.452832, 2458400.534079034813, 188.44600,  22.76600,                8.44600,  67.23400,         8.44755,       67.23686,    316.42991,     +65.53205,     316.43549,      +65.52913,  2930478.07, -3669206.30,  4428286.75,      43.510002,      -81.250969,   86475.80,   93325.23,   23433.18,            35078.35, -3181.52,  18031.13,           22200.76,      3.59,      3.12,          10.51,   None,   None
 34,          2,       0,  1.483832, 2458400.534079393838, 188.88400,  22.80300,                8.88400,  67.19700,         8.88582,       67.20025,    316.84839,     +65.52275,     316.85400,      +65.51942,  2930508.20, -3668833.20,  4427730.89,      43.508089,      -81.247971,   85894.88,   92721.27,   24103.32,            35748.49, -3300.90,  21617.58,           22131.52,      4.06,      3.54,          11.99,   None,   None
 35,          2,       0,  1.514832, 2458400.534079752397, 189.16500,  22.82500,                9.16500,  67.17500,         9.16559,       67.17603,    317.11576,     +65.51383,     317.12182,      +65.51277,  2930527.68, -3668591.98,  4427371.51,      43.506852,      -81.246077,   85519.15,   92330.87,   24536.59,            36181.76, -3657.15,  13976.27,           22036.84,      1.29,      1.12,           3.81,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_005026_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.535033179447
Time: 2018-10-09 00:50:26.866704 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 68.63450 deg
 R.A. = 265.91746  Dec = +56.65600 deg

Best intersection: Stations 2 and 1 with Qconv = 68.63 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2950922.93 +/- 3.36 m
 Y =  -3668382.95 +/- 23.83 m
 Z =   4431469.37 +/- 30.42 m
 Vx =    -1079.93 +/- 8.94 m/s
 Vy =   -11755.52 +/- 37.43 m/s
 Vz =    17620.23 +/- 80.15 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.155366e+01, +4.471559e+01, -5.523786e+01, +3.567962e+01, +7.412657e+01, -7.507108e+01
+4.471559e+01, +6.186771e+02, -7.730339e+02, +4.276260e+01, +1.136152e+03, -1.231240e+03
-5.523786e+01, -7.730339e+02, +9.876465e+02, -3.902617e+01, -1.244744e+03, +1.345614e+03
+3.567962e+01, +4.276260e+01, -3.902617e+01, +2.067517e+02, +2.592692e+02, -2.514633e+02
+7.412657e+01, +1.136152e+03, -1.244744e+03, +2.592692e+02, +4.120736e+03, -4.490572e+03
-7.507108e+01, -1.231240e+03, +1.345614e+03, -2.514633e+02, -4.490572e+03, +4.907341e+03

Timing offsets (from input data):
         2: -0.000535 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:50:26.866704 UTC
  Lon     = -81.394732 +/- 0.0002 deg
  Lat     = +43.456342 +/- 0.0001 deg
  Lat geo = +43.267128 +/- 0.0001 deg
  Ht      =   97487.52 +/- 33.54 m

  JD dynamic   = 2458400.535833920352 
  LST apparent = 308.8139167875 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 264.75122 +/- 0.0647 deg
  Dec       = +56.17911 +/- 0.0361 deg
  Azimuth   = +310.27408 +/- 0.0715 deg
  Elevation = +59.51291 +/- 0.0360 deg
  Vavg      =  21.68147 +/- 0.0414 km/s
  Vinit     =  21.20922 +/- 0.0875 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 265.97309 +/- 0.0647 deg
  Dec       = +56.71233 +/- 0.0361 deg
  Azimuth   = +311.48510 +/- 0.0715 deg
  Elevation = +60.12097 +/- 0.0360 deg
  Vavg      =  21.55096 +/- 0.0414 km/s
  Vinit     =  21.07871 +/- 0.0875 km/s
Radiant (geocentric, J2000):
  R.A.   = 260.16414 +/- 0.0886 deg
  Dec    = +56.37729 +/- 0.0397 deg
  Vg     =  18.07026 +/- 0.1022 km/s
  Vinf   =  21.20922 +/- 0.0875 km/s
  Zc     =  30.60972 +/- 0.0360 deg
  Zg     =  33.11534 +/- 0.0500 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 240.81593 +/- 0.2736 deg
  Bg     = +78.81458 +/- 0.0337 deg
  Vh     =  36.91386 +/- 0.0742 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.95081 +/- 0.0259 deg
  Bh     = +28.70306 +/- 0.1105 deg
  Vh_x   =  -6.70455 +/- 0.0126 km/s
  Vh_y   =  31.67614 +/- 0.0311 km/s
  Vh_z   = -17.72863 +/- 0.0987 km/s
Orbit:
  La Sun = 195.430763 +/- -0.0000 deg
  a      =   2.146452 +/- 0.0313 AU
  e      =   0.536444 +/- 0.0062
  i      =  28.747659 +/- 0.1109 deg
  peri   = 171.253736 +/- 0.0668 deg
  node   = 195.431862 +/- 0.0000 deg
  Pi     =   6.685597 +/- 0.0668 deg
  q      =   0.995002 +/- 0.0001 AU
  f      =   8.743993 +/- 0.0668 deg
  M      =   2.232461 +/- 0.0576 deg
  Q      =   3.297902 +/- 0.0626 AU
  n      =   0.313417 +/- 0.0061 deg/day
  T      =   3.144722 +/- 0.0703 years
  Last perihelion JD = 2458393.412857 (2018-10-01 21:54:30.801853) +/- 0.0629 days
  Tj     =   3.374964 +/- 0.0315
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +4.407318e-05, +4.941008e-08, +3.200798e-04, -1.112084e-09, +4.771028e-06, +1.380473e-05
q   , +4.941008e-08, +2.769454e-09, +2.695371e-06, -1.060981e-12, +5.605853e-08, +1.314772e-08
Tp  , +3.200798e-04, +2.695371e-06, +4.336721e-03, -7.917736e-09, +7.831483e-05, +9.825808e-05
node, -1.112084e-09, -1.060981e-12, -7.917736e-09, +2.810558e-14, -1.169317e-10, -3.488660e-10
peri, +4.771028e-06, +5.605853e-08, +7.831483e-05, -1.169317e-10, +1.464083e-06, +1.450973e-06
i   , +1.380473e-05, +1.314772e-08, +9.825808e-05, -3.488660e-10, +1.450973e-06, +4.330521e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 0.000000
 a2 = 0.000000

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 4.905e-06 s
  Stddev    = 2.21e-03 s

Begin point on the trajectory:
  Lon =   -81.394846 +/- 0.0001 deg
  Lat =    43.456412 +/- 0.0000 deg
  Ht  = 97508.41 +/- 22.91 m
End point on the trajectory:
  Lon =   -81.358442 +/- 0.0001 deg
  Lat =    43.432964 +/- 0.0000 deg
  Ht  = 90568.60 +/- 11.70 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.000000,   0.000000,    94992.59,    90942.45,          0.002834,      3.83,      2.99,              18.83, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   0.806636,   0.000000,    97699.89,    90509.11,          0.002570,      2.98,      3.80,               9.05, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.136297, 2458400.535034722183, 169.32300,  17.19200,              349.32300,  72.80800,       349.31541,       72.81390,    302.61422,     +59.95508,     302.61309,      +59.94879,  2951071.06, -3666791.05,  4429052.95,      43.447785,      -81.381738,   94992.59,   99028.08,       0.00,             3170.11,    -1.50,      0.00,           23006.92,      6.71,      8.61,          22.74,   None,   None
  1,          2,       0,  0.167297, 2458400.535035081208, 169.78800,  17.13300,              349.78800,  72.86700,       349.78745,       72.86744,    302.90956,     +59.93438,     302.90960,      +59.93392,  2951110.89, -3666360.96,  4428416.04,      43.445575,      -81.378207,   94329.44,   98306.98,     769.56,             3939.67,    84.18,  24824.56,           23006.92,      0.49,      0.63,           1.67,   None,   None
  2,          2,       0,  0.198297, 2458400.535035439767, 170.21200,  17.08700,              350.21200,  72.91300,       350.21034,       72.91434,    303.17362,     +59.92139,     303.17360,      +59.91997,  2951146.09, -3665980.93,  4427853.27,      43.443622,      -81.375101,   93743.49,   97670.43,    1449.54,             4619.65,    80.29,  21934.78,           23006.92,      1.49,      1.92,           5.14,   None,   None
  3,          2,       0,  0.229297, 2458400.535035798792, 170.65700,  17.03900,              350.65700,  72.96100,       350.65525,       72.96244,    303.44951,     +59.90637,     303.44959,      +59.90485,  2951182.38, -3665589.05,  4427272.95,      43.441607,      -81.371895,   93139.27,   97014.57,    2150.72,             5320.83,    97.59,  22618.79,           23006.92,      1.59,      2.04,           5.51,   None,   None
  4,          2,       0,  0.260297, 2458400.535036157351, 171.00400,  17.00200,              351.00400,  72.99800,       351.00233,       72.99940,    303.66362,     +59.89391,     303.66383,      +59.89243,  2951210.60, -3665284.36,  4426821.75,      43.440041,      -81.369430,   92669.48,   96505.12,    2695.89,             5866.00,   -41.11,  17586.20,           21848.22,      1.53,      1.97,           5.33,   None,   None
  5,          2,       0,  0.291297, 2458400.535036516376, 171.47400,  16.95500,              351.47400,  73.04500,       351.47084,       73.04771,    303.95112,     +59.87845,     303.95114,      +59.87560,  2951247.51, -3664885.74,  4426231.45,      43.437991,      -81.366166,   92054.90,   95839.01,    3409.14,             6579.25,   -11.74,  23007.91,           21682.84,      2.94,      3.78,          10.31,   None,   None
  6,          2,       0,  0.353297, 2458400.535037233960, 172.33700,  16.86500,              352.33700,  73.13500,       352.33822,       73.13391,    304.47713,     +59.84168,     304.47831,      +59.84282,  2951314.34, -3664164.19,  4425162.95,      43.434279,      -81.360280,   90942.45,   94634.92,    4700.17,             7870.28,   -88.45,  20823.15,           21431.58,     -1.16,     -1.50,           4.13,   None,   None
  0,          1,       0,  0.000000, 2458400.535033179447, 113.14400,  29.85600,              293.14400,  60.14400,       293.14398,       60.13947,    266.81672,     +47.46678,     266.80953,      +47.46614,  2950908.46, -3668546.81,  4431652.96,      43.456800,      -81.396119,   97699.89,  111999.52,       0.00,               28.58,  -136.27,      0.00,           24132.34,     -6.94,      5.48,          16.30,   None,   None
  1,          1,       0,  0.031000, 2458400.535033538472, 113.01700,  29.86300,              293.01700,  60.13700,       293.01700,       60.13511,    266.81941,     +47.40319,     266.81622,      +47.40292,  2950950.04, -3668097.75,  4430987.97,      43.454495,      -81.392429,   97007.45,  111209.71,     803.49,              832.07,   -16.65,  25918.96,           24132.34,     -2.88,      2.27,           6.80,   None,   None
  2,          1,       0,  0.063000, 2458400.535033908673, 112.89300,  29.86900,              292.89300,  60.13100,       292.89300,       60.13043,    266.82343,     +47.34121,     266.82231,      +47.34113,  2950990.01, -3667666.22,  4430348.93,      43.452280,      -81.388891,   96342.03,  110451.19,    1575.62,             1604.20,    49.55,  24129.20,           24132.34,     -0.86,      0.68,           2.04,   None,   None
  3,          1,       0,  0.094000, 2458400.535034267697, 112.78000,  29.87500,              292.78000,  60.12500,       292.77999,       60.12575,    266.82646,     +47.28464,     266.82738,      +47.28475,  2951025.87, -3667278.99,  4429775.51,      43.450291,      -81.385726,   95744.96,  109771.02,    2268.47,             2297.05,    58.52,  22350.06,           24132.34,      1.12,     -0.88,           2.69,   None,   None
  4,          1,       0,  0.125000, 2458400.535034626257, 112.68000,  29.87800,              292.68000,  60.12200,       292.68001,       60.12096,    266.83262,     +47.23492,     266.83107,      +47.23477,  2951057.07, -3666942.14,  4429276.68,      43.448561,      -81.382989,   95225.54,  109180.01,    2871.20,             2899.78,   -22.62,  19442.88,           23030.38,     -1.55,      1.22,           3.74,   None,   None
  5,          1,       0,  0.156000, 2458400.535034985282, 112.56200,  29.88300,              292.56200,  60.11700,       292.56202,       60.11596,    266.83789,     +47.17603,     266.83648,      +47.17588,  2951093.69, -3666546.65,  4428691.02,      43.446529,      -81.379753,   94615.75,  108485.43,    3578.83,             3607.41,     1.13,  22826.68,           22683.94,     -1.54,      1.21,           3.73,   None,   None
  6,          1,       0,  0.187000, 2458400.535035343841, 112.44700,  29.88900,              292.44700,  60.11100,       292.44700,       60.11083,    266.84154,     +47.11846,     266.84151,      +47.11844,  2951128.91, -3666166.38,  4428127.89,      43.444575,      -81.376645,   94029.42,  107817.83,    4259.25,             4287.83,    -2.33,  21948.97,           22481.31,     -0.25,      0.20,           0.62,   None,   None
  7,          1,       0,  0.218000, 2458400.535035702866, 112.33200,  29.89600,              292.33200,  60.10400,       292.33196,       60.10553,    266.84387,     +47.06075,     266.84645,      +47.06095,  2951163.70, -3665790.72,  4427571.59,      43.442644,      -81.373577,   93450.20,  107158.49,    4931.41,             4959.99,   -14.04,  21682.56,           22330.38,      2.25,     -1.77,           5.52,   None,   None
  8,          1,       0,  0.249000, 2458400.535036061425, 112.21900,  29.90300,              292.21900,  60.09700,       292.21890,       60.10010,    266.84612,     +47.00401,     266.85112,      +47.00442,  2951197.45, -3665426.27,  4427031.90,      43.440770,      -81.370604,   92888.29,  106519.08,    5583.50,             5612.08,   -45.82,  21035.21,           22173.85,      4.54,     -3.56,          11.17,   None,   None
  9,          1,       0,  0.280000, 2458400.535036420450, 112.08300,  29.91200,              292.08300,  60.08800,       292.08275,       60.09430,    266.84819,     +46.93562,     266.85795,      +46.93646,  2951237.82, -3664990.37,  4426386.39,      43.438529,      -81.367022,   92216.22,  105753.48,    6363.46,             6392.04,    50.26,  25159.92,           22256.05,      9.16,     -7.18,          22.69,   None,   None
 10,          1,       0,  0.311000, 2458400.535036779009, 111.95700,  29.91400,              291.95700,  60.08600,       291.95690,       60.08841,    266.85945,     +46.87322,     266.86369,      +46.87354,  2951274.53, -3664593.99,  4425799.42,      43.436490,      -81.363776,   91605.11,  105057.87,    7072.68,             7101.25,    75.60,  22878.02,           22329.13,      3.48,     -2.73,           8.68,   None,   None
 11,          1,       0,  0.343000, 2458400.535037149675, 111.83700,  29.91700,              291.83700,  60.08300,       291.83704,       60.08225,    266.86873,     +46.81364,     266.86852,      +46.81354,  2951308.94, -3664222.47,  4425249.24,      43.434578,      -81.360746,   91032.31,  104406.44,    7737.44,             7766.02,    34.43,  20773.82,           22309.76,     -1.07,      0.84,           2.69,   None,   None
 12,          1,       0,  0.374000, 2458400.535037508234, 111.72600,  29.92300,              291.72600,  60.07700,       291.72604,       60.07620,    266.87279,     +46.75802,     266.87263,      +46.75791,  2951340.37, -3663883.12,  4424746.71,      43.432832,      -81.357985,   90509.11,  103811.78,    8344.63,             8373.21,   -42.25,  19586.92,           22208.56,     -1.14,      0.90,           2.89,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_005031_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.535080501810
Time: 2018-10-09 00:50:30.955356 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 42.02685 deg
 R.A. = 266.62739  Dec = +56.79433 deg

Best intersection: Stations 1 and 2 with Qconv = 42.03 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2942273.07 +/- 1.26 m
 Y =  -3638418.81 +/- 3.23 m
 Z =   4465821.36 +/- 7.33 m
 Vx =     -970.48 +/- 2.48 m/s
 Vy =   -12120.82 +/- 2.52 m/s
 Vz =    18226.06 +/- 11.90 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.603080e+00, -3.519282e-01, +2.456390e+00, +3.089302e+00, -7.327931e-01, +3.432702e+00
-3.519282e-01, +1.052626e+01, -1.858373e+01, -2.798583e+00, +9.080865e-01, -3.419340e+00
+2.456390e+00, -1.858373e+01, +5.411267e+01, +8.104068e+00, -1.199774e+01, +4.969484e+01
+3.089302e+00, -2.798583e+00, +8.104068e+00, +8.319589e+00, -1.071457e+00, +4.645376e+00
-7.327931e-01, +9.080865e-01, -1.199774e+01, -1.071457e+00, +6.780676e+00, -3.090331e+01
+3.432702e+00, -3.419340e+00, +4.969484e+01, +4.645376e+00, -3.090331e+01, +1.443878e+02

Timing offsets (from input data):
         1: 0.000204 s
         2: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:50:30.955356 UTC
  Lon     = -81.264370 +/- 0.0000 deg
  Lat     = +43.852536 +/- 0.0000 deg
  Lat geo = +43.663276 +/- 0.0000 deg
  Ht      =  100397.20 +/- 6.74 m

  JD dynamic   = 2458400.535881242715 
  LST apparent = 308.9613615304 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.42224 +/- 0.0136 deg
  Dec       = +56.29056 +/- 0.0119 deg
  Azimuth   = +310.03245 +/- 0.0240 deg
  Elevation = +60.04676 +/- 0.0073 deg
  Vavg      =  22.03041 +/- 0.0123 km/s
  Vinit     =  21.90994 +/- 0.0113 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.61054 +/- 0.0136 deg
  Dec       = +56.79927 +/- 0.0119 deg
  Azimuth   = +311.20992 +/- 0.0240 deg
  Elevation = +60.63707 +/- 0.0073 deg
  Vavg      =  21.90225 +/- 0.0123 km/s
  Vinit     =  21.78177 +/- 0.0113 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.23309 +/- 0.0158 deg
  Dec    = +56.48012 +/- 0.0126 deg
  Vg     =  18.88918 +/- 0.0131 km/s
  Vinf   =  21.90994 +/- 0.0113 km/s
  Zc     =  30.07530 +/- 0.0073 deg
  Zg     =  32.35435 +/- 0.0085 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 243.54426 +/- 0.0383 deg
  Bg     = +79.10990 +/- 0.0136 deg
  Vh     =  37.45148 +/- 0.0055 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.10751 +/- 0.0048 deg
  Bh     = +29.69116 +/- 0.0193 deg
  Vh_x   =  -6.82399 +/- 0.0027 km/s
  Vh_y   =  31.81069 +/- 0.0017 km/s
  Vh_z   = -18.55064 +/- 0.0137 km/s
Orbit:
  La Sun = 195.430810 +/- 0.0000 deg
  a      =   2.376322 +/- 0.0026 AU
  e      =   0.581029 +/- 0.0005
  i      =  29.732698 +/- 0.0193 deg
  peri   = 172.142590 +/- 0.0145 deg
  node   = 195.431859 +/- 0.0000 deg
  Pi     =   7.574449 +/- 0.0145 deg
  q      =   0.995611 +/- 0.0000 AU
  f      =   7.855192 +/- 0.0145 deg
  M      =   1.698103 +/- 0.0058 deg
  Q      =   3.757034 +/- 0.0052 AU
  n      =   0.269058 +/- 0.0004 deg/day
  T      =   3.663184 +/- 0.0060 years
  Last perihelion JD = 2458394.224593 (2018-10-02 17:23:24.792555) +/- 0.0123 days
  Tj     =   3.145173 +/- 0.0025
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.162532e-07, +3.458929e-09, +4.332830e-06, -1.224667e-11, +8.507033e-08, +1.567022e-07
q   , +3.458929e-09, +1.355633e-10, +1.423353e-07, -1.689225e-13, +2.955694e-09, +2.164308e-09
Tp  , +4.332830e-06, +1.423353e-07, +1.532860e-04, -2.208335e-10, +3.156232e-06, +2.828279e-06
node, -1.224667e-11, -1.689225e-13, -2.208335e-10, +7.073770e-16, -4.281713e-12, -9.049124e-12
peri, +8.507033e-08, +2.955694e-09, +3.156232e-06, -4.281713e-12, +6.517150e-08, +5.484355e-08
i   , +1.567022e-07, +2.164308e-09, +2.828279e-06, -9.049124e-12, +5.484355e-08, +1.157620e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 0.187952
 a2 = 9.388107

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.337e-05 s
  Stddev    = 3.66e-03 s

Begin point on the trajectory:
  Lon =   -81.264371 +/- 0.0000 deg
  Lat =    43.852537 +/- 0.0000 deg
  Ht  = 100397.48 +/- 4.44 m
End point on the trajectory:
  Lon =   -81.189320 +/- 0.0000 deg
  Lat =    43.804918 +/- 0.0000 deg
  Ht  = 85941.36 +/- 7.16 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   0.914930,   7.273157,    99403.52,    85941.36,          0.001654,      2.46,      2.39,              12.32, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  17.980725,   0.000000,   100397.48,    88931.94,          0.001470,      1.40,      2.66,              28.18, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.044383, 2458400.535081018694, 148.97700,  38.04500,              328.97700,  51.95500,       328.97570,       51.95415,    253.11540,     +67.56686,     253.11283,      +67.56623,  2942323.87, -3637784.35,  4464867.32,      43.849272,      -81.259187,   99403.52,  125220.89,       0.00,             1146.87,   -22.67,      0.00,           23213.26,     -1.78,      1.83,           4.20,   None,   None
  1,          1,       0,  0.075383, 2458400.535081377719, 149.03800,  38.08900,              329.03800,  51.91100,       329.03891,       51.91160,    253.01971,     +67.61180,     253.02165,      +67.61225,  2942349.97, -3637458.37,  4464377.14,      43.847594,      -81.256558,   98892.98,  124649.27,     589.26,             1736.13,  -112.62,  19008.29,           23213.26,      1.25,     -1.28,           2.96,   None,   None
  2,          1,       0,  0.107383, 2458400.535081747919, 149.13900,  38.15700,              329.13900,  51.84300,       329.14239,       51.84522,    252.87330,     +67.68537,     252.88030,      +67.68703,  2942390.82, -3636948.16,  4463609.94,      43.844968,      -81.252372,   98093.95,  123753.08,    1511.52,             2658.39,   108.52,  28820.72,           23213.26,      4.60,     -4.72,          10.98,   None,   None
  3,          1,       0,  0.138383, 2458400.535082106479, 149.20600,  38.20200,              329.20600,  51.79800,       329.20927,       51.80013,    252.77613,     +67.73417,     252.78301,      +67.73577,  2942417.82, -3636611.01,  4463102.97,      43.843232,      -81.249647,   97565.94,  123162.09,    2120.96,             3267.83,    38.76,  19659.40,           23213.26,      4.41,     -4.52,          10.58,   None,   None
  4,          1,       0,  0.169383, 2458400.535082465503, 149.29300,  38.25600,              329.29300,  51.74400,       329.29377,       51.74450,    252.66109,     +67.79677,     252.66314,      +67.79715,  2942451.01, -3636196.40,  4462479.52,      43.841097,      -81.246266,   96916.64,  122434.75,    2870.43,             4017.30,   109.01,  24176.33,           23241.02,      1.03,     -1.06,           2.49,   None,   None
  5,          1,       0,  0.200383, 2458400.535082824063, 149.37100,  38.31100,              329.37100,  51.68900,       329.37416,       51.69105,    252.54042,     +67.85410,     252.54736,      +67.85566,  2942482.45, -3635803.83,  4461889.21,      43.839074,      -81.243071,   96301.86,  121746.44,    3580.05,             4726.92,   139.43,  22891.13,           23199.56,      4.21,     -4.32,          10.22,   None,   None
  6,          1,       0,  0.231383, 2458400.535083183087, 149.44500,  38.35800,              329.44500,  51.64200,       329.44583,       51.64254,    252.43913,     +67.90759,     252.44156,      +67.90800,  2942510.52, -3635453.18,  4461361.94,      43.837268,      -81.240231,   95752.74,  121132.15,    4213.89,             5360.76,    94.06,  20446.49,           22892.16,      1.09,     -1.12,           2.67,   None,   None
  7,          1,       0,  0.262383, 2458400.535083541647, 149.51600,  38.40700,              329.51600,  51.59300,       329.51738,       51.59390,    252.33142,     +67.95962,     252.33508,      +67.96030,  2942538.35, -3635105.60,  4460839.28,      43.835476,      -81.237417,   95208.42,  120523.41,    4842.19,             5989.06,    43.16,  20267.72,           22546.27,      1.82,     -1.87,           4.47,   None,   None
  8,          1,       0,  0.293383, 2458400.535083900671, 149.58900,  38.45600,              329.58900,  51.54400,       329.58982,       51.54453,    252.22396,     +68.01288,     252.22662,      +68.01329,  2942566.29, -3634756.64,  4460314.55,      43.833678,      -81.234590,   94661.95,  119912.41,    5472.99,             6619.86,    -5.26,  20348.18,           22238.59,      1.07,     -1.10,           2.64,   None,   None
  9,          1,       0,  0.324383, 2458400.535084259231, 149.65500,  38.50000,              329.65500,  51.50000,       329.65445,       51.49964,    252.12731,     +68.06101,     252.12738,      +68.06073,  2942591.31, -3634444.15,  4459844.66,      43.832067,      -81.232072,   94172.60,  119365.73,    6037.84,             7184.71,  -119.61,  18221.18,           21863.47,     -0.72,      0.74,           1.79,   None,   None
 10,          1,       0,  0.355383, 2458400.535084618255, 149.74900,  38.56600,              329.74900,  51.43400,       329.75107,       51.43533,    251.98039,     +68.13015,     251.98582,      +68.13119,  2942627.22, -3633995.73,  4459170.37,      43.829754,      -81.228403,   93470.42,  118580.07,    6848.42,             7995.29,    11.76,  26147.64,           21852.39,      2.68,     -2.76,           6.68,   None,   None
 11,          1,       0,  0.387383, 2458400.535084988456, 149.83300,  38.62200,              329.83300,  51.37800,       329.83411,       51.37872,    251.85648,     +68.19145,     251.86013,      +68.19200,  2942658.21, -3633608.58,  4458588.22,      43.827757,      -81.225256,   92864.18,  117902.52,    7548.25,             8695.12,    10.47,  21869.54,           21846.65,      1.43,     -1.47,           3.59,   None,   None
 12,          1,       0,  0.418383, 2458400.535085347481, 149.91100,  38.67200,              329.91100,  51.32800,       329.90922,       51.32685,    251.74634,     +68.24804,     251.74434,      +68.24714,  2942686.20, -3633259.12,  4458062.73,      43.825954,      -81.222424,   92316.96,  117291.34,    8179.94,             9326.81,   -37.05,  20377.18,           21794.87,     -2.28,      2.35,           5.75,   None,   None
 13,          1,       0,  0.449383, 2458400.535085706040, 149.99200,  38.72900,              329.99200,  51.27100,       329.99129,       51.27054,    251.61804,     +68.30770,     251.61831,      +68.30734,  2942716.31, -3632883.05,  4457497.24,      43.824013,      -81.219366,   91728.09,  116633.56,    8859.73,            10006.60,   -36.47,  21928.70,           21766.19,     -0.90,      0.93,           2.30,   None,   None
 14,          1,       0,  0.480383, 2458400.535086065065, 150.07300,  38.78300,              330.07300,  51.21700,       330.07076,       51.21556,    251.49731,     +68.36687,     251.49464,      +68.36573,  2942745.31, -3632520.79,  4456952.51,      43.822144,      -81.216424,   91160.84,  116000.23,    9514.56,            10661.43,   -60.84,  21123.73,           21731.57,     -2.83,      2.92,           7.24,   None,   None
 15,          1,       0,  0.511383, 2458400.535086423624, 150.16000,  38.84900,              330.16000,  51.15100,       330.16267,       51.15271,    251.34570,     +68.43179,     251.35300,      +68.43315,  2942778.20, -3632110.04,  4456334.87,      43.820023,      -81.213071,   90517.69,  115281.94,   10257.05,            11403.92,     2.43,  23951.07,           21757.15,      3.35,     -3.46,           8.60,   None,   None
 16,          1,       0,  0.542383, 2458400.535086782649, 150.25200,  38.91000,              330.25200,  51.09000,       330.25290,       51.09057,    251.20836,     +68.49898,     251.21224,      +68.49944,  2942810.25, -3631709.78,  4455732.99,      43.817956,      -81.209807,   89890.98,  114582.32,   10980.57,            12127.44,    46.75,  23339.48,           21805.60,      1.12,     -1.16,           2.90,   None,   None
 17,          1,       0,  0.573383, 2458400.535087141208, 150.30600,  38.94700,              330.30600,  51.05300,       330.30453,       51.05206,    251.12426,     +68.53862,     251.12353,      +68.53787,  2942829.48, -3631469.62,  4455371.87,      43.816715,      -81.207900,   89514.89,  114163.91,   11414.69,            12561.56,  -198.34,  14003.81,           21703.35,     -1.82,      1.88,           4.73,   None,   None
 18,          1,       0,  0.604383, 2458400.535087500233, 150.40900,  39.01700,              330.40900,  50.98300,       330.40708,       50.98178,    250.96484,     +68.61417,     250.96332,      +68.61318,  2942865.05, -3631025.29,  4454703.73,      43.814420,      -81.204262,   88819.21,  113387.36,   12217.87,            13364.74,   -74.36,  25909.14,           21696.24,     -2.36,      2.44,           6.18,   None,   None
 19,          1,       0,  0.636383, 2458400.535087870434, 150.49500,  39.08400,              330.49500,  50.91600,       330.49822,       50.91804,    250.80796,     +68.67868,     250.81690,      +68.68035,  2942896.71, -3630629.88,  4454109.15,      43.812377,      -81.201042,   88200.11,  112697.01,   12932.62,            14079.49,   -60.73,  22335.98,           21700.47,      3.94,     -4.07,          10.37,   None,   None
 20,          1,       0,  0.667383, 2458400.535088229459, 150.57400,  39.13500,              330.57400,  50.86500,       330.57309,       50.86442,    250.69195,     +68.73621,     250.69272,      +68.73574,  2942922.87, -3630303.12,  4453617.80,      43.810688,      -81.198399,   87688.47,  112127.15,   13523.29,            14670.16,  -149.27,  19053.82,           21669.32,     -1.11,      1.15,           2.94,   None,   None
 21,          1,       0,  0.698383, 2458400.535088588018, 150.66800,  39.20000,              330.66800,  50.80000,       330.66638,       50.79897,    250.54161,     +68.80539,     250.54108,      +68.80455,  2942954.64, -3629906.44,  4453021.31,      43.808637,      -81.195163,   87067.41,  111434.93,   14240.34,            15387.21,  -111.43,  23130.70,           21663.21,     -1.96,      2.03,           5.22,   None,   None
 22,          1,       0,  0.729383, 2458400.535088947043, 150.73300,  39.24900,              330.73300,  50.75100,       330.73227,       50.75054,    250.42618,     +68.85390,     250.42757,      +68.85352,  2942977.59, -3629619.77,  4452590.26,      43.807155,      -81.192861,   86618.54,  110935.71,   14758.52,            15905.39,  -272.46,  16715.45,           21605.00,     -0.88,      0.91,           2.36,   None,   None
 23,          1,       0,  0.760383, 2458400.535089305602, 150.83700,  39.32200,              330.83700,  50.67800,       330.83641,       50.67763,    250.25555,     +68.93064,     250.25735,      +68.93033,  2943012.22, -3629187.23,  4451939.84,      43.804918,      -81.189320,   85941.36,  110181.12,   15540.41,            16687.28,  -169.78,  25222.08,           21596.21,     -0.70,      0.73,           1.90,   None,   None
  0,          2,       0,  0.000000, 2458400.535080501810, 183.22200,  36.81000,                3.22200,  53.19000,         3.22247,       53.19042,    319.84857,     +79.77742,     319.84938,      +79.77695,  2942273.06, -3638418.99,  4465821.63,      43.852537,      -81.264371,  100397.48,  124461.21,       0.00,                0.32,  -196.78,      0.00,           23610.11,      0.97,     -0.51,           1.81,   None,   None
  1,          2,       0,  0.031000, 2458400.535080860369, 183.43200,  36.89700,                3.43200,  53.10300,         3.43147,       53.10254,    320.65701,     +79.83178,     320.65587,      +79.83231,  2942304.27, -3638029.21,  4465235.52,      43.850532,      -81.261202,   99787.01,  123844.11,     704.58,              704.25,  -172.06,  22728.28,           23610.11,     -1.07,      0.57,           2.02,   None,   None
  2,          2,       0,  0.063000, 2458400.535081230570, 183.66300,  36.99500,                3.66300,  53.00500,         3.66265,       53.00469,    321.56212,     +79.89093,     321.56150,      +79.89128,  2942338.50, -3637601.70,  4464592.66,      43.848332,      -81.257718,   99117.46,  123168.32,    1477.37,             1477.04,  -100.39,  24149.74,           23610.11,     -0.71,      0.37,           1.34,   None,   None
  3,          2,       0,  0.094000, 2458400.535081589594, 183.88400,  37.09000,                3.88400,  52.91000,         3.88409,       52.91007,    322.44229,     +79.94579,     322.44266,      +79.94571,  2942371.10, -3637194.48,  4463980.32,      43.846236,      -81.254400,   98479.70,  122525.61,    2213.47,             2213.15,   -43.49,  23745.29,           23610.11,      0.17,     -0.09,           0.33,   None,   None
  4,          2,       0,  0.125000, 2458400.535081948154, 184.09700,  37.18000,                4.09700,  52.82000,         4.09559,       52.81877,    323.29915,     +79.99443,     323.29693,      +79.99585,  2942402.12, -3636807.10,  4463397.83,      43.844242,      -81.251250,   97873.03,  121915.14,    2913.70,             2913.37,   -22.48,  22587.90,           23439.76,     -2.81,      1.48,           5.38,   None,   None
  5,          2,       0,  0.156000, 2458400.535082307179, 184.31100,  37.27400,                4.31100,  52.72600,         4.31025,       52.72535,    324.17698,     +80.04392,     324.17616,      +80.04468,  2942433.40, -3636416.34,  4462810.24,      43.842229,      -81.248072,   97261.07,  121300.25,    3620.05,             3619.73,     4.67,  22785.66,           23298.19,     -1.48,      0.78,           2.84,   None,   None
  6,          2,       0,  0.187000, 2458400.535082665738, 184.51200,  37.36300,                4.51200,  52.63700,         4.51171,       52.63675,    325.01270,     +80.08847,     325.01283,      +80.08876,  2942462.68, -3636050.73,  4462260.47,      43.840346,      -81.245105,   96688.50,  120725.77,    4280.94,             4280.61,   -13.65,  21318.92,           23037.01,     -0.56,      0.30,           1.09,   None,   None
  7,          2,       0,  0.218000, 2458400.535083024763, 184.72400,  37.45900,                4.72400,  52.54100,         4.72538,       52.54219,    325.90862,     +80.13466,     325.91149,      +80.13326,  2942493.49, -3635665.89,  4461681.79,      43.838364,      -81.241976,   96085.83,  120122.01,    4976.59,             4976.26,     2.79,  22440.22,           22878.28,      2.70,     -1.42,           5.23,   None,   None
  8,          2,       0,  0.249000, 2458400.535083383322, 184.93300,  37.55200,                4.93300,  52.44800,         4.93411,       52.44895,    326.79849,     +80.17579,     326.80098,      +80.17466,  2942523.45, -3635291.66,  4461119.06,      43.836435,      -81.238936,   95499.79,  119535.79,    5653.05,             5652.73,     0.05,  21821.58,           22733.90,      2.15,     -1.13,           4.20,   None,   None
  9,          2,       0,  0.280000, 2458400.535083742347, 185.14200,  37.64600,                5.14200,  52.35400,         5.14300,       52.35486,    327.69992,     +80.21495,     327.70229,      +80.21393,  2942553.28, -3634919.12,  4460558.87,      43.834515,      -81.235910,   94916.39,  118953.10,    6326.48,             6326.15,    -5.74,  21723.29,           22605.35,      1.93,     -1.02,           3.79,   None,   None
 10,          2,       0,  0.311000, 2458400.535084101371, 185.36800,  37.74800,                5.36800,  52.25200,         5.36868,       52.25258,    328.68566,     +80.25431,     328.68765,      +80.25361,  2942585.24, -3634519.98,  4459958.69,      43.832458,      -81.232658,   94291.36,  118329.88,    7047.96,             7047.64,    36.54,  23273.75,           22565.35,      1.30,     -0.68,           2.56,   None,   None
 11,          2,       0,  0.343000, 2458400.535084471572, 185.59200,  37.85200,                5.59200,  52.14800,         5.59380,       52.14952,    329.67978,     +80.29248,     329.68315,      +80.29064,  2942616.98, -3634123.61,  4459362.66,      43.830414,      -81.229433,   93670.67,  117712.01,    7764.46,             7764.14,    51.92,  22390.59,           22535.24,      3.41,     -1.80,           6.76,   None,   None
 12,          2,       0,  0.374000, 2458400.535084830131, 185.80900,  37.95400,                5.80900,  52.04600,         5.81217,       52.04867,    330.65546,     +80.32720,     330.66027,      +80.32395,  2942647.59, -3633741.25,  4458787.71,      43.828441,      -81.226323,   93071.93,  117116.98,    8455.63,             8455.30,    63.88,  22295.67,           22509.22,      5.98,     -3.15,          11.90,   None,   None
 13,          2,       0,  0.405000, 2458400.535085189156, 186.00100,  38.04300,                6.00100,  51.95700,         6.00355,       51.95914,    331.52274,     +80.35397,     331.52678,      +80.35135,  2942674.43, -3633406.08,  4458283.72,      43.826712,      -81.223612,   92547.09,  116596.14,    9061.48,             9061.16,    -9.48,  19543.63,           22408.46,      4.78,     -2.52,           9.56,   None,   None
 14,          2,       0,  0.436000, 2458400.535085547715, 186.23600,  38.15100,                6.23600,  51.84900,         6.23693,       51.84978,    332.59000,     +80.38227,     332.59246,      +80.38131,  2942706.74, -3633002.57,  4457676.96,      43.824630,      -81.220321,   91915.25,  115970.28,    9790.88,             9790.55,    40.71,  23529.00,           22370.92,      1.74,     -0.92,           3.50,   None,   None
 15,          2,       0,  0.467000, 2458400.535085906740, 186.42400,  38.23700,                6.42400,  51.76300,         6.42223,       51.76153,    333.44853,     +80.40165,     333.44889,      +80.40347,  2942732.49, -3632680.94,  4457193.32,      43.822970,      -81.217725,   91411.60,  115472.08,   10372.27,            10371.95,   -57.10,  18754.63,           22266.39,     -3.27,      1.72,           6.61,   None,   None
 16,          2,       0,  0.498000, 2458400.535086265299, 186.65900,  38.35200,                6.65900,  51.64800,         6.65959,       51.64849,    334.55110,     +80.42868,     334.55339,      +80.42807,  2942764.99, -3632274.96,  4456582.86,      43.820874,      -81.214413,   90775.93,  114844.52,   11106.12,            11105.80,    -2.46,  23672.54,           22222.10,      1.08,     -0.57,           2.20,   None,   None
 17,          2,       0,  0.529000, 2458400.535086624324, 186.90400,  38.47100,                6.90400,  51.52900,         6.90560,       51.53032,    335.70635,     +80.45153,     335.70926,      +80.44988,  2942798.45, -3631857.10,  4455954.51,      43.818717,      -81.210999,   90121.65,  114199.86,   11861.47,            11861.15,    73.68,  24366.12,           22228.45,      2.92,     -1.54,           5.96,   None,   None
 18,          2,       0,  0.560000, 2458400.535086982884, 187.07400,  38.55500,                7.07400,  51.44500,         7.07607,       51.44670,    336.51704,     +80.46583,     336.52016,      +80.46370,  2942821.86, -3631564.75,  4455514.91,      43.817207,      -81.208650,   89663.86,  113749.34,   12389.93,            12389.61,   -77.07,  17047.11,           22151.55,      3.76,     -1.98,           7.70,   None,   None
 19,          2,       0,  0.592000, 2458400.535087353550, 187.35400,  38.69000,                7.35400,  51.31000,         7.35496,       51.31079,    337.84804,     +80.48160,     337.85064,      +80.48061,  2942859.29, -3631097.27,  4454811.96,      43.814792,      -81.204819,   88931.94,  113030.80,   13234.96,            13234.63,    66.84,  26407.06,           22158.00,      1.72,     -0.91,           3.56,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_005349_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.537383147981
Time: 2018-10-09 00:53:49.965985 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 78.55032 deg
 R.A. = 267.15346  Dec = +56.44513 deg

Best intersection: Stations 2 and 1 with Qconv = 78.55 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3014511.63 +/- 1.52 m
 Y =  -3628395.06 +/- 8.11 m
 Z =   4430298.99 +/- 10.54 m
 Vx =     -908.61 +/- 3.90 m/s
 Vy =   -12871.74 +/- 6.31 m/s
 Vz =    19079.45 +/- 13.79 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.328201e+00, -2.943360e+00, +4.135989e+00, +5.575960e+00, -7.825509e+00, +1.146157e+01
-2.943360e+00, +6.638740e+01, -8.495869e+01, -1.100836e+01, +5.638020e+01, -6.252362e+01
+4.135989e+00, -8.495869e+01, +1.118577e+02, +1.613805e+01, -6.476241e+01, +7.429061e+01
+5.575960e+00, -1.100836e+01, +1.613805e+01, +1.679623e+01, -2.201011e+01, +3.284545e+01
-7.825509e+00, +5.638020e+01, -6.476241e+01, -2.201011e+01, +1.034324e+02, -1.152820e+02
+1.146157e+01, -6.252362e+01, +7.429061e+01, +3.284545e+01, -1.152820e+02, +1.342773e+02

Timing offsets (from input data):
         2: 0.000379 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:53:49.965985 UTC
  Lon     = -81.337027 +/- 0.0001 deg
  Lat     = +43.392230 +/- 0.0000 deg
  Lat geo = +43.203215 +/- 0.0000 deg
  Ht      =  103429.55 +/- 11.93 m

  JD dynamic   = 2458400.538184606470 
  LST apparent = 309.7201855849 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.96222 +/- 0.0200 deg
  Dec       = +55.92881 +/- 0.0061 deg
  Azimuth   = +309.89896 +/- 0.0122 deg
  Elevation = +59.66578 +/- 0.0112 deg
  Vavg      =  22.02219 +/- 0.0101 km/s
  Vinit     =  23.03330 +/- 0.0150 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.08598 +/- 0.0200 deg
  Dec       = +56.41679 +/- 0.0061 deg
  Azimuth   = +311.01081 +/- 0.0122 deg
  Elevation = +60.23099 +/- 0.0112 deg
  Vavg      =  21.89110 +/- 0.0101 km/s
  Vinit     =  22.90221 +/- 0.0150 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.20667 +/- 0.0259 deg
  Dec    = +56.10201 +/- 0.0066 deg
  Vg     =  20.18290 +/- 0.0171 km/s
  Vinf   =  23.03330 +/- 0.0150 km/s
  Zc     =  30.45578 +/- 0.0112 deg
  Zg     =  32.51299 +/- 0.0145 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.84438 +/- 0.0738 deg
  Bg     = +78.91172 +/- 0.0072 deg
  Vh     =  38.41396 +/- 0.0133 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.08111 +/- 0.0062 deg
  Bh     = +31.04021 +/- 0.0173 deg
  Vh_x   =  -6.88863 +/- 0.0040 km/s
  Vh_y   =  32.18434 +/- 0.0052 km/s
  Vh_z   = -19.80775 +/- 0.0168 km/s
Orbit:
  La Sun = 195.433085 +/- -0.0000 deg
  a      =   2.954127 +/- 0.0098 AU
  e      =   0.662874 +/- 0.0011
  i      =  31.083598 +/- 0.0172 deg
  peri   = 172.795363 +/- 0.0191 deg
  node   = 195.434000 +/- 0.0000 deg
  Pi     =   8.229363 +/- 0.0191 deg
  q      =   0.995913 +/- 0.0000 AU
  f      =   7.202534 +/- 0.0191 deg
  M      =   1.095612 +/- 0.0085 deg
  Q      =   4.912341 +/- 0.0196 AU
  n      =   0.194116 +/- 0.0010 deg/day
  T      =   5.077435 +/- 0.0252 years
  Last perihelion JD = 2458394.894062 (2018-10-03 09:27:26.983382) +/- 0.0165 days
  Tj     =   2.727911 +/- 0.0058
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.328048e-06, +1.089428e-08, +1.546156e-05, -2.470425e-11, +2.944917e-07, +3.474704e-07
q   , +1.089428e-08, +2.070573e-10, +2.319207e-07, -2.240404e-13, +4.765721e-09, +3.149888e-09
Tp  , +1.546156e-05, +2.319207e-07, +2.738413e-04, -3.067111e-10, +5.526861e-06, +4.312806e-06
node, -2.470425e-11, -2.240404e-13, -3.067111e-10, +4.636123e-16, -5.905125e-12, -6.520516e-12
peri, +2.944917e-07, +4.765721e-09, +5.526861e-06, -5.905125e-12, +1.122250e-07, +8.303116e-08
i   , +3.474704e-07, +3.149888e-09, +4.312806e-06, -6.520516e-12, +8.303116e-08, +9.171035e-08

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 9.606601
 a2 = 5.383186

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.671e-05 s
  Stddev    = 4.09e-03 s

Begin point on the trajectory:
  Lon =   -81.328825 +/- 0.0000 deg
  Lat =    43.387229 +/- 0.0000 deg
  Ht  = 101925.66 +/- 6.20 m
End point on the trajectory:
  Lon =   -81.254691 +/- 0.0000 deg
  Lat =    43.340039 +/- 0.0000 deg
  Ht  = 87781.16 +/- 4.38 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   9.201295,   5.330268,   101332.60,    87784.25,          0.001713,      2.46,      1.31,              22.60, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   1.322593,   9.580195,   101901.15,    91846.74,          0.001097,      1.59,      1.23,              11.96, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.097246, 2458400.537384273484, 177.81800,  12.14900,              357.81800,  77.85100,       357.82338,       77.84823,    308.93414,     +55.33059,     308.93630,      +55.33341,  3014605.44, -3627034.16,  4428290.34,      43.385304,      -81.325732,  101332.60,  103290.53,       0.00,             2398.76,    32.25,      0.00,           22228.68,     -2.54,     -4.76,          10.76,   None,   None
  1,          2,       0,  0.128246, 2458400.537384632044, 178.44300,  12.09800,              358.44300,  77.90200,       358.44162,       77.90273,    309.16831,     +55.28512,     309.16838,      +55.28439,  3014631.19, -3626672.32,  4427753.18,      43.383438,      -81.322811,  100773.33,  102698.20,     648.18,             3046.93,   -31.03,  20908.89,           22228.68,      0.66,      1.24,           2.81,   None,   None
  2,          2,       0,  0.159246, 2458400.537384991068, 179.15200,  12.03700,              359.15200,  77.96300,       359.15231,       77.96283,    309.43118,     +55.22813,     309.43195,      +55.22830,  3014660.01, -3626267.20,  4427151.76,      43.381349,      -81.319525,  100147.17,  102035.76,    1373.88,             3772.64,   -16.78,  23409.94,           22228.68,     -0.15,     -0.28,           0.65,   None,   None
  3,          2,       0,  0.190246, 2458400.537385349628, 179.83300,  11.98200,              359.83300,  78.01800,       359.83250,       78.01828,    309.68054,     +55.17474,     309.68116,      +55.17446,  3014687.07, -3625886.94,  4426587.25,      43.379387,      -81.316448,   99559.45,  101414.69,    2055.06,             4453.82,   -47.06,  21973.47,           22228.68,      0.25,      0.46,           1.07,   None,   None
  4,          2,       0,  0.222246, 2458400.537385720294, 180.61000,  11.92200,                0.61000,  78.07800,         0.60867,       78.07877,    309.96157,     +55.11394,     309.96200,      +55.11317,  3014717.17, -3625463.93,  4425959.29,      43.377205,      -81.313014,   98905.67,  100724.65,    2812.81,             5211.57,   -23.71,  23679.74,           22542.08,      0.68,      1.27,           2.96,   None,   None
  5,          2,       0,  0.253246, 2458400.537386078853, 181.35400,  11.86500,                1.35400,  78.13500,         1.35491,       78.13445,    310.22722,     +55.05361,     310.22864,      +55.05416,  3014745.49, -3625066.00,  4425368.55,      43.375151,      -81.309787,   98290.66,  100076.35,    3525.64,             5924.40,   -22.34,  22994.43,           22694.17,     -0.48,     -0.90,           2.09,   None,   None
  6,          2,       0,  0.284246, 2458400.537386437878, 182.13700,  11.81100,                2.13700,  78.18900,         2.13539,       78.19001,    310.50357,     +54.99343,     310.50410,      +54.99244,  3014774.42, -3624659.33,  4424764.83,      43.373052,      -81.306486,   97662.16,   99414.66,    4254.12,             6652.88,    -5.31,  23499.42,           22833.92,      0.87,      1.63,           3.84,   None,   None
  7,          2,       0,  0.315246, 2458400.537386796437, 182.96400,  11.75400,                2.96400,  78.24600,         2.96393,       78.24605,    310.79162,     +54.92698,     310.79291,      +54.92694,  3014804.41, -3624237.95,  4424139.29,      43.370876,      -81.303061,   97010.94,   98729.97,    5008.95,             7407.71,    38.06,  24349.24,           23017.52,      0.04,      0.08,           0.18,   None,   None
  8,          2,       0,  0.346246, 2458400.537387155462, 183.71500,  11.70500,                3.71500,  78.29500,         3.71554,       78.29463,    311.05009,     +54.86684,     311.05178,      +54.86720,  3014831.14, -3623862.30,  4423581.62,      43.368936,      -81.300021,   96430.39,   98120.35,    5681.87,             8080.63,    -0.47,  21707.13,           23016.64,     -0.31,     -0.58,           1.39,   None,   None
  9,          2,       0,  0.377246, 2458400.537387514021, 184.48800,  11.65600,                4.48800,  78.34400,         4.49045,       78.34225,    311.31300,     +54.80388,     311.31573,      +54.80557,  3014858.12, -3623483.06,  4423018.63,      43.366977,      -81.296950,   95844.30,   97505.70,    6361.22,             8759.98,   -32.58,  21914.44,           22956.45,     -1.46,     -2.74,           6.56,   None,   None
 10,          2,       0,  0.408246, 2458400.537387873046, 185.27800,  11.61200,                5.27800,  78.38800,         5.27781,       78.38815,    311.57938,     +54.74300,     311.58099,      +54.74286,  3014884.99, -3623105.46,  4422458.06,      43.365026,      -81.293892,   95260.75,   96894.49,    7037.63,             9436.39,   -67.61,  21819.88,           22872.20,      0.12,      0.23,           0.54,   None,   None
 11,          2,       0,  0.439246, 2458400.537388231605, 186.14800,  11.56400,                6.14800,  78.43600,         6.14822,       78.43582,    311.86904,     +54.67343,     311.87099,      +54.67360,  3014913.99, -3622697.91,  4421853.05,      43.362920,      -81.290582,   94630.95,   96235.76,    7767.68,            10166.44,   -49.02,  23549.87,           22849.44,     -0.14,     -0.27,           0.66,   None,   None
 12,          2,       0,  0.470246, 2458400.537388590630, 186.91900,  11.52300,                6.91900,  78.47700,         6.92028,       78.47593,    312.12274,     +54.61073,     312.12542,      +54.61175,  3014939.33, -3622341.83,  4421324.44,      43.361079,      -81.287706,   94080.67,   95660.95,    8405.54,            10804.30,  -122.61,  20576.26,           22761.07,     -0.86,     -1.62,           3.96,   None,   None
 13,          2,       0,  0.502246, 2458400.537388960831, 187.88500,  11.47700,                7.88500,  78.52300,         7.88565,       78.52241,    312.43773,     +54.53414,     312.44022,      +54.53469,  3014970.17, -3621908.43,  4420681.04,      43.358838,      -81.284180,   93410.94,   94962.41,    9181.92,            11580.68,   -80.64,  24261.68,           22749.49,     -0.47,     -0.88,           2.16,   None,   None
 14,          2,       0,  0.533246, 2458400.537389319856, 188.60200,  11.44500,                8.60200,  78.55500,         8.60180,       78.55519,    312.66917,     +54.47701,     312.67127,      +54.47683,  3014992.85, -3621589.70,  4420207.87,      43.357190,      -81.281618,   92918.38,   94449.30,    9752.87,            12151.63,  -221.14,  18417.79,           22634.00,      0.15,      0.28,           0.70,   None,   None
 15,          2,       0,  0.564246, 2458400.537389678415, 189.59200,  11.40400,                9.59200,  78.59600,         9.59149,       78.59653,    312.98568,     +54.39796,     312.98768,      +54.39747,  3015023.25, -3621162.43,  4419573.59,      43.354980,      -81.278140,   92258.16,   93762.61,   10518.25,            12917.00,  -167.22,  24689.57,           22602.00,      0.41,      0.77,           1.92,   None,   None
 16,          2,       0,  0.595246, 2458400.537390037440, 190.41300,  11.37200,               10.41300,  78.62800,        10.41253,       78.62852,    313.24533,     +54.33150,     313.24746,      +54.33101,  3015048.16, -3620812.35,  4419053.88,      43.353169,      -81.275313,   91717.18,   93200.73,   11145.36,            13544.12,  -251.56,  20229.53,           22533.74,      0.41,      0.76,           1.91,   None,   None
 17,          2,       0,  0.626246, 2458400.537390395999, 191.27500,  11.34300,               11.27500,  78.65700,        11.27306,       78.65937,    313.51638,     +54.26341,     313.51737,      +54.26121,  3015073.78, -3620452.27,  4418519.33,      43.351305,      -81.272401,   91160.77,   92623.64,   11790.38,            14189.14,  -318.00,  20807.09,           22455.68,      1.82,      3.43,           8.65,   None,   None
 18,          2,       0,  0.657246, 2458400.537390755024, 192.15000,  11.31200,               12.15000,  78.68800,        12.14993,       78.68809,    313.78737,     +54.18991,     313.79006,      +54.18983,  3015099.44, -3620091.77,  4417984.16,      43.349439,      -81.269485,   90603.70,   92046.70,   12436.16,            14834.92,  -383.67,  20831.64,           22374.29,      0.07,      0.13,           0.33,   None,   None
 19,          2,       0,  0.688246, 2458400.537391113583, 193.12700,  11.28700,               13.12700,  78.71300,        13.12463,       78.71661,    314.09026,     +54.11372,     314.09063,      +54.11039,  3015127.35, -3619699.44,  4417401.73,      43.347408,      -81.266300,   89997.49,   91419.86,   13138.95,            15537.71,  -392.33,  22670.73,           22319.19,      2.73,      5.13,          13.11,   None,   None
 20,          2,       0,  0.719246, 2458400.537391472608, 194.12600,  11.26000,               14.12600,  78.74000,        14.12462,       78.74242,    314.39504,     +54.03074,     314.39636,      +54.02851,  3015155.46, -3619304.39,  4416815.26,      43.345362,      -81.263091,   89387.07,   90789.72,   13846.63,            16245.39,  -396.10,  22828.39,           22284.97,      1.81,      3.41,           8.78,   None,   None
 21,          2,       0,  0.751246, 2458400.537391842809, 194.97600,  11.23900,               14.97600,  78.76100,        14.97544,       78.76213,    314.65194,     +53.95912,     314.65429,      +53.95808,  3015179.16, -3618971.39,  4416320.91,      43.343637,      -81.260411,   88872.50,   90259.27,   14443.15,            16841.91,  -533.99,  18641.25,           22214.71,      0.84,      1.58,           4.08,   None,   None
 22,          2,       0,  0.782246, 2458400.537392201833, 196.01800,  11.21900,               16.01800,  78.78100,        16.01746,       78.78232,    314.96584,     +53.87313,     314.96818,      +53.87193,  3015207.49, -3618573.22,  4415729.82,      43.341574,      -81.257175,   88257.31,   89626.20,   15156.40,            17555.16,  -532.20,  23007.86,           22169.91,      0.97,      1.83,           4.77,   None,   None
 23,          2,       0,  0.813246, 2458400.537392560393, 196.82500,  11.20900,               16.82500,  78.79100,        16.82334,       78.79598,    315.20915,     +53.80894,     315.20902,      +53.80441,  3015229.28, -3618267.08,  4415275.35,      43.339988,      -81.254717,   87784.25,   89140.04,   15704.80,            18103.56,  -695.25,  17690.34,           22090.80,      3.64,      6.85,          17.96,   None,   None
  0,          1,       1,  0.000000, 2458400.537383147981, 107.45200,  25.33100,              287.45200,  64.66900,       287.44762,       64.66274,    274.69162,     +45.47178,     274.68314,      +45.46907,  3014510.49, -3628368.49,  4430271.19,      43.392180,      -81.336572,  103395.06,  113832.80,       0.00,                8.52,  -126.18,      0.00,           23948.51,     -7.90,     10.30,          23.52,   None,   None
  1,          1,       0,  0.062000, 2458400.537383865565, 107.03300,  25.29500,              287.03300,  64.70500,       287.03281,       64.70472,    274.77793,     +45.29940,     274.77782,      +45.29928,  3014579.26, -3627401.99,  4428836.40,      43.387200,      -81.328686,  101901.15,  112147.52,    1731.32,             1739.84,   182.23,  27924.51,           23948.51,     -0.34,      0.45,           1.04,   None,   None
  2,          1,       0,  0.093000, 2458400.537384224590, 106.90800,  25.28400,              286.90800,  64.71600,       286.90735,       64.71504,    274.80425,     +45.24812,     274.80335,      +45.24771,  3014599.38, -3627119.30,  4428416.73,      43.385742,      -81.326432,  101464.19,  111656.57,    2237.73,             2246.25,   -22.81,  16335.73,           23948.51,     -1.19,      1.54,           3.60,   None,   None
  3,          1,       0,  0.124000, 2458400.537384583149, 106.71800,  25.26700,              286.71800,  64.73300,       286.71799,       64.73298,    274.84482,     +45.17032,     274.84531,      +45.17031,  3014629.67, -3626693.58,  4427784.74,      43.383548,      -81.322973,  100806.20,  110915.26,    3000.32,             3008.85,    28.33,  24599.92,           23948.51,     -0.03,      0.03,           0.08,   None,   None
  4,          1,       0,  0.155000, 2458400.537384942174, 106.54500,  25.25200,              286.54500,  64.74800,       286.54537,       64.74856,    274.88128,     +45.09951,     274.88268,      +45.09975,  3014656.84, -3626311.73,  4427217.87,      43.381578,      -81.319883,  100216.00,  110250.96,    3684.35,             3692.87,     0.90,  22065.33,           23470.90,      0.69,     -0.89,           2.11,   None,   None
  5,          1,       0,  0.186000, 2458400.537385300733, 106.33300,  25.23300,              286.33300,  64.76700,       286.33395,       64.76846,    274.92705,     +45.01297,     274.92978,      +45.01359,  3014689.76, -3625849.14,  4426531.14,      43.379192,      -81.316111,   99501.04,  109445.56,    4513.00,             4521.53,   118.10,  26730.77,           23669.78,      1.77,     -2.29,           5.45,   None,   None
  6,          1,       0,  0.218000, 2458400.537385670934, 106.14400,  25.21500,              286.14400,  64.78500,       286.14416,       64.78525,    274.96956,     +44.93612,     274.97080,      +44.93622,  3014718.78, -3625441.33,  4425925.73,      43.377088,      -81.312806,   98870.75,  108736.39,    5243.53,             5252.06,   114.23,  22829.10,           23674.49,      0.30,     -0.39,           0.93,   None,   None
  7,          1,       0,  0.249000, 2458400.537386029959, 105.98600,  25.20200,              285.98600,  64.79800,       285.98613,       64.79821,    275.00239,     +44.87164,     275.00371,      +44.87173,  3014742.54, -3625107.33,  4425429.90,      43.375364,      -81.310118,   98354.54,  108156.41,    5841.84,             5850.36,     1.08,  19300.25,           23359.17,      0.25,     -0.33,           0.79,   None,   None
  8,          1,       0,  0.280000, 2458400.537386388518, 105.77100,  25.18400,              285.77100,  64.81600,       285.77183,       64.81733,    275.04773,     +44.78409,     275.05068,      +44.78465,  3014774.52, -3624657.98,  4424762.83,      43.373045,      -81.306457,   97660.09,  107374.89,    6646.77,             6655.29,    94.55,  25965.45,           23356.52,      1.58,     -2.04,           4.96,   None,   None
  9,          1,       0,  0.311000, 2458400.537386747543, 105.57900,  25.16800,              285.57900,  64.83200,       285.57994,       64.83352,    275.08835,     +44.70602,     275.09167,      +44.70666,  3014802.66, -3624262.50,  4424175.73,      43.371003,      -81.303250,   97048.89,  106687.81,    7355.21,             7363.73,    91.54,  22852.85,           23330.13,      1.79,     -2.32,           5.67,   None,   None
 10,          1,       0,  0.342000, 2458400.537387106102, 105.41900,  25.15400,              285.41900,  64.84600,       285.41898,       64.84597,    275.12328,     +44.64116,     275.12467,      +44.64115,  3014825.87, -3623936.26,  4423691.41,      43.369318,      -81.300627,   96544.67,  106121.90,    7939.63,             7948.15,   -35.50,  18852.23,           23127.52,     -0.03,      0.04,           0.10,   None,   None
 11,          1,       0,  0.373000, 2458400.537387465127, 105.19100,  25.13600,              285.19100,  64.86400,       285.19182,       64.86536,    275.17061,     +44.54857,     275.17397,      +44.54914,  3014858.38, -3623479.39,  4423013.18,      43.366958,      -81.296901,   95838.65,  105328.01,    8758.03,             8766.55,    71.45,  26399.88,           23124.36,      1.58,     -2.04,           5.06,   None,   None
 12,          1,       0,  0.404000, 2458400.537387823686, 105.01800,  25.12300,              285.01800,  64.87700,       285.01889,       64.87851,    275.20581,     +44.47831,     275.20949,      +44.47894,  3014882.65, -3623138.33,  4422506.86,      43.365196,      -81.294152,   95311.55,  104736.60,    9368.99,             9377.51,   -29.05,  19708.44,           23016.40,      1.74,     -2.24,           5.59,   None,   None
 13,          1,       0,  0.435000, 2458400.537388182711, 104.87100,  25.11100,              284.87100,  64.88900,       284.87085,       64.88874,    275.23718,     +44.41885,     275.23865,      +44.41874,  3014903.12, -3622850.68,  4422079.83,      43.363709,      -81.291854,   94866.99,  104238.60,    9884.27,             9892.79,  -225.22,  16621.97,           22773.93,     -0.30,      0.39,           0.98,   None,   None
 14,          1,       0,  0.466000, 2458400.537388541270, 104.66400,  25.09500,              284.66400,  64.90500,       284.66394,       64.90490,    275.28032,     +44.33508,     275.28213,      +44.33503,  3014931.56, -3622451.02,  4421486.53,      43.361644,      -81.288610,   94249.38,  103545.25,   10600.20,            10608.72,  -220.75,  23094.42,           22621.42,     -0.12,      0.15,           0.38,   None,   None
 15,          1,       0,  0.498000, 2458400.537388911936, 104.41600,  25.07500,              284.41600,  64.92500,       284.41582,       64.92469,    275.33347,     +44.23504,     275.33515,      +44.23491,  3014965.19, -3621978.36,  4420784.86,      43.359200,      -81.284753,   93519.00,  102724.97,   11446.87,            11455.40,  -108.47,  26458.70,           22601.80,     -0.35,      0.45,           1.15,   None,   None
 16,          1,       0,  0.529000, 2458400.537389270496, 104.26900,  25.06400,              284.26900,  64.93600,       284.26792,       64.93408,    275.36397,     +44.17569,     275.36366,      +44.17490,  3014984.79, -3621703.01,  4420376.08,      43.357776,      -81.282557,   93093.45,  102248.92,   11940.13,            11948.65,  -326.67,  15911.59,           22461.65,     -2.16,      2.78,           7.10,   None,   None
 17,          1,       0,  0.560000, 2458400.537389629520, 104.04500,  25.04800,              284.04500,  64.95200,       284.04432,       64.95076,    275.40964,     +44.08524,     275.41036,      +44.08473,  3015014.26, -3621288.79,  4419761.16,      43.355634,      -81.279189,   92453.37,  101530.92,   12682.14,            12690.66,  -296.11,  23935.71,           22387.59,     -1.38,      1.78,           4.57,   None,   None
 18,          1,       0,  0.591000, 2458400.537389988080, 103.83000,  25.03200,              283.83000,  64.96800,       283.82903,       64.96620,    275.45462,     +43.99869,     275.45474,      +43.99795,  3015042.19, -3620896.21,  4419178.37,      43.353602,      -81.276003,   91846.74,  100850.91,   13385.38,            13393.90,  -304.33,  22685.22,           22338.79,     -1.99,      2.56,           6.63,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_005402_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.537534722127
Time: 2018-10-09 00:54:02.999992 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 50.01507 deg
 R.A. = 267.21532  Dec = +56.46533 deg

Best intersection: Stations 2 and 1 with Qconv = 50.02 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2973567.64 +/- 1.56 m
 Y =  -3602357.28 +/- 5.26 m
 Z =   4478657.75 +/- 12.62 m
 Vx =     -861.46 +/- 1.45 m/s
 Vy =   -12559.55 +/- 3.28 m/s
 Vz =    18601.86 +/- 18.69 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.450395e+00, +2.812626e+00, -1.096293e+01, +3.112560e+00, +2.788858e+00, -1.478741e+01
+2.812626e+00, +2.776581e+01, -5.492791e+01, +1.499193e+00, +5.090969e+00, -2.721748e+01
-1.096293e+01, -5.492791e+01, +1.601455e+02, -1.272733e+01, -3.143705e+01, +1.718109e+02
+3.112560e+00, +1.499193e+00, -1.272733e+01, +6.195295e+00, +5.037292e+00, -2.904633e+01
+2.788858e+00, +5.090969e+00, -3.143705e+01, +5.037292e+00, +1.079765e+01, -6.129038e+01
-1.478741e+01, -2.721748e+01, +1.718109e+02, -2.904633e+01, -6.129038e+01, +3.516161e+02

Timing offsets (from input data):
         2: 0.000000 s
         1: 0.000061 s

Reference point on the trajectory:
  Time: 2018-10-09 00:54:02.999992 UTC
  Lon     = -81.573683 +/- 0.0000 deg
  Lat     = +43.984372 +/- 0.0001 deg
  Lat geo = +43.795165 +/- 0.0001 deg
  Ht      =  103447.89 +/- 10.94 m

  JD dynamic   = 2458400.538335463032 
  LST apparent = 309.5379864761 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.07624 +/- 0.0106 deg
  Dec       = +55.91130 +/- 0.0196 deg
  Azimuth   = +309.10556 +/- 0.0386 deg
  Elevation = +60.20936 +/- 0.0070 deg
  Vavg      =  21.67353 +/- 0.0165 km/s
  Vinit     =  22.46138 +/- 0.0174 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.22265 +/- 0.0106 deg
  Dec       = +56.40389 +/- 0.0196 deg
  Azimuth   = +310.23525 +/- 0.0386 deg
  Elevation = +60.79317 +/- 0.0070 deg
  Vavg      =  21.54442 +/- 0.0165 km/s
  Vinit     =  22.33227 +/- 0.0174 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.17495 +/- 0.0096 deg
  Dec    = +56.06396 +/- 0.0205 deg
  Vg     =  19.52758 +/- 0.0200 km/s
  Vinf   =  22.46138 +/- 0.0174 km/s
  Zc     =  29.91031 +/- 0.0071 deg
  Zg     =  32.04871 +/- 0.0055 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.81161 +/- 0.0429 deg
  Bg     = +78.87023 +/- 0.0195 deg
  Vh     =  38.00480 +/- 0.0076 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.19114 +/- 0.0031 deg
  Bh     = +30.27812 +/- 0.0298 deg
  Vh_x   =  -6.93082 +/- 0.0021 km/s
  Vh_y   =  32.08035 +/- 0.0033 km/s
  Vh_z   = -19.16194 +/- 0.0209 km/s
Orbit:
  La Sun = 195.433234 +/- -0.0000 deg
  a      =   2.675549 +/- 0.0047 AU
  e      =   0.627752 +/- 0.0006
  i      =  30.318125 +/- 0.0298 deg
  peri   = 172.739526 +/- 0.0090 deg
  node   = 195.434247 +/- 0.0000 deg
  Pi     =   8.173774 +/- 0.0090 deg
  q      =   0.995968 +/- 0.0000 AU
  f      =   7.258297 +/- 0.0090 deg
  M      =   1.294750 +/- 0.0048 deg
  Q      =   4.355131 +/- 0.0094 AU
  n      =   0.225209 +/- 0.0006 deg/day
  T      =   4.376431 +/- 0.0115 years
  Last perihelion JD = 2458394.789217 (2018-10-03 06:56:28.356234) +/- 0.0079 days
  Tj     =   2.908720 +/- 0.0035
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +4.180664e-07, +1.994096e-09, +3.756298e-06, -2.515207e-11, +6.676933e-08, +3.366796e-07
q   , +1.994096e-09, +4.338434e-11, +4.924975e-08, -1.071314e-13, +1.012778e-09, +1.434835e-09
Tp  , +3.756298e-06, +4.924975e-08, +6.273354e-05, -2.141125e-10, +1.242157e-06, +2.866796e-06
node, -2.515207e-11, -1.071314e-13, -2.141125e-10, +1.521625e-15, -3.753855e-12, -2.036627e-11
peri, +6.676933e-08, +1.012778e-09, +1.242157e-06, -3.753855e-12, +2.489498e-08, +5.026457e-08
i   , +3.366796e-07, +1.434835e-09, +2.866796e-06, -2.036627e-11, +5.026457e-08, +2.725956e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 5.748733
 a2 = 5.486729

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.264e-05 s
  Stddev    = 3.56e-03 s

Begin point on the trajectory:
  Lon =   -81.573653 +/- 0.0000 deg
  Lat =    43.984355 +/- 0.0001 deg
  Ht  = 103442.44 +/- 7.80 m
End point on the trajectory:
  Lon =   -81.481720 +/- 0.0000 deg
  Lat =    43.928037 +/- 0.0001 deg
  Ht  = 85895.76 +/- 6.23 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   3.121723,   6.326996,   103442.44,    86955.91,          0.001706,      2.11,      3.11,              23.54, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   6.825253,   5.244222,   102747.50,    85895.76,          0.002722,      6.25,      1.84,              16.65, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.537534722127, 166.76000,  41.87200,              346.76000,  48.12800,       346.76328,       48.13043,    252.50427,     +79.53242,     252.52129,      +79.53348,  2973567.88, -3602353.78,  4478652.56,      43.984355,      -81.573653,  103442.44,  137605.81,       0.00,                6.28,  -159.24,      0.00,           23898.50,      6.50,     -4.40,          11.76,   None,   None
  1,          2,       0,  0.031000, 2458400.537535081152, 166.89000,  41.95300,              346.89000,  48.04700,       346.89170,       48.04826,    252.28104,     +79.64411,     252.29010,      +79.64467,  2973595.22, -3601955.18,  4478062.20,      43.982376,      -81.570412,  102823.81,  136956.63,     712.84,              719.11,  -142.70,  22994.81,           23898.50,      3.36,     -2.28,           6.11,   None,   None
  2,          2,       0,  0.062000, 2458400.537535439711, 167.01300,  42.02900,              347.01300,  47.97100,       347.01226,       47.97045,    252.06996,     +79.74957,     252.06629,      +79.74933,  2973620.81, -3601582.05,  4477509.55,      43.980523,      -81.567385,  102244.69,  136349.53,    1380.15,             1386.43,  -171.69,  21526.27,           23898.50,     -1.46,      0.99,           2.67,   None,   None
  3,          2,       0,  0.093000, 2458400.537535798736, 167.17000,  42.13300,              347.17000,  47.86700,       347.17186,       47.86837,    251.75929,     +79.88695,     251.76959,      +79.88757,  2973654.06, -3601097.30,  4476791.59,      43.978116,      -81.563413,  101492.37,  135561.16,    2247.07,             2253.35,    -1.07,  27965.18,           23898.50,      3.62,     -2.45,           6.66,   None,   None
  4,          2,       0,  0.124000, 2458400.537536157295, 167.30400,  42.22000,              347.30400,  47.78000,       347.30588,       47.78138,    251.49847,     +80.00352,     251.50910,      +80.00416,  2973682.00, -3600690.00,  4476188.34,      43.976092,      -81.560097,  100860.26,  134899.69,    2975.49,             2981.76,    31.04,  23497.15,           24145.82,      3.64,     -2.47,           6.72,   None,   None
  5,          2,       0,  0.155000, 2458400.537536516320, 167.45100,  42.31300,              347.45100,  47.68700,       347.45102,       47.68702,    251.22024,     +80.13049,     251.22101,      +80.13050,  2973711.96, -3600253.21,  4475541.43,      43.973922,      -81.556530,  100182.40,  134190.94,    3756.62,             3762.90,   115.87,  25197.98,           24366.80,      0.04,     -0.03,           0.08,   None,   None
  6,          2,       0,  0.187000, 2458400.537536886521, 167.58000,  42.39900,              347.58000,  47.60100,       347.58075,       47.60155,    250.94771,     +80.24359,     250.95261,      +80.24385,  2973738.74, -3599862.70,  4474963.04,      43.971981,      -81.553359,   99576.36,  133558.12,    4455.02,             4461.29,    95.50,  21824.84,           24164.12,      1.44,     -0.97,           2.68,   None,   None
  7,          2,       0,  0.218000, 2458400.537537245080, 167.69000,  42.47200,              347.69000,  47.52800,       347.69043,       47.52831,    250.71332,     +80.33991,     250.71661,      +80.34006,  2973761.43, -3599531.94,  4474473.15,      43.970337,      -81.550688,   99063.05,  133022.78,    5046.54,             5052.82,    -9.27,  19081.50,           23658.07,      0.82,     -0.56,           1.54,   None,   None
  8,          2,       0,  0.249000, 2458400.537537604105, 167.82800,  42.56300,              347.82800,  47.43700,       347.82816,       47.43712,    250.41738,     +80.46050,     250.41931,      +80.46056,  2973789.44, -3599123.63,  4473868.41,      43.968307,      -81.547362,   98429.41,  132362.20,    5776.76,             5783.04,    24.64,  23555.48,           23416.11,      0.30,     -0.21,           0.57,   None,   None
  9,          2,       0,  0.280000, 2458400.537537962664, 167.96400,  42.65300,              347.96400,  47.34700,       347.96371,       47.34679,    250.11822,     +80.57945,     250.11775,      +80.57935,  2973816.85, -3598723.96,  4473276.47,      43.966319,      -81.544107,   97809.19,  131716.29,    6491.52,             6497.80,    43.10,  23056.67,           23273.57,     -0.55,      0.37,           1.04,   None,   None
 10,          2,       0,  0.311000, 2458400.537538321689, 168.09500,  42.74100,              348.09500,  47.25900,       348.09475,       47.25882,    249.81692,     +80.69448,     249.81681,      +80.69439,  2973843.24, -3598339.24,  4472706.66,      43.964405,      -81.540979,   97212.18,  131095.22,    7179.55,             7185.83,    34.82,  22194.48,           23147.03,     -0.46,      0.32,           0.88,   None,   None
 11,          2,       0,  0.342000, 2458400.537538680248, 168.22400,  42.82900,              348.22400,  47.17100,       348.22439,       47.17128,    249.50659,     +80.80821,     249.51028,      +80.80836,  2973869.20, -3597960.67,  4472145.96,      43.962521,      -81.537903,   96624.71,  130484.70,    7856.59,             7862.86,    15.56,  21839.95,           23023.96,      0.73,     -0.50,           1.40,   None,   None
 12,          2,       0,  0.373000, 2458400.537539039273, 168.36000,  42.92200,              348.36000,  47.07800,       348.36106,       47.07876,    249.17140,     +80.92814,     249.17911,      +80.92853,  2973896.35, -3597564.90,  4471559.78,      43.960551,      -81.534681,   96010.56,  129847.03,    8564.39,             8570.66,    27.06,  22832.28,           22943.22,      1.96,     -1.33,           3.77,   None,   None
 13,          2,       0,  0.404000, 2458400.537539397832, 168.49300,  43.01100,              348.49300,  46.98900,       348.49284,       46.98888,    248.84835,     +81.04466,     248.84909,      +81.04460,  2973922.41, -3597184.87,  4470996.93,      43.958659,      -81.531591,   95420.86,  129235.43,    9244.02,             9250.30,    10.39,  21923.61,           22863.43,     -0.30,      0.20,           0.58,   None,   None
 14,          2,       0,  0.435000, 2458400.537539756857, 168.62000,  43.09900,              348.62000,  46.90100,       348.62037,       46.90127,    248.51517,     +81.15693,     248.51922,      +81.15707,  2973947.54, -3596818.56,  4470454.39,      43.956835,      -81.528617,   94852.43,  128646.55,    9899.13,             9905.40,   -30.81,  21132.51,           22768.43,      0.69,     -0.47,           1.34,   None,   None
 15,          2,       0,  0.467000, 2458400.537540127058, 168.75500,  43.19400,              348.75500,  46.80600,       348.75676,       46.80726,    248.14436,     +81.27669,     248.15689,      +81.27738,  2973974.21, -3596429.78,  4469878.56,      43.954899,      -81.525457,   94249.15,  128022.16,   10594.43,            10600.70,   -54.27,  21728.08,           22680.99,      3.23,     -2.19,           6.29,   None,   None
 16,          2,       0,  0.498000, 2458400.537540486082, 168.89000,  43.28600,              348.89000,  46.71400,       348.89070,       46.71450,    247.78389,     +81.39530,     247.79022,      +81.39558,  2974000.23, -3596050.43,  4469316.72,      43.953009,      -81.522372,   93660.53,  127413.59,   11272.84,            11279.12,   -72.16,  21884.33,           22605.52,      1.28,     -0.87,           2.50,   None,   None
 17,          2,       0,  0.529000, 2458400.537540844642, 169.02000,  43.37700,              349.02000,  46.62300,       349.02094,       46.62367,    247.41364,     +81.51024,     247.42164,      +81.51062,  2974025.42, -3595683.17,  4468772.77,      43.951179,      -81.519390,   93090.66,  126825.06,   11929.65,            11935.92,  -111.66,  21187.27,           22527.83,      1.71,     -1.16,           3.37,   None,   None
 18,          2,       0,  0.560000, 2458400.537541203666, 169.16000,  43.47600,              349.16000,  46.52400,       349.16183,       46.52530,    246.99899,     +81.63422,     247.01267,      +81.63496,  2974052.41, -3595289.68,  4468189.97,      43.949218,      -81.516184,   92480.11,  126195.11,   12633.37,            12639.64,  -104.24,  22700.66,           22474.97,      3.30,     -2.24,           6.52,   None,   None
 19,          2,       0,  0.591000, 2458400.537541562226, 169.28900,  43.56600,              349.28900,  46.43400,       349.29010,       46.43478,    246.61574,     +81.74790,     246.62510,      +81.74836,  2974076.95, -3594931.86,  4467660.01,      43.947434,      -81.513281,   91924.90,  125623.01,   13273.29,            13279.56,  -160.62,  20642.55,           22410.41,      1.98,     -1.34,           3.93,   None,   None
 20,          2,       0,  0.622000, 2458400.537541921251, 169.43300,  43.66800,              349.43300,  46.33200,       349.43443,       46.33302,    246.16702,     +81.87513,     246.17871,      +81.87573,  2974104.25, -3594533.81,  4467070.46,      43.945449,      -81.510036,   91307.30,  124987.18,   13985.15,            13991.43,  -145.06,  22963.35,           22369.76,      2.56,     -1.74,           5.11,   None,   None
 21,          2,       0,  0.653000, 2458400.537542279810, 169.55900,  43.75800,              349.55900,  46.24200,       349.56044,       46.24302,    245.75942,     +81.98652,     245.77136,      +81.98714,  2974128.11, -3594186.03,  4466555.36,      43.943715,      -81.507217,   90767.66,  124432.42,   14607.13,            14613.40,  -219.39,  20063.80,           22312.02,      2.56,     -1.74,           5.13,   None,   None
 22,          2,       0,  0.684000, 2458400.537542638835, 169.69200,  43.85100,              349.69200,  46.14900,       349.69185,       46.14889,    245.33236,     +82.10328,     245.33422,      +82.10321,  2974152.80, -3593826.04,  4466022.18,      43.941919,      -81.504294,   90209.11,  123858.77,   15250.93,            15257.21,  -271.89,  20767.82,           22251.36,     -0.27,      0.19,           0.55,   None,   None
 23,          2,       0,  0.716000, 2458400.537543009035, 169.83000,  43.95200,              349.83000,  46.04800,       349.83108,       46.04876,    244.84602,     +82.22560,     244.85607,      +82.22607,  2974178.77, -3593447.29,  4465461.22,      43.940029,      -81.501215,   89621.46,  123255.91,   15928.28,            15934.56,  -313.30,  21167.27,           22193.38,      1.90,     -1.29,           3.84,   None,   None
 24,          2,       0,  0.747000, 2458400.537543368060, 169.97600,  44.05400,              349.97600,  45.94600,       349.97480,       45.94515,    244.35165,     +82.35323,     244.34682,      +82.35269,  2974205.35, -3593059.77,  4464887.27,      43.938095,      -81.498058,   89020.22,  122639.78,   16621.32,            16627.59,  -316.57,  22355.90,           22149.78,     -2.10,      1.43,           4.28,   None,   None
 25,          2,       0,  0.778000, 2458400.537543726619, 170.09600,  44.14100,              350.09600,  45.85900,       350.09418,       45.85772,    243.91150,     +82.45887,     243.90258,      +82.45804,  2974227.52, -3592736.64,  4464408.68,      43.936482,      -81.495447,   88518.85,  122126.79,   17199.20,            17205.48,  -434.99,  18641.44,           22085.64,     -3.17,      2.16,           6.48,   None,   None
 26,          2,       0,  0.809000, 2458400.537544085644, 170.21700,  44.22800,              350.21700,  45.77200,       350.21376,       45.76972,    243.46200,     +82.56494,     243.44346,      +82.56343,  2974249.61, -3592414.59,  4463931.69,      43.934874,      -81.492845,   88019.17,  121616.07,   17775.15,            17781.42,  -555.34,  18578.97,           22007.04,     -5.64,      3.84,          11.56,   None,   None
 27,          2,       0,  0.840000, 2458400.537544444203, 170.34000,  44.31900,              350.34000,  45.68100,       350.33689,       45.67882,    242.97416,     +82.67322,     242.95645,      +82.67176,  2974272.20, -3592085.16,  4463443.77,      43.933229,      -81.490179,   87508.03,  121094.17,   18364.31,            18370.58,  -662.49,  19005.05,           21922.04,     -5.38,      3.66,          11.08,   None,   None
 28,          2,       0,  0.871000, 2458400.537544803228, 170.47600,  44.41700,              350.47600,  45.58300,       350.47120,       45.57964,    242.43977,     +82.79188,     242.41031,      +82.78957,  2974296.61, -3591729.29,  4462916.71,      43.931451,      -81.487289,   86955.91,  120530.97,   19000.73,            19007.00,  -722.37,  20529.68,           21843.91,     -8.26,      5.62,          17.10,   None,   None
  0,          1,       0,  0.023946, 2458400.537535000127, 141.36900,  45.71700,              321.36900,  44.28300,       321.36110,       44.28086,    235.98192,     +62.34622,     235.97995,      +62.34025,  2973598.59, -3601906.01,  4477989.38,      43.982132,      -81.569966,  102747.50,  145493.38,       0.00,              807.05,   103.67,      0.00,           20495.80,     -4.37,     14.72,          21.76,   None,   None
  1,          1,       0,  0.054946, 2458400.537535359152, 141.38500,  45.75800,              321.38500,  44.24200,       321.37724,       44.23990,    235.89041,     +62.34916,     235.88863,      +62.34329,  2973612.86, -3601698.02,  4477681.32,      43.981099,      -81.568337,  102424.68,  145141.53,     371.97,             1179.02,  -220.66,  11999.10,           20495.80,     -4.29,     14.43,          21.39,   None,   None
  2,          1,       0,  0.085946, 2458400.537535717711, 141.41800,  45.84200,              321.41800,  44.15800,       321.41527,       44.15726,    235.70280,     +62.35520,     235.70246,      +62.35313,  2973642.11, -3601271.61,  4477049.76,      43.978982,      -81.564859,  101762.89,  144415.50,    1134.56,             1941.61,  -154.37,  24599.72,           20495.80,     -1.50,      5.06,           7.53,   None,   None
  3,          1,       0,  0.116946, 2458400.537536076736, 141.45400,  45.92200,              321.45400,  44.07800,       321.45168,       44.07737,    235.52257,     +62.36400,     235.52248,      +62.36224,  2973670.07, -3600863.90,  4476445.91,      43.976956,      -81.561539,  101130.14,  143721.83,    1863.70,             2670.75,  -121.53,  23520.61,           20495.80,     -1.27,      4.28,           6.40,   None,   None
  4,          1,       0,  0.147946, 2458400.537536435295, 141.50200,  46.02600,              321.50200,  43.97400,       321.50043,       43.97358,    235.28772,     +62.37603,     235.28796,      +62.37484,  2973706.19, -3600337.30,  4475665.97,      43.974340,      -81.557212,  100312.90,  142824.96,    2805.47,             3612.52,   123.93,  30379.73,           22911.86,     -0.85,      2.88,           4.34,   None,   None
  5,          1,       0,  0.178946, 2458400.537536794320, 141.53500,  46.10200,              321.53500,  43.89800,       321.53434,       43.89782,    235.11666,     +62.38319,     235.11725,      +62.38269,  2973732.08, -3599959.84,  4475106.91,      43.972464,      -81.554148,   99727.11,  142183.75,    3480.52,             4287.57,   102.67,  21775.57,           23439.84,     -0.36,      1.21,           1.83,   None,   None
  6,          1,       0,  0.209946, 2458400.537537152879, 141.57100,  46.17500,              321.57100,  43.82500,       321.56714,       43.82396,    234.95083,     +62.39296,     234.95080,      +62.39001,  2973757.08, -3599595.40,  4474567.14,      43.970652,      -81.551192,   99161.53,  141565.06,    4132.29,             4939.34,    58.14,  21024.86,           23369.65,     -2.09,      7.05,          10.72,   None,   None
  7,          1,       0,  0.240946, 2458400.537537511904, 141.60000,  46.24400,              321.60000,  43.75600,       321.59714,       43.75523,    234.79568,     +62.39852,     234.79603,      +62.39634,  2973780.09, -3599259.91,  4474070.25,      43.968984,      -81.548482,   98640.89,  140996.13,    4732.27,             5539.32,   -38.18,  19354.23,           23005.79,     -1.54,      5.21,           7.95,   None,   None
  8,          1,       0,  0.272946, 2458400.537537882105, 141.63800,  46.32700,              321.63800,  43.67300,       321.63431,       43.67201,    234.60790,     +62.40725,     234.60821,      +62.40444,  2973807.81, -3598855.73,  4473471.63,      43.966974,      -81.545194,   98013.67,  140310.19,    5455.09,             6262.14,   -34.12,  22588.24,           22806.69,     -1.97,      6.68,          10.25,   None,   None
  9,          1,       0,  0.303946, 2458400.537538241129, 141.67200,  46.40800,              321.67200,  43.59200,       321.67011,       43.59149,    234.42560,     +62.41343,     234.42645,      +62.41198,  2973834.36, -3598468.59,  4472898.24,      43.965048,      -81.542046,   97412.89,  139653.53,    6147.45,             6954.50,   -38.06,  22334.20,           22680.35,     -1.01,      3.41,           5.25,   None,   None
 10,          1,       0,  0.334946, 2458400.537538599689, 141.70700,  46.48700,              321.70700,  43.51300,       321.70500,       43.51246,    234.24707,     +62.42058,     234.24804,      +62.41905,  2973860.17, -3598092.39,  4472341.05,      43.963177,      -81.538989,   96829.10,  139015.83,    6820.24,             7627.29,   -61.57,  21702.92,           22567.37,     -1.06,      3.60,           5.56,   None,   None
 11,          1,       0,  0.365946, 2458400.537538958713, 141.74500,  46.57900,              321.74500,  43.42100,       321.74595,       43.42126,    234.04003,     +62.42676,     234.04176,      +62.42749,  2973889.74, -3597661.24,  4471702.47,      43.961031,      -81.535467,   96160.05,  138284.66,    7591.32,             8398.37,    13.20,  24873.45,           22590.70,      0.50,     -1.71,           2.66,   None,   None
 12,          1,       0,  0.396946, 2458400.537539317273, 141.78100,  46.66400,              321.78100,  43.33600,       321.78337,       43.33664,    233.84833,     +62.43290,     233.85048,      +62.43472,  2973916.85, -3597266.04,  4471117.15,      43.959063,      -81.532250,   95546.82,  137615.21,    8298.08,             9105.13,    23.65,  22798.61,           22611.62,      1.25,     -4.24,           6.62,   None,   None
 13,          1,       0,  0.427946, 2458400.537539676297, 141.81800,  46.74500,              321.81800,  43.25500,       321.81898,       43.25526,    233.66459,     +62.44048,     233.66658,      +62.44123,  2973942.63, -3596890.08,  4470560.32,      43.957191,      -81.529194,   94963.42,  136978.86,    8970.44,             9777.49,    -0.28,  21689.28,           22598.53,      0.51,     -1.74,           2.73,   None,   None
 14,          1,       0,  0.458946, 2458400.537540034857, 141.85700,  46.82800,              321.85700,  43.17200,       321.85558,       43.17162,    233.47581,     +62.44885,     233.47745,      +62.44775,  2973968.90, -3596507.12,  4469993.11,      43.955284,      -81.526079,   94369.18,  136330.88,    9655.33,            10462.38,   -11.70,  22093.11,           22577.43,     -0.74,      2.52,           3.97,   None,   None
 15,          1,       0,  0.489946, 2458400.537540393881, 141.89400,  46.91400,              321.89400,  43.08600,       321.89313,       43.08577,    233.28135,     +62.45491,     233.28323,      +62.45424,  2973995.61, -3596117.71,  4469416.36,      43.953344,      -81.522909,   93764.94,  135672.25,   10351.75,            11158.80,   -11.58,  22465.07,           22560.83,     -0.45,      1.54,           2.44,   None,   None
 16,          1,       0,  0.520946, 2458400.537540752441, 141.92700,  46.99600,              321.92700,  43.00400,       321.92830,       43.00435,    233.09671,     +62.45889,     233.09913,      +62.45989,  2974020.66, -3595752.44,  4468875.37,      43.951524,      -81.519943,   93198.16,  135055.03,   11004.99,            11812.04,   -54.65,  21072.28,           22520.36,      0.67,     -2.28,           3.63,   None,   None
 17,          1,       0,  0.552946, 2458400.537541123107, 141.96000,  47.07500,              321.96000,  42.92500,       321.96184,       42.92549,    232.91831,     +62.46341,     232.92095,      +62.46484,  2974044.67, -3595402.52,  4468357.10,      43.949780,      -81.517111,   92655.18,  134464.37,   11630.79,            12437.84,  -147.61,  19556.21,           22438.26,      0.94,     -3.22,           5.15,   None,   None
 18,          1,       0,  0.583946, 2458400.537541481666, 141.99800,  47.16700,              321.99800,  42.83300,       322.00173,       42.83400,    232.71063,     +62.46817,     232.71373,      +62.47106,  2974072.36, -3594998.74,  4467759.06,      43.947768,      -81.513818,   92028.68,  133782.25,   12352.90,            13159.95,  -121.80,  23294.02,           22393.08,      1.91,     -6.52,          10.47,   None,   None
 19,          1,       0,  0.614946, 2458400.537541840691, 142.03200,  47.24900,              322.03200,  42.75100,       322.03660,       42.75223,    232.52541,     +62.47231,     232.52876,      +62.47588,  2974096.80, -3594642.39,  4467231.27,      43.945991,      -81.510927,   91475.75,  133181.11,   12990.20,            13797.25,  -180.81,  20557.91,           22334.06,      2.35,     -8.02,          12.94,   None,   None
 20,          1,       0,  0.645946, 2458400.537542199250, 142.07200,  47.34200,              322.07200,  42.65800,       322.07685,       42.65930,    232.31469,     +62.47781,     232.31819,      +62.48159,  2974124.39, -3594240.21,  4466635.61,      43.943985,      -81.507647,   90851.75,  132502.42,   13709.45,            14516.50,  -157.85,  23201.78,           22301.63,      2.47,     -8.43,          13.68,   None,   None
 21,          1,       0,  0.676946, 2458400.537542558275, 142.11300,  47.42700,              322.11300,  42.57300,       322.11357,       42.57315,    232.12024,     +62.48581,     232.12316,      +62.48625,  2974149.66, -3593871.80,  4466089.96,      43.942147,      -81.504653,   90280.14,  131881.44,   14368.31,            15175.36,  -195.30,  21253.34,           22264.90,      0.29,     -0.99,           1.61,   None,   None
 22,          1,       0,  0.707946, 2458400.537542916834, 142.14100,  47.49300,              322.14100,  42.50700,       322.14039,       42.50684,    231.97073,     +62.48915,     231.97359,      +62.48867,  2974168.81, -3593592.56,  4465676.39,      43.940754,      -81.502414,   89846.84,  131412.10,   14867.69,            15674.74,  -392.22,  16109.27,           22170.31,     -0.31,      1.06,           1.73,   None,   None
 23,          1,       0,  0.738946, 2458400.537543275859, 142.17700,  47.58200,              322.17700,  42.41800,       322.17800,       42.41827,    231.76975,     +62.49222,     231.77299,      +62.49300,  2974194.36, -3593220.04,  4465124.64,      43.938895,      -81.499384,   89268.85,  130784.71,   15533.91,            16340.96,  -422.30,  21490.97,           22090.71,      0.50,     -1.72,           2.83,   None,   None
 24,          1,       0,  0.769946, 2458400.537543634418, 142.22400,  47.68900,              322.22400,  42.31100,       322.22452,       42.31114,    231.52652,     +62.49829,     231.52981,      +62.49869,  2974225.05, -3592772.59,  4464461.92,      43.936662,      -81.495719,   88574.66,  130030.66,   16334.14,            17141.19,  -318.38,  25813.62,           22062.96,      0.26,     -0.89,           1.47,   None,   None
 25,          1,       0,  0.801946, 2458400.537544005085, 142.25000,  47.75600,              322.25000,  42.24400,       322.25102,       42.24427,    231.37559,     +62.49948,     231.37908,      +62.50028,  2974243.79, -3592499.38,  4464057.27,      43.935297,      -81.493535,   88150.71,  129572.43,   16822.74,            17629.79,  -548.54,  15268.90,           21981.29,      0.51,     -1.74,           2.89,   None,   None
 26,          1,       0,  0.832946, 2458400.537544363644, 142.28900,  47.85100,              322.28900,  42.14900,       322.29112,       42.14957,    231.16063,     +62.50249,     231.16440,      +62.50416,  2974270.36, -3592112.03,  4463483.58,      43.933363,      -81.490378,   87549.77,  128920.96,   17515.46,            18322.51,  -552.12,  22345.92,           21919.41,      1.05,     -3.62,           6.03,   None,   None
 27,          1,       0,  0.863946, 2458400.537544722669, 142.32200,  47.92900,              322.32200,  42.07100,       322.32309,       42.07129,    230.98368,     +62.50548,     230.98743,      +62.50634,  2974292.01, -3591796.34,  4463016.02,      43.931786,      -81.487829,   87059.95,  128391.14,   18080.04,            18887.09,  -683.85,  18212.10,           21842.61,      0.54,     -1.86,           3.11,   None,   None
 28,          1,       0,  0.894946, 2458400.537545081228, 142.36300,  48.00500,              322.36300,  41.99500,       322.35501,       41.99287,    230.80740,     +62.51457,     230.81014,      +62.50828,  2974313.52, -3591482.73,  4462551.53,      43.930220,      -81.485297,   86573.36,  127865.09,   18640.90,            19447.95,  -819.29,  18092.32,           21754.89,     -3.94,     13.51,          22.71,   None,   None
 29,          1,       0,  0.925946, 2458400.537545440253, 142.40800,  48.11500,              322.40800,  41.88500,       322.40174,       41.88333,    230.55832,     +62.51718,     230.56145,      +62.51224,  2974343.48, -3591045.94,  4461904.60,      43.928037,      -81.481720,   85895.76,  127131.06,   19422.05,            20229.10,  -734.44,  25198.50,           21705.74,     -3.07,     10.55,          17.83,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_005433_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.537893518340
Time: 2018-10-09 00:54:33.999985 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 35.12042 deg
 R.A. = 267.49708  Dec = +56.32781 deg

Best intersection: Stations 1 and 2 with Qconv = 35.12 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   2989728.35 +/- 1.02 m
 Y =  -3579315.78 +/- 4.01 m
 Z =   4484770.66 +/- 9.30 m
 Vx =     -788.32 +/- 1.55 m/s
 Vy =   -12207.15 +/- 1.61 m/s
 Vz =    18031.01 +/- 14.60 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.053219e+00, +1.579732e+00, -3.381768e+00, +1.980153e+00, +9.174435e-01, -4.163480e+00
+1.579732e+00, +1.614125e+01, -3.111325e+01, +1.452290e+00, +2.119099e+00, -1.820750e+01
-3.381768e+00, -3.111325e+01, +8.692565e+01, -4.508664e+00, -1.157242e+01, +1.024077e+02
+1.980153e+00, +1.452290e+00, -4.508664e+00, +4.516888e+00, +2.067440e+00, -9.367447e+00
+9.174435e-01, +2.119099e+00, -1.157242e+01, +2.067440e+00, +2.942704e+00, -2.364295e+01
-4.163480e+00, -1.820750e+01, +1.024077e+02, -9.367447e+00, -2.364295e+01, +2.137361e+02

Timing offsets (from input data):
         1: 0.000000 s
         2: 0.000188 s

Reference point on the trajectory:
  Time: 2018-10-09 00:54:33.999985 UTC
  Lon     = -81.369881 +/- 0.0000 deg
  Lat     = +44.068868 +/- 0.0000 deg
  Lat geo = +43.879609 +/- 0.0000 deg
  Ht      =  102373.47 +/- 8.23 m

  JD dynamic   = 2458400.538694259245 
  LST apparent = 309.8713086212 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.30504 +/- 0.0096 deg
  Dec       = +55.84628 +/- 0.0180 deg
  Azimuth   = +308.85049 +/- 0.0359 deg
  Elevation = +60.20955 +/- 0.0058 deg
  Vavg      =  21.66893 +/- 0.0130 km/s
  Vinit     =  21.78883 +/- 0.0130 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.48160 +/- 0.0096 deg
  Dec       = +56.35383 +/- 0.0180 deg
  Azimuth   = +310.00776 +/- 0.0359 deg
  Elevation = +60.81264 +/- 0.0058 deg
  Vavg      =  21.53961 +/- 0.0130 km/s
  Vinit     =  21.65951 +/- 0.0130 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.13016 +/- 0.0098 deg
  Dec    = +55.99110 +/- 0.0191 deg
  Vg     =  18.74953 +/- 0.0151 km/s
  Vinf   =  21.78883 +/- 0.0130 km/s
  Zc     =  29.90950 +/- 0.0059 deg
  Zg     =  32.20396 +/- 0.0054 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.79305 +/- 0.0346 deg
  Bg     = +78.79328 +/- 0.0187 deg
  Vh     =  37.53353 +/- 0.0050 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.31701 +/- 0.0034 deg
  Bh     = +29.34447 +/- 0.0237 deg
  Vh_x   =  -6.97933 +/- 0.0019 km/s
  Vh_y   =  31.96449 +/- 0.0034 km/s
  Vh_z   = -18.39365 +/- 0.0160 km/s
Orbit:
  La Sun = 195.433588 +/- -0.0000 deg
  a      =   2.416138 +/- 0.0024 AU
  e      =   0.587761 +/- 0.0004
  i      =  29.380735 +/- 0.0238 deg
  peri   = 172.660043 +/- 0.0104 deg
  node   = 195.434679 +/- 0.0000 deg
  Pi     =   8.094722 +/- 0.0104 deg
  q      =   0.996027 +/- 0.0000 AU
  f      =   7.337720 +/- 0.0104 deg
  M      =   1.544443 +/- 0.0043 deg
  Q      =   3.836250 +/- 0.0049 AU
  n      =   0.262435 +/- 0.0004 deg/day
  T      =   3.755635 +/- 0.0057 years
  Last perihelion JD = 2458394.653638 (2018-10-03 03:41:14.329890) +/- 0.0088 days
  Tj     =   3.114655 +/- 0.0023
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.738092e-07, +1.712953e-09, +2.530025e-06, -1.372493e-11, +4.824921e-08, +1.729771e-07
q   , +1.712953e-09, +6.038732e-11, +6.709934e-08, -1.390245e-13, +1.397726e-09, +1.751824e-09
Tp  , +2.530025e-06, +6.709934e-08, +7.769371e-05, -2.034310e-10, +1.596129e-06, +2.563557e-06
node, -1.372493e-11, -1.390245e-13, -2.034310e-10, +1.087163e-15, -3.889764e-12, -1.370087e-11
peri, +4.824921e-08, +1.397726e-09, +1.596129e-06, -3.889764e-12, +3.294262e-08, +4.901641e-08
i   , +1.729771e-07, +1.751824e-09, +2.563557e-06, -1.370087e-11, +4.901641e-08, +1.726651e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 0.019232
 a2 = 12.415157

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.390e-05 s
  Stddev    = 3.73e-03 s

Begin point on the trajectory:
  Lon =   -81.369827 +/- 0.0000 deg
  Lat =    44.068837 +/- 0.0000 deg
  Ht  = 102363.53 +/- 6.12 m
End point on the trajectory:
  Lon =   -81.292840 +/- 0.0000 deg
  Lat =    44.022176 +/- 0.0000 deg
  Ht  = 87738.81 +/- 4.65 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   0.029457,  11.704706,   102363.53,    87738.81,          0.001653,      3.27,      2.29,              19.96, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   0.013737,  13.020073,   102194.05,    88145.48,          0.000992,      1.18,      2.01,              30.64, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.537893518340, 151.86600,  45.55900,              331.86600,  44.44100,       331.87138,       44.44358,    233.57061,     +69.77788,     233.57676,      +69.78199,  2989728.77, -3579309.37,  4484761.19,      44.068837,      -81.369827,  102363.53,  144544.38,       0.00,               11.45,  -176.59,      0.00,           25356.91,      6.71,     -9.55,          16.66,   None,   None
  1,          1,       0,  0.031000, 2458400.537893877365, 151.93000,  45.62500,              331.93000,  44.37500,       331.92965,       44.37483,    233.36542,     +69.81563,     233.36515,      +69.81536,  2989750.35, -3578975.09,  4484267.43,      44.067189,      -81.367120,  101845.72,  143987.34,     596.66,              608.11,  -255.38,  19247.26,           25356.91,     -0.43,      0.61,           1.08,   None,   None
  2,          1,       0,  0.062000, 2458400.537894235924, 152.01500,  45.72000,              332.01500,  44.28000,       332.01305,       44.27906,    233.07069,     +69.86466,     233.06873,      +69.86316,  2989780.31, -3578511.29,  4483582.35,      44.064903,      -81.363313,  101127.28,  143213.55,    1424.52,             1435.96,  -102.98,  26704.88,           25356.91,     -2.42,      3.44,           6.06,   None,   None
  3,          1,       0,  0.093000, 2458400.537894594949, 152.10800,  45.82800,              332.10800,  44.17200,       332.10701,       44.17152,    232.73504,     +69.91748,     232.73432,      +69.91671,  2989813.58, -3577996.00,  4482821.23,      44.062363,      -81.359069,  100329.12,  142354.14,    2344.26,             2355.71,   141.31,  29669.27,           25356.91,     -1.22,      1.74,           3.08,   None,   None
  4,          1,       0,  0.124000, 2458400.537894953508, 152.16700,  45.89800,              332.16700,  44.10200,       332.16574,       44.10140,    232.51700,     +69.95059,     232.51612,      +69.94962,  2989834.90, -3577665.90,  4482333.64,      44.060735,      -81.356397,   99817.80,  141805.21,    2933.46,             2944.91,    55.06,  19006.49,           24562.99,     -1.54,      2.19,           3.90,   None,   None
  5,          1,       0,  0.156000, 2458400.537895323709, 152.22100,  45.96300,              332.22100,  44.03700,       332.21944,       44.03625,    232.31418,     +69.98063,     232.31310,      +69.97942,  2989854.50, -3577362.39,  4481885.33,      44.059238,      -81.353954,   99347.66,  141301.13,    3475.22,             3486.66,  -100.43,  16929.73,           23208.53,     -1.91,      2.72,           4.86,   None,   None
  6,          1,       0,  0.187000, 2458400.537895682734, 152.29800,  46.05800,              332.29800,  43.94200,       332.29941,       43.94267,    232.01733,     +70.02291,     232.01966,      +70.02400,  2989882.60, -3576927.22,  4481242.54,      44.057091,      -81.350388,   98673.63,  140577.16,    4251.96,             4263.41,     0.86,  25056.25,           22928.99,      1.71,     -2.44,           4.37,   None,   None
  7,          1,       0,  0.218000, 2458400.537896041293, 152.36000,  46.13200,              332.36000,  43.86800,       332.36113,       43.86854,    231.78472,     +70.05706,     231.78687,      +70.05795,  2989904.56, -3576587.24,  4480740.36,      44.055413,      -81.347631,   98147.03,  140012.67,    4858.80,             4870.24,   -67.76,  19575.41,           22535.14,      1.37,     -1.95,           3.52,   None,   None
  8,          1,       0,  0.249000, 2458400.537896400318, 152.43900,  46.22700,              332.43900,  43.77300,       332.44125,       43.77407,    231.48525,     +70.10021,     231.48873,      +70.10197,  2989932.38, -3576156.44,  4480104.03,      44.053286,      -81.344102,   97479.78,  139296.90,    5627.75,             5639.19,    25.74,  24804.81,           22501.80,      2.71,     -3.87,           7.00,   None,   None
  9,          1,       0,  0.280000, 2458400.537896758877, 152.50900,  46.30800,              332.50900,  43.69200,       332.50948,       43.69223,    231.22817,     +70.13864,     231.22986,      +70.13902,  2989956.18, -3575787.87,  4479559.62,      44.051467,      -81.341101,   96908.91,  138685.44,    6285.62,             6297.06,     8.15,  21221.61,           22415.41,      0.58,     -0.82,           1.50,   None,   None
 10,          1,       0,  0.311000, 2458400.537897117902, 152.58200,  46.39600,              332.58200,  43.60400,       332.58286,       43.60441,    230.94884,     +70.17795,     230.95107,      +70.17863,  2989981.50, -3575395.77,  4478980.46,      44.049530,      -81.337900,   96301.62,  138035.16,    6985.48,             6996.93,    32.57,  22576.30,           22375.50,      1.03,     -1.47,           2.69,   None,   None
 11,          1,       0,  0.342000, 2458400.537897476461, 152.64700,  46.47600,              332.64700,  43.52400,       332.64855,       43.52474,    230.69449,     +70.21247,     230.69757,      +70.21369,  2990004.22, -3575044.03,  4478460.91,      44.047793,      -81.335041,   95756.83,  137452.52,    7613.31,             7624.76,   -15.06,  20252.63,           22271.24,      1.85,     -2.64,           4.84,   None,   None
 12,          1,       0,  0.373000, 2458400.537897835486, 152.71900,  46.56200,              332.71900,  43.43800,       332.71994,       43.43845,    230.41946,     +70.25084,     230.42201,      +70.25159,  2990028.62, -3574666.13,  4477902.72,      44.045926,      -81.331960,   95171.55,  136826.72,    8287.83,             8299.27,   -16.00,  21758.53,           22191.32,      1.12,     -1.60,           2.95,   None,   None
 13,          1,       0,  0.404000, 2458400.537898194045, 152.78900,  46.65000,              332.78900,  43.35000,       332.79179,       43.35133,    230.13830,     +70.28719,     230.14291,      +70.28941,  2990053.03, -3574288.25,  4477344.56,      44.044058,      -81.328878,   94586.30,  136201.35,    8962.32,             8973.77,   -16.96,  21757.82,           22128.70,      3.31,     -4.73,           8.74,   None,   None
 14,          1,       0,  0.436000, 2458400.537898564711, 152.86200,  46.73900,              332.86200,  43.26100,       332.86479,       43.26233,    229.85221,     +70.32525,     229.85694,      +70.32747,  2990077.70, -3573906.09,  4476780.08,      44.042170,      -81.325764,   93994.43,  135569.42,    9644.44,             9655.88,   -32.08,  21316.13,           22066.90,      3.30,     -4.71,           8.75,   None,   None
 15,          1,       0,  0.467000, 2458400.537898923270, 152.94400,  46.83900,              332.94400,  43.16100,       332.94731,       43.16257,    229.52958,     +70.36764,     229.53494,      +70.37028,  2990105.14, -3573481.27,  4476152.58,      44.040069,      -81.322283,   93336.51,  134866.94,   10402.72,            10414.16,    50.74,  24460.69,           22078.30,      3.88,     -5.55,          10.36,   None,   None
 16,          1,       0,  0.498000, 2458400.537899282295, 153.00800,  46.91500,              333.00800,  43.08500,       333.00919,       43.08556,    229.28291,     +70.40082,     229.28621,      +70.40177,  2990126.02, -3573157.94,  4475675.00,      44.038470,      -81.319664,   92835.76,  134333.48,   10979.83,            10991.27,   -47.60,  18616.38,           22018.48,      1.39,     -1.99,           3.73,   None,   None
 17,          1,       0,  0.529000, 2458400.537899640854, 153.08200,  47.00600,              333.08200,  42.99400,       333.08323,       42.99458,    228.98757,     +70.43836,     228.99103,      +70.43935,  2990150.53, -3572778.36,  4475114.32,      44.036593,      -81.316566,   92247.90,  133707.02,   11657.36,            11668.80,   -45.52,  21855.94,           21973.68,      1.44,     -2.06,           3.87,   None,   None
 18,          1,       0,  0.560000, 2458400.537899999879, 153.16600,  47.10800,              333.16600,  42.89200,       333.16684,       42.89240,    228.65489,     +70.48083,     228.65807,      +70.48151,  2990177.82, -3572355.78,  4474490.13,      44.034502,      -81.313103,   91593.49,  133009.76,   12411.63,            12423.08,    33.30,  24331.40,           21978.69,      0.97,     -1.39,           2.63,   None,   None
 19,          1,       0,  0.591000, 2458400.537900358438, 153.23200,  47.19200,              333.23200,  42.80800,       333.23370,       42.80881,    228.38120,     +70.51322,     228.38536,      +70.51459,  2990199.85, -3572014.66,  4473986.28,      44.032814,      -81.310332,   91065.21,  132447.98,   13020.49,            13031.94,   -33.30,  19640.60,           21949.09,      1.97,     -2.82,           5.35,   None,   None
 20,          1,       0,  0.622000, 2458400.537900717463, 153.30900,  47.28600,              333.30900,  42.71400,       333.30979,       42.71437,    228.07266,     +70.55140,     228.07603,      +70.55203,  2990224.55, -3571632.25,  4473421.42,      44.030921,      -81.307209,   90473.00,  131818.23,   13703.07,            13714.52,   -26.17,  22018.72,           21928.08,      0.91,     -1.30,           2.48,   None,   None
 21,          1,       0,  0.653000, 2458400.537901076023, 153.38800,  47.38600,              333.38800,  42.61400,       333.38993,       42.61491,    227.74444,     +70.58953,     227.74904,      +70.59110,  2990250.31, -3571233.35,  4472832.21,      44.028946,      -81.303946,   89855.27,  131161.70,   14415.08,            14426.53,    10.39,  22968.18,           21924.57,      2.21,     -3.17,           6.08,   None,   None
 22,          1,       0,  0.685000, 2458400.537901446689, 153.45100,  47.46500,              333.45100,  42.53500,       333.45205,       42.53549,    227.48405,     +70.61980,     227.48792,      +70.62065,  2990270.59, -3570919.23,  4472368.23,      44.027391,      -81.301407,   89368.79,  130645.89,   14975.77,            14987.21,  -126.17,  17521.31,           21872.60,      1.20,     -1.71,           3.30,   None,   None
 23,          1,       0,  0.716000, 2458400.537901805248, 153.52500,  47.55700,              333.52500,  42.44300,       333.52535,       42.44316,    227.17959,     +70.65519,     227.18291,      +70.65547,  2990294.04, -3570556.18,  4471831.98,      44.025593,      -81.298448,   88806.60,  130049.53,   15623.77,            15635.21,  -153.62,  20903.23,           21822.97,      0.39,     -0.56,           1.09,   None,   None
 24,          1,       0,  0.747000, 2458400.537902164273, 153.59600,  47.64900,              333.59600,  42.35100,       333.59754,       42.35173,    226.87547,     +70.68807,     226.88005,      +70.68934,  2990317.03, -3570200.21,  4471306.17,      44.023829,      -81.295549,   88255.34,  129465.27,   16259.16,            16270.60,  -193.69,  20496.49,           21772.16,      1.75,     -2.51,           4.87,   None,   None
 25,          1,       0,  0.778000, 2458400.537902522832, 153.66700,  47.73400,              333.66700,  42.26600,       333.66524,       42.26517,    226.59114,     +70.72206,     226.59275,      +70.72062,  2990338.57, -3569866.66,  4470813.50,      44.022176,      -81.292840,   87738.81,  128918.44,   16854.51,            16865.95,  -273.79,  19204.85,           21710.36,     -1.98,      2.84,           5.54,   None,   None
 26,          1,       1,  0.809000, 2458400.537902881857, 153.74000,  47.81600,              333.74000,  42.18400,       333.73148,       42.17999,    226.31384,     +70.75783,     226.30935,      +70.75081,  2990359.57, -3569541.43,  4470333.10,      44.020564,      -81.290202,   87235.16,  128385.69,   17435.02,            17446.47,  -368.73,  18726.33,           21637.75,     -9.58,     13.74,          26.92,   None,   None
  0,          2,       0,  0.010864, 2458400.537893642671, 177.49100,  44.37100,              357.49100,  45.62900,       357.48918,       45.62768,    274.45583,     +86.97590,     274.42156,      +86.97618,  2989735.83, -3579199.96,  4484599.58,      44.068297,      -81.368943,  102194.05,  141460.20,       0.00,              206.74,  -218.01,      0.00,           24094.27,     -3.90,      2.29,           6.60,   None,   None
  1,          2,       0,  0.041864, 2458400.537894001231, 177.64900,  44.48400,              357.64900,  45.51600,       357.64860,       45.51571,    274.85287,     +87.13269,     274.84503,      +87.13276,  2989763.50, -3578771.47,  4483966.66,      44.066186,      -81.365437,  101530.31,  140806.60,     764.82,              971.55,  -128.65,  24671.47,           24094.27,     -0.86,      0.50,           1.46,   None,   None
  2,          2,       0,  0.072864, 2458400.537894360255, 177.83600,  44.61600,              357.83600,  45.38400,       357.83596,       45.38397,    275.41801,     +87.31678,     275.41746,      +87.31678,  2989795.67, -3578273.37,  4483230.93,      44.063730,      -81.361339,  100758.76,  140048.12,    1653.88,             1860.62,    84.96,  28679.60,           24094.27,     -0.09,      0.05,           0.15,   None,   None
  3,          2,       0,  0.103864, 2458400.537894718815, 177.94900,  44.69600,              357.94900,  45.30400,       357.94781,       45.30314,    275.80293,     +87.42812,     275.77696,      +87.42833,  2989815.19, -3577971.12,  4482784.47,      44.062240,      -81.358903,  100290.57,  139588.69,    2193.38,             2400.12,   -50.99,  17403.28,           24094.27,     -2.53,      1.48,           4.33,   None,   None
  4,          2,       0,  0.135864, 2458400.537895089481, 178.10500,  44.80700,              358.10500,  45.19300,       358.10326,       45.19175,    276.39457,     +87.58213,     276.35432,      +87.58246,  2989841.85, -3577558.36,  4482174.79,      44.060204,      -81.355533,   99651.22,  138962.08,    2930.13,             3136.87,   -11.48,  23023.34,           23356.98,     -3.67,      2.15,           6.31,   None,   None
  5,          2,       0,  0.166864, 2458400.537895448040, 178.24300,  44.90700,              358.24300,  45.09300,       358.24140,       45.09185,    276.96884,     +87.71968,     276.92972,      +87.72000,  2989865.50, -3577191.99,  4481633.64,      44.058397,      -81.352552,   99083.74,  138406.78,    3584.07,             3790.80,   -33.00,  21094.67,           22829.08,     -3.37,      1.98,           5.82,   None,   None
  6,          2,       0,  0.197864, 2458400.537895807065, 178.37100,  45.00200,              358.37100,  44.99800,       358.37054,       44.99767,    277.54294,     +87.84896,     277.53173,      +87.84905,  2989887.60, -3576849.86,  4481128.28,      44.056709,      -81.349776,   98553.80,  137888.96,    4194.75,             4401.49,   -97.77,  19699.46,           22308.41,     -0.96,      0.56,           1.66,   None,   None
  7,          2,       0,  0.228864, 2458400.537896165624, 178.54000,  45.12600,              358.54000,  44.87400,       358.54054,       44.87439,    278.45236,     +88.01812,     278.46874,      +88.01800,  2989916.23, -3576406.52,  4480473.43,      44.054521,      -81.346141,   97867.13,  137219.01,    4986.07,             5192.81,    18.09,  25526.40,           22357.39,      1.13,     -0.66,           1.97,   None,   None
  8,          2,       0,  0.259864, 2458400.537896524649, 178.69100,  45.23600,              358.69100,  44.76400,       358.69106,       44.76404,    279.43479,     +88.16814,     279.43777,      +88.16812,  2989941.57, -3576014.13,  4479893.84,      44.052584,      -81.342938,   97259.37,  136627.10,    5686.46,             5893.19,    43.03,  22593.20,           22395.90,      0.13,     -0.08,           0.22,   None,   None
  9,          2,       0,  0.290864, 2458400.537896883208, 178.84900,  45.35200,              358.84900,  44.64800,       358.84886,       44.64790,    280.65180,     +88.32524,     280.64829,      +88.32528,  2989967.96, -3575605.48,  4479290.22,      44.050566,      -81.339597,   96626.44,  136011.70,    6415.87,             6622.61,    96.98,  23529.38,           22476.97,     -0.29,      0.17,           0.51,   None,   None
 10,          2,       0,  0.321864, 2458400.537897242233, 178.97400,  45.44500,              358.97400,  44.55500,       358.97354,       44.55467,    281.78001,     +88.45000,     281.76495,      +88.45013,  2989988.93, -3575280.71,  4478810.51,      44.048962,      -81.336967,   96123.41,  135523.40,    6995.56,             7202.30,     1.23,  18699.82,           22350.60,     -0.94,      0.55,           1.66,   None,   None
 11,          2,       0,  0.352864, 2458400.537897600792, 179.12300,  45.55800,              359.12300,  44.44200,       359.12387,       44.44262,    283.36309,     +88.59969,     283.39855,      +88.59942,  2990013.91, -3574893.97,  4478239.27,      44.047052,      -81.333811,   95524.44,  134942.83,    7685.85,             7892.59,    16.06,  22267.37,           22274.37,      1.77,     -1.04,           3.14,   None,   None
 12,          2,       0,  0.383864, 2458400.537897959817, 179.26800,  45.66700,              359.26800,  44.33300,       359.26896,       44.33368,    285.30309,     +88.74322,     285.34601,      +88.74290,  2990037.94, -3574521.82,  4477689.56,      44.045213,      -81.330778,   94948.04,  134385.08,    8350.13,             8556.86,     4.88,  21428.20,           22200.47,      1.95,     -1.14,           3.46,   None,   None
 13,          2,       0,  0.415864, 2458400.537898330018, 179.44900,  45.80100,              359.44900,  44.19900,       359.44873,       44.19881,    288.51545,     +88.91781,     288.50390,      +88.91792,  2990067.37, -3574066.13,  4477016.48,      44.042961,      -81.327040,   94242.32,  133703.41,    9163.48,             9370.22,   121.00,  25417.44,           22248.57,     -0.55,      0.32,           0.98,   None,   None
 14,          2,       0,  0.446864, 2458400.537898688577, 179.57100,  45.89500,              359.57100,  44.10500,       359.57112,       44.10508,    291.28010,     +89.03643,     291.28846,      +89.03638,  2990087.61, -3573752.75,  4476553.59,      44.041411,      -81.324506,   93756.96,  133235.43,    9722.85,             9929.58,     4.91,  18043.96,           22174.93,      0.24,     -0.14,           0.44,   None,   None
 15,          2,       0,  0.477864, 2458400.537899047602, 179.71800,  46.00600,              359.71800,  43.99400,       359.71727,       43.99348,    295.72153,     +89.17318,     295.67914,      +89.17355,  2990111.49, -3573382.98,  4476007.41,      44.039583,      -81.321492,   93184.29,  132684.11,   10382.85,            10589.59,   -10.54,  21290.53,           22106.29,     -1.48,      0.87,           2.66,   None,   None
 16,          2,       0,  0.508864, 2458400.537899406161, 179.86000,  46.11400,              359.86000,  43.88600,       359.85846,       43.88491,    301.64459,     +89.29941,     301.54366,      +89.30032,  2990134.49, -3573026.77,  4475481.25,      44.037822,      -81.318594,   92632.62,  132153.91,   11018.66,            11225.40,   -50.18,  20510.05,           22028.05,     -3.09,      1.82,           5.60,   None,   None
 17,          2,       0,  0.539864, 2458400.537899765186, 180.02200,  46.24000,                0.02200,  43.76000,         0.02142,       43.75959,    311.53016,     +89.43258,     311.49109,      +89.43300,  2990160.77, -3572619.80,  4474880.12,      44.035808,      -81.315263,   92002.37,  131549.26,   11745.07,            11951.81,     0.77,  23432.56,           21997.69,     -1.16,      0.68,           2.11,   None,   None
 18,          2,       0,  0.570864, 2458400.537900124211, 180.15400,  46.34300,                0.15400,  43.65700,         0.15343,       43.65660,    323.41950,     +89.52252,     323.38478,      +89.52300,  2990182.16, -3572288.67,  4474391.01,      44.034170,      -81.312577,   91489.53,  131058.13,   12336.13,            12542.87,   -83.63,  19066.26,           21929.89,     -1.14,      0.67,           2.08,   None,   None
 19,          2,       0,  0.601864, 2458400.537900482770, 180.33300,  46.48300,                0.33300,  43.51700,         0.33326,       43.51718,    346.56558,     +89.59536,     346.57399,      +89.59510,  2990210.80, -3571845.12,  4473735.85,      44.031975,      -81.308935,   90802.67,  130401.58,   13127.82,            13334.56,    32.61,  25538.44,           21931.79,      0.51,     -0.30,           0.94,   None,   None
 20,          2,       0,  0.632864, 2458400.537900841795, 180.45100,  46.57400,                0.45100,  43.42600,         0.44944,       43.42491,      4.37348,     +89.59741,       4.41004,      +89.59897,  2990229.57, -3571554.44,  4473306.49,      44.030536,      -81.306592,   90352.48,  129972.02,   13646.66,            13853.40,  -124.00,  16736.87,           21866.04,     -3.08,      1.81,           5.68,   None,   None
 21,          2,       0,  0.664864, 2458400.537901211996, 180.63900,  46.72500,                0.63900,  43.27500,         0.63993,       43.27565,     29.69354,     +89.52725,      29.63311,      +89.52647,  2990259.62, -3571089.11,  4472619.16,      44.028232,      -81.302768,   89631.91,  129285.78,   14477.25,            14683.98,     9.34,  25955.74,           21866.47,      1.82,     -1.07,           3.37,   None,   None
 22,          2,       0,  0.695864, 2458400.537901570555, 180.72500,  46.79500,                0.72500,  43.20500,         0.72570,       43.20549,     38.35500,     +89.47135,      38.30591,      +89.47083,  2990273.62, -3570872.35,  4472298.98,      44.027159,      -81.301053,   89296.15,  128966.55,   14864.15,            15070.89,  -279.21,  12480.72,           21765.10,      1.38,     -0.81,           2.55,   None,   None
 23,          2,       0,  0.726864, 2458400.537901929580, 180.93700,  46.96400,                0.93700,  43.03600,         0.93892,       43.03733,     52.51637,     +89.29826,      52.38766,      +89.29720,  2990306.83, -3570358.13,  4471539.43,      44.024611,      -81.296808,   88499.93,  128211.01,   15781.99,            15988.73,   -36.82,  29607.87,           21765.25,      3.73,     -2.19,           6.95,   None,   None
 24,          2,       0,  0.757864, 2458400.537902288139, 181.03100,  47.03800,                1.03100,  42.96200,         1.03066,       42.96176,     56.61204,     +89.21236,      56.63709,      +89.21252,  2990321.61, -3570129.29,  4471201.42,      44.023478,      -81.294990,   88145.48,  127875.28,   16190.45,            16397.19,  -303.81,  13176.15,           21686.39,     -0.66,      0.39,           1.24,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_005905_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.541030092631
Time: 2018-10-09 00:59:05.000003 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 64.80463 deg
 R.A. = 266.61949  Dec = +56.40785 deg

Best intersection: Stations 1 and 2 with Qconv = 64.80 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3093275.21 +/- 5.81 m
 Y =  -3552016.80 +/- 67.41 m
 Z =   4450440.14 +/- 100.72 m
 Vx =    -1062.60 +/- 2.49 m/s
 Vy =   -13481.26 +/- 17.65 m/s
 Vz =    19976.05 +/- 31.73 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+3.412275e+01, +3.081328e+02, -4.479032e+02, +5.190642e+00, -4.161188e+01, +6.895126e+01
+3.081328e+02, +4.589047e+03, -6.848205e+03, -3.909900e+01, +2.556687e+02, -4.395061e+02
-4.479032e+02, -6.848205e+03, +1.024659e+04, +6.691198e+01, -4.059501e+02, +7.179778e+02
+5.190642e+00, -3.909900e+01, +6.691198e+01, +7.052368e+00, -4.389613e+01, +7.625741e+01
-4.161188e+01, +2.556687e+02, -4.059501e+02, -4.389613e+01, +3.857855e+02, -6.044521e+02
+6.895126e+01, -4.395061e+02, +7.179778e+02, +7.625741e+01, -6.044521e+02, +9.758241e+02

Timing offsets (from input data):
         1: 0.000000 s
         2: 0.001073 s

Reference point on the trajectory:
  Time: 2018-10-09 00:59:05.000003 UTC
  Lon     = -81.322458 +/- 0.0006 deg
  Lat     = +43.565100 +/- 0.0004 deg
  Lat geo = +43.376273 +/- 0.0004 deg
  Ht      =  112103.87 +/- 104.11 m

  JD dynamic   = 2458400.541830833536 
  LST apparent = 311.0509900618 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.49322 +/- 0.0167 deg
  Dec       = +55.90340 +/- 0.0078 deg
  Azimuth   = +309.46454 +/- 0.0157 deg
  Elevation = +58.77304 +/- 0.0092 deg
  Vavg      =  22.17385 +/- 0.0190 km/s
  Vinit     =  24.12294 +/- 0.0361 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.53086 +/- 0.0167 deg
  Dec       = +56.38413 +/- 0.0078 deg
  Azimuth   = +310.48627 +/- 0.0157 deg
  Elevation = +59.31067 +/- 0.0092 deg
  Vavg      =  22.03845 +/- 0.0190 km/s
  Vinit     =  23.98754 +/- 0.0361 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.00427 +/- 0.0286 deg
  Dec    = +56.00464 +/- 0.0084 deg
  Vg     =  21.42187 +/- 0.0406 km/s
  Vinf   =  24.12294 +/- 0.0361 km/s
  Zc     =  31.34729 +/- 0.0091 deg
  Zg     =  33.25399 +/- 0.0159 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.42598 +/- 0.0724 deg
  Bg     = +78.78639 +/- 0.0113 deg
  Vh     =  39.23125 +/- 0.0277 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.75785 +/- 0.0039 deg
  Bh     = +32.38855 +/- 0.0443 deg
  Vh_x   =  -6.75074 +/- 0.0031 km/s
  Vh_y   =  32.43313 +/- 0.0070 km/s
  Vh_z   = -21.01453 +/- 0.0405 km/s
Orbit:
  La Sun = 195.436687 +/- nan deg
  a      =   3.745638 +/- 0.0362 AU
  e      =   0.734199 +/- 0.0024
  i      =  32.442055 +/- 0.0443 deg
  peri   = 172.663031 +/- 0.0232 deg
  node   = 195.437523 +/- 0.0000 deg
  Pi     =   8.100554 +/- 0.0232 deg
  q      =   0.995594 +/- 0.0000 AU
  f      =   7.334953 +/- 0.0232 deg
  M      =   0.765047 +/- 0.0130 deg
  Q      =   6.495682 +/- 0.0724 AU
  n      =   0.135961 +/- 0.0018 deg/day
  T      =   7.249187 +/- 0.1065 years
  Last perihelion JD = 2458394.914886 (2018-10-03 09:57:26.128441) +/- 0.0214 days
  Tj     =   2.361607 +/- 0.0125
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +6.114331e-06, +3.638183e-08, +5.247516e-05, -1.249674e-10, +9.770374e-07, +1.926874e-06
q   , +3.638183e-08, +2.506458e-10, +3.399112e-07, -7.762005e-13, +6.448238e-09, +1.198126e-08
Tp  , +5.247516e-05, +3.399112e-07, +4.727711e-04, -1.098927e-09, +8.899253e-06, +1.695492e-05
node, -1.249674e-10, -7.762005e-13, -1.098927e-09, +2.587823e-15, -2.057494e-11, -3.989545e-11
peri, +9.770374e-07, +6.448238e-09, +8.899253e-06, -2.057494e-11, +1.679137e-07, +3.174870e-07
i   , +1.926874e-06, +1.198126e-08, +1.695492e-05, -3.989545e-11, +3.174870e-07, +6.153354e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 19.891724
 a2 = 3.412396

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 9.664e-05 s
  Stddev    = 9.83e-03 s

Begin point on the trajectory:
  Lon =   -81.323161 +/- 0.0001 deg
  Lat =    43.565521 +/- 0.0001 deg
  Ht  = 112227.43 +/- 31.13 m
End point on the trajectory:
  Lon =   -81.166979 +/- 0.0000 deg
  Lat =    43.468091 +/- 0.0000 deg
  Ht  = 83811.88 +/- 6.13 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,  15.152137,   3.625752,   112299.53,    84077.75,          0.004813,      9.38,      0.38,               4.56, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,  25.197358,   3.240796,   107054.88,    83810.40,          0.002678,      3.16,      3.30,              22.45, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.541030092631, 127.09400,  26.94800,              307.09400,  63.05200,       307.06668,       63.04827,    273.54918,     +54.09408,     273.53997,      +54.08232,  3093272.74, -3552142.39,  4450626.16,      43.565724,      -81.323484,  112299.53,  125334.12,       0.00,              213.44,   101.76,      0.00,           23547.30,     -0.72,     28.28,          46.56,   None,   None
  1,          1,       0,  0.031000, 2458400.541030451655, 127.06800,  26.93200,              307.06800,  63.06800,       307.04658,       63.06506,    273.57343,     +54.08020,     273.56631,      +54.07100,  3093296.23, -3551842.59,  4450181.96,      43.564162,      -81.321003,  111840.75,  124803.51,     536.42,              322.98,  -538.83,  17303.76,           23547.30,     -0.59,     22.08,          36.51,   None,   None
  2,          1,       0,  0.062000, 2458400.541030810215, 127.02800,  26.90200,              307.02800,  63.09800,       307.01651,       63.09641,    273.61981,     +54.05813,     273.61616,      +54.05320,  3093336.16, -3551332.88,  4449426.76,      43.561504,      -81.316693,  111060.77,  123898.74,    1448.41,             1234.98,  -376.96,  29419.25,           23547.30,     -0.33,     11.75,          19.57,   None,   None
  3,          1,       0,  0.093000, 2458400.541031169239, 127.00500,  26.87900,              307.00500,  63.12100,       306.99207,       63.11921,    273.65617,     +54.04465,     273.65216,      +54.03911,  3093365.97, -3550952.38,  4448862.99,      43.559520,      -81.313509,  110478.53,  123224.31,    2129.22,             1915.79,  -446.28,  21961.59,           23547.30,     -0.38,     13.15,          22.01,   None,   None
  4,          1,       0,  0.124000, 2458400.541031527799, 126.96500,  26.84700,              306.96500,  63.15300,       306.96040,       63.15236,    273.70588,     +54.02233,     273.70483,      +54.02036,  3093407.01, -3550428.46,  4448086.71,      43.556787,      -81.309075,  109676.84,  122294.26,    3066.66,             2853.22,  -258.97,  30239.92,           24922.99,     -0.14,      4.63,           7.82,   None,   None
  5,          1,       0,  0.155000, 2458400.541031886823, 126.93400,  26.81000,              306.93400,  63.19000,       306.92617,       63.18890,    273.76495,     +54.00336,     273.76292,      +54.00001,  3093451.23, -3549864.10,  4447250.55,      43.553842,      -81.304287,  108813.33,  121292.22,    4076.42,             3862.99,     0.66,  32573.03,           26408.90,     -0.24,      7.82,          13.30,   None,   None
  6,          1,       0,  0.186000, 2458400.541032245383, 126.89300,  26.77500,              306.89300,  63.22500,       306.89211,       63.22488,    273.81955,     +53.98020,     273.82002,      +53.97982,  3093494.17, -3549315.99,  4446438.44,      43.550980,      -81.299641,  107974.69,  120319.16,    5057.14,             4843.70,   231.25,  31635.89,           27499.62,     -0.03,      0.88,           1.51,   None,   None
  7,          1,       0,  0.217000, 2458400.541032604408, 126.88200,  26.76500,              306.88200,  63.23500,       306.87637,       63.23421,    273.83522,     +53.97391,     273.83419,      +53.97151,  3093508.11, -3549137.96,  4446174.66,      43.550051,      -81.298219,  107702.27,  120005.65,    5375.67,             5162.23,  -200.35,  10275.23,           26518.72,     -0.18,      5.56,           9.56,   None,   None
  8,          1,       0,  0.249000, 2458400.541032974608, 126.84900,  26.73400,              306.84900,  63.26600,       306.84497,       63.26543,    273.88390,     +53.95490,     273.88355,      +53.95318,  3093545.38, -3548662.33,  4445469.95,      43.547567,      -81.294207,  106974.55,  119161.92,    6226.69,             6013.26,  -123.65,  26594.55,           26064.90,     -0.13,      3.95,           6.85,   None,   None
  9,          1,       0,  0.280000, 2458400.541033333167, 126.82900,  26.70600,              306.82900,  63.29400,       306.81675,       63.29226,    273.92889,     +53.94210,     273.92584,      +53.93689,  3093577.47, -3548252.63,  4444862.91,      43.545427,      -81.290765,  106347.71,  118435.58,    6959.76,             6746.32,  -140.71,  23647.24,           25703.83,     -0.39,     11.93,          20.79,   None,   None
 10,          1,       0,  0.311000, 2458400.541033692192, 126.79300,  26.67400,              306.79300,  63.32600,       306.78433,       63.32477,    273.97889,     +53.92163,     273.97720,      +53.91795,  3093615.09, -3547772.50,  4444151.53,      43.542918,      -81.286709,  105613.16,  117583.79,    7818.83,             7605.39,   -31.77,  27711.86,           25598.68,     -0.28,      8.37,          14.70,   None,   None
 11,          1,       0,  0.342000, 2458400.541034050751, 126.75600,  26.64300,              306.75600,  63.35700,       306.75228,       63.35647,    274.02708,     +53.90087,     274.02722,      +53.89929,  3093651.41, -3547308.90,  4443464.64,      43.540495,      -81.282797,  104903.91,  116761.49,    8648.32,             8434.88,    47.59,  26757.77,           25582.56,     -0.12,      3.56,           6.30,   None,   None
 12,          1,       0,  0.373000, 2458400.541034409776, 126.73300,  26.62500,              306.73300,  63.37500,       306.72977,       63.37454,    274.05488,     +53.88815,     274.05532,      +53.88678,  3093673.55, -3547026.19,  4443045.76,      43.539017,      -81.280461,  104471.35,  116261.48,    9154.17,             8940.73,  -196.69,  16317.72,           25268.54,     -0.11,      3.08,           5.48,   None,   None
 13,          1,       0,  0.404000, 2458400.541034768336, 126.70100,  26.59800,              306.70100,  63.40200,       306.70046,       63.40192,    274.09685,     +53.87019,     274.09835,      +53.86996,  3093704.86, -3546626.54,  4442453.62,      43.536928,      -81.277105,  103859.95,  115553.16,    9869.24,             9655.80,  -231.75,  23066.77,           25008.51,     -0.02,      0.51,           0.92,   None,   None
 14,          1,       0,  0.435000, 2458400.541035127360, 126.67000,  26.57100,              306.67000,  63.42900,       306.67107,       63.42915,    274.13890,     +53.85268,     274.14109,      +53.85313,  3093735.70, -3546232.94,  4441870.46,      43.534869,      -81.273802,  103257.81,  114855.66,   10573.47,            10360.04,  -277.64,  22717.25,           24782.39,      0.04,     -1.00,           1.80,   None,   None
 15,          1,       0,  0.466000, 2458400.541035485920, 126.63500,  26.53800,              306.63500,  63.46200,       306.63720,       63.46232,    274.19057,     +53.83258,     274.19329,      +53.83351,  3093771.99, -3545769.65,  4441184.02,      43.532445,      -81.269890,  102549.09,  114034.02,   11402.41,            11188.98,  -198.83,  26740.03,           24674.04,      0.08,     -2.05,           3.72,   None,   None
 16,          1,       0,  0.498000, 2458400.541035856586, 126.59500,  26.50000,              306.59500,  63.50000,       306.59904,       63.50059,    274.25008,     +53.80958,     274.25357,      +53.81128,  3093812.86, -3545248.02,  4440411.14,      43.529716,      -81.265473,  101751.15,  113108.61,   12335.75,            12122.32,   -39.82,  29166.90,           24690.28,      0.15,     -3.74,           6.83,   None,   None
 17,          1,       0,  0.529000, 2458400.541036215145, 126.56500,  26.46900,              306.56500,  63.53100,       306.56656,       63.53123,    274.29887,     +53.79198,     274.30163,      +53.79264,  3093845.80, -3544827.62,  4439788.26,      43.527515,      -81.261934,  101108.07,  112363.45,   13087.95,            12874.51,   -37.75,  24264.33,           24694.19,      0.06,     -1.43,           2.63,   None,   None
 18,          1,       0,  0.560000, 2458400.541036574170, 126.52700,  26.44000,              306.52700,  63.56000,       306.53442,       63.56109,    274.34345,     +53.77115,     274.34840,      +53.77427,  3093877.63, -3544421.24,  4439186.15,      43.525388,      -81.258517,  100486.44,  111643.29,   13815.06,            13601.63,   -60.76,  23455.42,           24677.50,      0.28,     -6.78,          12.53,   None,   None
 19,          1,       0,  0.591000, 2458400.541036932729, 126.48600,  26.40500,              306.48600,  63.59500,       306.49780,       63.59674,    274.39774,     +53.74818,     274.40437,      +53.75313,  3093914.46, -3543951.16,  4438489.65,      43.522926,      -81.254544,   99767.41,  110809.71,   14656.16,            14442.72,    30.20,  27132.06,           24700.28,      0.45,    -10.68,          19.91,   None,   None
 20,          1,       0,  0.622000, 2458400.541037291754, 126.45100,  26.36800,              306.45100,  63.63200,       306.46019,       63.63336,    274.45597,     +53.72758,     274.46182,      +53.73143,  3093951.69, -3543475.95,  4437785.57,      43.520436,      -81.250525,   99040.56,  109967.06,   15506.42,            15292.98,   130.33,  27427.68,           24752.41,      0.35,     -8.25,          15.49,   None,   None
 21,          1,       0,  0.653000, 2458400.541037650313, 126.41100,  26.33500,              306.41100,  63.66500,       306.42456,       63.66701,    274.50696,     +53.70535,     274.51449,      +53.71102,  3093985.75, -3543041.12,  4437141.30,      43.518158,      -81.246859,   98375.47,  109196.34,   16284.44,            16071.00,   158.23,  25097.52,           24795.64,      0.52,    -12.08,          22.84,   None,   None
 22,          1,       0,  0.684000, 2458400.541038009338, 126.37400,  26.30100,              306.37400,  63.69900,       306.38833,       63.70114,    274.55991,     +53.68432,     274.56785,      +53.69031,  3094019.82, -3542606.28,  4436497.02,      43.515879,      -81.243191,   97710.38,  108425.64,   17062.48,            16849.05,   186.14,  25098.15,           24831.80,      0.56,    -12.66,          24.11,   None,   None
 23,          1,       0,  0.715000, 2458400.541038367897, 126.34400,  26.27200,              306.34400,  63.72800,       306.35602,       63.72980,    274.60521,     +53.66708,     274.61247,      +53.67209,  3094048.68, -3542237.87,  4435951.17,      43.513947,      -81.240104,   97146.88,  107773.26,   17721.66,            17508.22,    95.19,  21263.68,           24824.12,      0.47,    -10.55,          20.21,   None,   None
 24,          1,       0,  0.746000, 2458400.541038726922, 126.31100,  26.24200,              306.31100,  63.75800,       306.32252,       63.75973,    274.65185,     +53.64839,     274.65907,      +53.65319,  3094078.35, -3541859.13,  4435390.01,      43.511961,      -81.236926,   96567.60,  107102.52,   18399.31,            18185.88,    22.71,  21859.86,           24790.90,      0.45,    -10.04,          19.36,   None,   None
 25,          1,       0,  0.778000, 2458400.541039097123, 126.27400,  26.20800,              306.27400,  63.79200,       306.28537,       63.79371,    274.70472,     +53.62740,     274.71202,      +53.63213,  3094111.29, -3541438.78,  4434767.20,      43.509757,      -81.233388,   95924.70,  106357.84,   19151.42,            18937.99,     0.50,  23503.50,           24753.39,      0.45,     -9.83,          19.09,   None,   None
 26,          1,       0,  0.809000, 2458400.541039456148, 126.23700,  26.17700,              306.23700,  63.82300,       306.25037,       63.82502,    274.75256,     +53.60685,     274.76072,      +53.61240,  3094141.45, -3541053.72,  4434196.69,      43.507736,      -81.230154,   95335.78,  105675.92,   19840.38,            19626.95,   -60.67,  22224.51,           24703.63,      0.54,    -11.48,          22.43,   None,   None
 27,          1,       0,  0.840000, 2458400.541039814707, 126.19600,  26.13900,              306.19600,  63.86100,       306.20989,       63.86310,    274.81163,     +53.58357,     274.82011,      +53.58933,  3094176.93, -3540600.85,  4433525.69,      43.505360,      -81.226327,   94643.19,  104873.30,   20650.69,            20437.26,    -0.49,  26138.97,           24674.39,      0.56,    -11.83,          23.29,   None,   None
 28,          1,       0,  0.871000, 2458400.541040173732, 126.16000,  26.11000,              306.16000,  63.89000,       306.17596,       63.89243,    274.85620,     +53.56377,     274.86556,      +53.57038,  3094204.74, -3540245.93,  4432999.82,      43.503497,      -81.223355,   94100.37,  104245.08,   21285.73,            21072.30,  -115.58,  20485.22,           24622.03,      0.65,    -13.51,          26.75,   None,   None
 29,          1,       0,  0.902000, 2458400.541040532291, 126.12900,  26.08500,              306.12900,  63.91500,       306.14520,       63.91747,    274.89460,     +53.54673,     274.90419,      +53.55343,  3094228.77, -3539939.20,  4432545.36,      43.501887,      -81.220804,   93631.22,  103702.66,   21834.54,            21621.11,  -316.90,  17703.56,           24535.01,      0.67,    -13.63,          27.14,   None,   None
 30,          1,       0,  0.933000, 2458400.541040891316, 126.09100,  26.04700,              306.09100,  63.95300,       306.10436,       63.95504,    274.95390,     +53.52480,     274.96261,      +53.53032,  3094262.69, -3539506.16,  4431903.75,      43.499613,      -81.217149,   92968.99,  102935.47,   22609.36,            22395.93,  -292.21,  24994.10,           24466.55,      0.55,    -11.14,          22.36,   None,   None
 31,          1,       0,  0.964000, 2458400.541041249875, 126.05200,  26.01400,              306.05200,  63.98600,       306.06670,       63.98826,    275.00475,     +53.50317,     275.01407,      +53.50924,  3094292.71, -3539122.94,  4431335.95,      43.497600,      -81.213929,   92382.93,  102256.97,   23295.04,            23081.60,  -356.66,  22118.62,           24396.87,      0.61,    -12.18,          24.60,   None,   None
 32,          1,       0,  0.995000, 2458400.541041608900, 126.01700,  25.98200,              306.01700,  64.01800,       306.02997,       64.02000,    275.05432,     +53.48344,     275.06316,      +53.48878,  3094321.24, -3538758.80,  4430796.42,      43.495687,      -81.210876,   91826.04,  101612.46,   23946.58,            23733.15,  -455.25,  21017.49,           24321.12,      0.54,    -10.67,          21.68,   None,   None
 33,          1,       0,  1.027000, 2458400.541041979101, 125.98800,  25.95400,              305.98800,  64.04600,       305.99622,       64.04727,    275.09785,     +53.46688,     275.10511,      +53.47026,  3094346.10, -3538441.50,  4430326.31,      43.494020,      -81.208236,   91340.76,  101051.46,   24514.29,            24300.86,  -661.86,  17740.97,           24223.72,      0.34,     -6.72,          13.74,   None,   None
 34,          1,       0,  1.058000, 2458400.541042338125, 125.95500,  25.92400,              305.95500,  64.07600,       305.96074,       64.07689,    275.14427,     +53.44832,     275.15076,      +53.45068,  3094372.43, -3538105.44,  4429828.38,      43.492253,      -81.205427,   90826.81,  100456.96,   25115.59,            24902.16,  -810.69,  19396.76,           24119.21,      0.24,     -4.66,           9.59,   None,   None
 35,          1,       0,  1.089000, 2458400.541042696685, 125.92100,  25.89200,              305.92100,  64.10800,       305.92353,       64.10839,    275.19388,     +53.42905,     275.19934,      +53.43009,  3094399.92, -3537754.49,  4429308.40,      43.490408,      -81.202488,   90290.10,   99836.00,   25743.53,            25530.10,  -932.88,  20256.16,           24013.88,      0.11,     -2.04,           4.22,   None,   None
 36,          1,       0,  1.120000, 2458400.541043055709, 125.88000,  25.85900,              305.88000,  64.14100,       305.88458,       64.14171,    275.24440,     +53.40663,     275.25074,      +53.40850,  3094428.50, -3537389.76,  4428767.99,      43.488491,      -81.199428,   89732.34,   99190.57,   26396.13,            26182.69, -1030.41,  21051.39,           23912.16,      0.19,     -3.67,           7.64,   None,   None
 37,          1,       0,  1.151000, 2458400.541043414269, 125.84700,  25.82700,              305.84700,  64.17300,       305.84705,       64.17301,    275.29407,     +53.38782,     275.29889,      +53.38784,  3094455.25, -3537048.31,  4428262.09,      43.486695,      -81.196571,   89210.17,   98586.58,   27007.06,            26793.63, -1169.60,  19707.68,           23808.75,      0.00,     -0.04,           0.09,   None,   None
 38,          1,       0,  1.182000, 2458400.541043773293, 125.80700,  25.79400,              305.80700,  64.20600,       305.80777,       64.20612,    275.34464,     +53.36586,     275.34986,      +53.36618,  3094483.06, -3536693.31,  4427736.11,      43.484828,      -81.193595,   88667.30,   97958.52,   27642.24,            27428.81, -1284.55,  20489.67,           23707.74,      0.03,     -0.61,           1.29,   None,   None
 39,          1,       0,  1.213000, 2458400.541044131853, 125.76600,  25.76400,              305.76600,  64.23600,       305.77037,       64.23669,    275.39011,     +53.34392,     275.39677,      +53.34571,  3094508.71, -3536365.83,  4427250.90,      43.483105,      -81.190860,   88166.50,   97379.44,   28228.18,            28014.75, -1448.74,  18901.27,           23603.64,      0.19,     -3.43,           7.27,   None,   None
 40,          1,       0,  1.244000, 2458400.541044490878, 125.73100,  25.73000,              305.73100,  64.27000,       305.73049,       64.26992,    275.44282,     +53.32401,     275.44783,      +53.32380,  3094536.03, -3536017.12,  4426734.22,      43.481270,      -81.187939,   87633.24,   96762.62,   28852.12,            28638.69, -1574.93,  20127.19,           23502.00,     -0.02,      0.40,           0.85,   None,   None
 41,          1,       0,  1.276000, 2458400.541044861078, 125.69000,  25.69400,              305.69000,  64.30600,       305.68785,       64.30566,    275.49819,     +53.30125,     275.50273,      +53.30037,  3094564.94, -3535648.15,  4426187.55,      43.479328,      -81.184844,   87069.04,   96109.92,   29512.30,            29298.86, -1689.08,  20630.43,           23404.26,     -0.09,      1.66,           3.56,   None,   None
 42,          1,       0,  1.307000, 2458400.541045220103, 125.65200,  25.66200,              305.65200,  64.33800,       305.64864,       64.33747,    275.54722,     +53.28036,     275.55145,      +53.27900,  3094590.65, -3535319.93,  4425701.24,      43.477600,      -81.182102,   86567.11,   95529.61,   30099.57,            29886.14, -1851.94,  18944.29,           23305.48,     -0.15,      2.58,           5.58,   None,   None
 43,          1,       0,  1.338000, 2458400.541045578662, 125.61800,  25.63500,              305.61800,  64.36500,       305.61343,       64.36428,    275.58837,     +53.26192,     275.59229,      +53.26007,  3094612.63, -3535039.37,  4425285.55,      43.476123,      -81.179776,   86138.03,   95034.08,   30601.56,            30388.12, -2100.08,  16193.06,           23198.12,     -0.20,      3.48,           7.57,   None,   None
 44,          1,       0,  1.369000, 2458400.541045937687, 125.57900,  25.60000,              305.57900,  64.40000,       305.57143,       64.39880,    275.64221,     +53.24021,     275.64516,      +53.23715,  3094639.72, -3534693.54,  4424773.16,      43.474301,      -81.176879,   85609.21,   94422.53,   31220.33,            31006.89, -2231.44,  19960.32,           23095.12,     -0.33,      5.74,          12.55,   None,   None
 45,          1,       0,  1.400000, 2458400.541046296246, 125.54000,  25.56700,              305.54000,  64.43300,       305.53070,       64.43152,    275.69273,     +53.21880,     275.69516,      +53.21504,  3094665.30, -3534367.13,  4424289.53,      43.472582,      -81.174151,   85110.07,   93845.52,   31804.36,            31590.93, -2397.53,  18839.87,           22993.24,     -0.41,      7.00,          15.40,   None,   None
 46,          1,       0,  1.431000, 2458400.541046655271, 125.50400,  25.53800,              305.50400,  64.46200,       305.49313,       64.46026,    275.73692,     +53.19927,     275.73890,      +53.19488,  3094687.94, -3534078.10,  4423861.29,      43.471059,      -81.171751,   84668.05,   93335.01,   32321.50,            32108.07, -2630.52,  16681.93,           22887.12,     -0.48,      8.13,          18.00,   None,   None
 47,          1,       0,  1.462000, 2458400.541047013830, 125.45900,  25.49700,              305.45900,  64.50300,       305.44513,       64.50078,    275.79998,     +53.17419,     275.80098,      +53.16860,  3094718.19, -3533692.02,  4423289.26,      43.469025,      -81.168500,   84077.75,   92652.00,   33012.30,            32798.86, -2689.86,  22283.67,           22792.20,     -0.61,     10.29,          22.94,   None,   None
  0,          2,       0,  0.226544, 2458400.541032633279, 182.48200,  20.63500,                2.48200,  69.36500,         2.48201,       69.36541,    313.03843,     +63.79651,     313.03929,      +63.79610,  3093541.26, -3548714.80,  4445547.69,      43.547841,      -81.294541,  107054.88,  113918.78,       0.00,             5919.37,   325.86,      0.00,           23749.13,      0.58,      0.56,           1.46,   None,   None
  1,          2,       0,  0.257544, 2458400.541032992303, 182.88300,  20.63500,                2.88300,  69.36500,         2.88295,       69.36387,    313.35745,     +63.78559,     313.35867,      +63.78672,  3093571.92, -3548323.52,  4444967.95,      43.545797,      -81.291260,  106456.22,  113281.69,     700.10,             6619.48,   275.83,  22584.02,           23749.13,     -1.62,     -1.55,           4.09,   None,   None
  2,          2,       0,  0.288544, 2458400.541033350863, 183.29400,  20.64000,                3.29400,  69.36000,         3.29408,       69.36132,    313.68505,     +63.77769,     313.68601,      +63.77637,  3093602.99, -3547926.95,  4444380.37,      43.543725,      -81.287933,  105849.48,  112636.70,    1409.67,             7329.04,   235.27,  22889.08,           23749.13,      1.88,      1.80,           4.76,   None,   None
  3,          2,       0,  0.319544, 2458400.541033709887, 183.77000,  20.64200,                3.77000,  69.35800,         3.76993,       69.35714,    314.06319,     +63.76263,     314.06465,      +63.76349,  3093638.36, -3547475.42,  4443711.37,      43.541366,      -81.284125,  105158.70,  111903.26,    2217.56,             8136.93,   293.03,  26060.98,           23749.13,     -1.22,     -1.17,           3.11,   None,   None
  4,          2,       0,  0.350544, 2458400.541034068912, 184.11000,  20.64500,                4.11000,  69.35500,         4.10984,       69.35340,    314.33330,     +63.75203,     314.33504,      +63.75362,  3093663.68, -3547152.23,  4443232.52,      43.539676,      -81.281437,  104664.23,  111378.76,    2795.83,             8715.20,   121.17,  18653.87,           22932.59,     -2.25,     -2.15,           5.76,   None,   None
  5,          2,       0,  0.381544, 2458400.541034427471, 184.64200,  20.65200,                4.64200,  69.34800,         4.64176,       69.34612,    314.75599,     +63.73538,     314.75794,      +63.73726,  3093702.25, -3546659.90,  4442503.05,      43.537102,      -81.277273,  103911.05,  110580.92,    3676.74,             9596.12,   251.96,  28416.63,           23482.73,     -2.63,     -2.52,           6.79,   None,   None
  6,          2,       0,  0.412544, 2458400.541034786496, 185.02900,  20.65800,                5.02900,  69.34200,         5.02869,       69.33984,    315.06330,     +63.72237,     315.06546,      +63.72452,  3093730.29, -3546302.04,  4441972.83,      43.535230,      -81.274281,  103363.59,  110001.63,    4317.03,            10236.40,   142.12,  20654.51,           23376.19,     -3.00,     -2.87,           7.78,   None,   None
  7,          2,       0,  0.444544, 2458400.541035156697, 185.57600,  20.66800,                5.57600,  69.33200,         5.57557,       69.32943,    315.49750,     +63.70289,     315.49991,      +63.70545,  3093769.05, -3545807.25,  4441239.72,      43.532642,      -81.270099,  102606.68,  109201.88,    5202.34,            11121.71,   253.10,  27665.90,           23701.66,     -3.55,     -3.39,           9.27,   None,   None
  8,          2,       0,  0.475544, 2458400.541035515256, 186.01200,  20.68100,                6.01200,  69.31900,         6.01217,       69.31991,    315.84493,     +63.69014,     315.84667,      +63.68924,  3093799.82, -3545414.46,  4440657.76,      43.530587,      -81.266802,  102005.82,  108567.80,    5905.13,            11824.50,   205.76,  22670.54,           23783.49,      1.24,      1.19,           3.27,   None,   None
  9,          2,       0,  0.506544, 2458400.541035874281, 186.36900,  20.68900,                6.36900,  69.31100,         6.36907,       69.31133,    316.12806,     +63.67565,     316.13006,      +63.67532,  3093824.94, -3545093.89,  4440182.78,      43.528909,      -81.264134,  101515.39,  108050.77,    6478.72,            12398.09,    29.22,  18502.93,           23537.86,      0.45,      0.43,           1.20,   None,   None
 10,          2,       0,  0.537544, 2458400.541036232840, 186.85300,  20.70200,                6.85300,  69.29800,         6.85310,       69.29846,    316.51222,     +63.65605,     316.51432,      +63.65560,  3093858.29, -3544668.18,  4439552.03,      43.526681,      -81.260549,  100864.20,  107365.19,    7240.42,            13159.79,    40.79,  24570.92,           23450.87,      0.62,      0.59,           1.65,   None,   None
 11,          2,       0,  0.568544, 2458400.541036591865, 187.28900,  20.71400,                7.28900,  69.28600,         7.28893,       69.28571,    316.85782,     +63.63664,     316.86024,      +63.63692,  3093888.11, -3544287.53,  4438988.05,      43.524687,      -81.257357,  100281.93,  106752.93,    7921.48,            13840.86,   -28.27,  21969.94,           23343.99,     -0.39,     -0.37,           1.04,   None,   None
 12,          2,       0,  0.599544, 2458400.541036950424, 187.77500,  20.72900,                7.77500,  69.27100,         7.77478,       69.27017,    317.24311,     +63.61429,     317.24582,      +63.61512,  3093920.89, -3543869.13,  4438368.12,      43.522496,      -81.253834,   99641.92,  106080.90,    8670.12,            14589.49,   -29.77,  24149.44,           23305.81,     -1.11,     -1.06,           2.99,   None,   None
 13,          2,       0,  0.630544, 2458400.541037309449, 188.24200,  20.74600,                8.24200,  69.25400,         8.24198,       69.25393,    317.61395,     +63.59306,     317.61658,      +63.59313,  3093952.12, -3543470.47,  4437777.45,      43.520408,      -81.250484,   99032.13,  105441.46,    9383.41,            15302.79,   -66.60,  23009.52,           23273.37,     -0.09,     -0.09,           0.24,   None,   None
 14,          2,       0,  0.661544, 2458400.541037668008, 188.70700,  20.76600,                8.70700,  69.23400,         8.70777,       69.23646,    317.98424,     +63.57268,     317.98620,      +63.57022,  3093982.94, -3543077.01,  4437194.48,      43.518346,      -81.247178,   98430.30,  104811.21,   10087.42,            16006.79,  -112.72,  22709.83,           23238.24,      3.27,      3.13,           8.91,   None,   None
 15,          2,       0,  0.693544, 2458400.541038038675, 189.21800,  20.78900,                9.21800,  69.21100,         9.21961,       69.21577,    318.39107,     +63.54868,     318.39237,      +63.54392,  3094016.40, -3542649.98,  4436561.78,      43.516108,      -81.243584,   97777.15,  104128.25,   10851.47,            16770.84,  -123.00,  23876.59,           23229.18,      6.31,      6.03,          17.30,   None,   None
 16,          2,       0,  0.724544, 2458400.541038397234, 189.69200,  20.80800,                9.69200,  69.19200,         9.69316,       69.19525,    318.76631,     +63.52174,     318.76819,      +63.51851,  3094047.08, -3542258.39,  4435981.57,      43.514055,      -81.240294,   97178.19,  103502.83,   11552.14,            17471.51,  -172.46,  22602.18,           23210.70,      4.28,      4.09,          11.79,   None,   None
 17,          2,       0,  0.755544, 2458400.541038756259, 190.19000,  20.82900,               10.19000,  69.17100,        10.19048,       69.17225,    319.16024,     +63.49195,     319.16292,      +63.49071,  3094078.92, -3541851.86,  4435379.24,      43.511923,      -81.236873,   96556.41,  102854.56,   12279.52,            18198.89,  -195.21,  23463.89,           23202.19,      1.64,      1.56,           4.54,   None,   None
 18,          2,       0,  0.786544, 2458400.541039114818, 190.66900,  20.85200,               10.66900,  69.14800,        10.66929,       69.14871,    319.54004,     +63.46356,     319.54303,      +63.46285,  3094109.32, -3541463.82,  4434804.31,      43.509888,      -81.233613,   95962.93,  102236.68,   12973.80,            18893.18,  -251.05,  22396.34,           23183.42,      0.92,      0.88,           2.58,   None,   None
 19,          2,       0,  0.817544, 2458400.541039473843, 191.15200,  20.87600,               11.15200,  69.12400,        11.15182,       69.12359,    319.92264,     +63.43328,     319.92619,      +63.43370,  3094139.66, -3541076.55,  4434230.52,      43.507856,      -81.230360,   95370.62,  101620.93,   13666.73,            19586.10,  -308.26,  22352.32,           23157.93,     -0.54,     -0.51,           1.50,   None,   None
 20,          2,       0,  0.848544, 2458400.541039832402, 191.67100,  20.90400,               11.67100,  69.09600,        11.67055,       69.09499,    320.33429,     +63.40014,     320.33821,      +63.40114,  3094171.89, -3540665.23,  4433621.09,      43.505698,      -81.226896,   94741.56,  100968.03,   14402.68,            20322.05,  -322.43,  23740.40,           23146.59,     -1.30,     -1.25,           3.68,   None,   None
 21,          2,       0,  0.879544, 2458400.541040191427, 192.17600,  20.94000,               12.17600,  69.06000,        12.17855,       69.06540,    320.74043,     +63.37340,     320.74185,      +63.36802,  3094203.16, -3540266.05,  4433029.64,      43.503603,      -81.223537,   94131.06,  100335.41,   15116.91,            21036.29,  -358.32,  23039.92,           23136.82,      6.93,      6.63,          19.71,   None,   None
 22,          2,       0,  0.910544, 2458400.541040549986, 192.64000,  20.96700,               12.64000,  69.03300,        12.64199,       69.03704,    321.10818,     +63.34073,     321.11024,      +63.33671,  3094231.52, -3539904.08,  4432493.33,      43.501702,      -81.220504,   93577.46,   99762.55,   15764.57,            21683.94,  -460.80,  20892.02,           23105.09,      5.16,      4.93,          14.76,   None,   None
 23,          2,       0,  0.941544, 2458400.541040909011, 193.11400,  20.99700,               13.11400,  69.00300,        13.11588,       69.00666,    321.48479,     +63.30728,     321.48709,      +63.30362,  3094260.25, -3539537.37,  4431950.00,      43.499777,      -81.217429,   93016.63,   99183.09,   16420.70,            22340.07,  -554.80,  21165.57,           23061.35,      4.66,      4.45,          13.40,   None,   None
 24,          2,       0,  0.973544, 2458400.541041279212, 193.60000,  21.02700,               13.60000,  68.97300,        13.60062,       68.97415,    321.86924,     +63.26979,     321.87276,      +63.26865,  3094289.39, -3539165.39,  4431398.84,      43.497823,      -81.214311,   92447.73,   98596.19,   17086.28,            23005.65,  -663.55,  20799.30,           23005.72,      1.45,      1.39,           4.20,   None,   None
 25,          2,       0,  1.004544, 2458400.541041638236, 194.08000,  21.05900,               14.08000,  68.94100,        14.07975,       68.94056,    322.24981,     +63.23251,     322.25418,      +63.23295,  3094317.93, -3538801.03,  4430859.00,      43.495909,      -81.211256,   91890.51,   98022.25,   17738.20,            23657.58,  -761.75,  21029.84,           22945.17,     -0.56,     -0.53,           1.62,   None,   None
 26,          2,       0,  1.035544, 2458400.541041996796, 194.56100,  21.09300,               14.56100,  68.90700,        14.56009,       68.90543,    322.63174,     +63.19446,     322.63679,      +63.19602,  3094346.31, -3538438.81,  4430322.32,      43.494005,      -81.208218,   91336.56,   97452.58,   18386.30,            24305.67,  -863.78,  20906.32,           22881.03,     -1.97,     -1.89,           5.77,   None,   None
 27,          2,       0,  1.066544, 2458400.541042355821, 195.04300,  21.12900,               15.04300,  68.87100,        15.04164,       68.86874,    323.01507,     +63.15559,     323.02061,      +63.15785,  3094374.53, -3538078.63,  4429788.66,      43.492112,      -81.205199,   90785.74,   96887.03,   19030.76,            24950.13,  -969.45,  20788.96,           22814.30,     -2.82,     -2.70,           8.32,   None,   None
 28,          2,       0,  1.097544, 2458400.541042714380, 195.57800,  21.17800,               15.57800,  68.82200,        15.58044,       68.82590,    323.44782,     +63.11767,     323.45040,      +63.11377,  3094405.72, -3537680.45,  4429198.70,      43.490019,      -81.201846,   90176.85,   96263.04,   19743.20,            25662.57, -1007.14,  22981.91,           22761.62,      4.86,      4.65,          14.41,   None,   None
 29,          2,       0,  1.128544, 2458400.541043073405, 196.07800,  21.21900,               16.07800,  68.78100,        16.08027,       68.78450,    323.84655,     +63.07505,     323.84941,      +63.07154,  3094434.49, -3537313.28,  4428654.67,      43.488089,      -81.198765,   89615.36,   95688.56,   20400.17,            26319.54, -1100.30,  21192.59,           22708.73,      4.34,      4.15,          12.96,   None,   None
 30,          2,       0,  1.159544, 2458400.541043431964, 196.56700,  21.26000,               16.56700,  68.74000,        16.56866,       68.74248,    324.23614,     +63.03152,     324.23962,      +63.02903,  3094462.40, -3536957.03,  4428126.84,      43.486215,      -81.195779,   89070.58,   95132.11,   21037.58,            26956.95, -1213.02,  20561.69,           22652.50,      3.07,      2.93,           9.20,   None,   None
 31,          2,       0,  1.190544, 2458400.541043790989, 197.06100,  21.30300,               17.06100,  68.69700,        17.06200,       68.69844,    324.62998,     +62.98628,     324.63413,      +62.98484,  3094490.37, -3536600.00,  4427597.85,      43.484337,      -81.192785,   88524.60,   94575.40,   21676.39,            27595.77, -1324.33,  20606.96,           22594.60,      1.77,      1.70,           5.35,   None,   None
 32,          2,       0,  1.222544, 2458400.541044161189, 197.54000,  21.34500,               17.54000,  68.65500,        17.53949,       68.65429,    325.01084,     +62.94011,     325.01632,      +62.94082,  3094517.30, -3536256.21,  4427088.48,      43.482528,      -81.189912,   87998.87,   94040.16,   22291.51,            28210.89, -1483.54,  19222.51,           22527.96,     -0.87,     -0.83,           2.64,   None,   None
 33,          2,       0,  1.253544, 2458400.541044520214, 198.01600,  21.38900,               18.01600,  68.61100,        18.01442,       68.60886,    325.39038,     +62.89370,     325.39682,      +62.89585,  3094543.88, -3535916.97,  4426585.84,      43.480743,      -81.187073,   87480.09,   93512.93,   22898.50,            28817.88, -1626.68,  19580.32,           22457.63,     -2.62,     -2.51,           7.99,   None,   None
 34,          2,       0,  1.284544, 2458400.541044878773, 198.48600,  21.43900,               18.48600,  68.56100,        18.48687,       68.56215,    325.77104,     +62.85105,     325.77570,      +62.84990,  3094570.14, -3535581.76,  4426089.18,      43.478978,      -81.184270,   86967.49,   92992.85,   23498.28,            29417.65, -1777.03,  19347.49,           22383.96,      1.40,      1.33,           4.28,   None,   None
 35,          2,       0,  1.315544, 2458400.541045237798, 198.99800,  21.49600,               18.99800,  68.50400,        19.00223,       68.50943,    326.18728,     +62.80386,     326.18948,      +62.79841,  3094598.51, -3535219.67,  4425552.69,      43.477072,      -81.181231,   86413.80,   92432.21,   24146.15,            30065.53, -1879.28,  20899.25,           22315.25,      6.59,      6.30,          20.35,   None,   None
 36,          2,       0,  1.346544, 2458400.541045596357, 199.48700,  21.54800,               19.48700,  68.45200,        19.49157,       68.45770,    326.58071,     +62.75388,     326.58280,      +62.74816,  3094625.30, -3534877.67,  4425045.97,      43.475271,      -81.178367,   85890.84,   91903.59,   24758.07,            30677.45, -2017.49,  19739.35,           22246.17,      6.89,      6.59,          21.40,   None,   None
 37,          2,       0,  1.377544, 2458400.541045955382, 199.93600,  21.59600,               19.93600,  68.40400,        19.93998,       68.40885,    326.94095,     +62.70579,     326.94363,      +62.70092,  3094649.77, -3534565.27,  4424583.11,      43.473626,      -81.175762,   85413.11,   91421.43,   25317.03,            31236.40, -2208.67,  18030.74,           22170.44,      5.84,      5.59,          18.24,   None,   None
 38,          2,       0,  1.408544, 2458400.541046313941, 200.45700,  21.65200,               20.45700,  68.34800,        20.45910,       68.35049,    327.35764,     +62.64733,     327.36189,      +62.64484,  3094677.79, -3534207.71,  4424053.33,      43.471742,      -81.172762,   84866.38,   90870.82,   25956.79,            31876.17, -2319.03,  20637.65,           22099.92,      2.99,      2.86,           9.38,   None,   None
 39,          2,       0,  1.471544, 2458400.541047043167, 201.46800,  21.77100,               21.46800,  68.22900,        21.47006,       68.23132,    328.17353,     +62.53348,     328.17809,      +62.53114,  3094731.89, -3533517.12,  4423030.12,      43.468103,      -81.166979,   83810.40,   89810.38,   27192.43,            33111.80, -2607.85,  19613.30,           22017.63,      2.77,      2.65,           8.79,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_005912_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.541111111175
Time: 2018-10-09 00:59:12.000006 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 62.47329 deg
 R.A. = 266.93214  Dec = +56.46642 deg

Best intersection: Stations 2 and 1 with Qconv = 62.47 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3069301.76 +/- 2.39 m
 Y =  -3534406.16 +/- 6.52 m
 Z =   4463723.08 +/- 20.01 m
 Vx =     -912.30 +/- 7.13 m/s
 Vy =   -12603.36 +/- 13.86 m/s
 Vz =    18685.70 +/- 64.47 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+5.771955e+00, -3.608511e+00, +1.848636e+01, +1.699561e+01, -1.101518e+01, +6.858965e+01
-3.608511e+00, +4.267634e+01, -1.135473e+02, -1.971492e+01, +4.295791e+01, -2.217894e+02
+1.848636e+01, -1.135473e+02, +4.029064e+02, +8.112106e+01, -2.260238e+02, +1.081530e+03
+1.699561e+01, -1.971492e+01, +8.112106e+01, +6.637376e+01, -4.299663e+01, +2.681903e+02
-1.101518e+01, +4.295791e+01, -2.260238e+02, -4.299663e+01, +2.138012e+02, -9.083577e+02
+6.858965e+01, -2.217894e+02, +1.081530e+03, +2.681903e+02, -9.083577e+02, +4.155055e+03

Timing offsets (from input data):
         2: 0.000000 s
         1: -0.000962 s

Reference point on the trajectory:
  Time: 2018-10-09 00:59:12.000006 UTC
  Lon     = -81.431429 +/- 0.0001 deg
  Lat     = +43.827601 +/- 0.0001 deg
  Lat geo = +43.638345 +/- 0.0001 deg
  Ht      =  100298.35 +/- 17.47 m

  JD dynamic   = 2458400.541911852080 
  LST apparent = 310.9712653946 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.85985 +/- 0.0387 deg
  Dec       = +55.93121 +/- 0.0634 deg
  Azimuth   = +309.21260 +/- 0.1251 deg
  Elevation = +59.18721 +/- 0.0192 deg
  Vavg      =  22.07192 +/- 0.0612 km/s
  Vinit     =  22.55732 +/- 0.0609 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.97332 +/- 0.0387 deg
  Dec       = +56.43813 +/- 0.0634 deg
  Azimuth   = +310.30763 +/- 0.1251 deg
  Elevation = +59.76308 +/- 0.0192 deg
  Vavg      =  21.93863 +/- 0.0612 km/s
  Vinit     =  22.42403 +/- 0.0609 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.85343 +/- 0.0538 deg
  Dec    = +56.03968 +/- 0.0679 deg
  Vg     =  19.63635 +/- 0.0700 km/s
  Vinf   =  22.55732 +/- 0.0609 km/s
  Zc     =  30.93275 +/- 0.0190 deg
  Zg     =  33.12745 +/- 0.0292 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.95880 +/- 0.0809 deg
  Bg     = +78.79573 +/- 0.0726 deg
  Vh     =  38.05993 +/- 0.0308 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.06743 +/- 0.0170 deg
  Bh     = +30.40719 +/- 0.1011 deg
  Vh_x   =  -6.86244 +/- 0.0084 km/s
  Vh_y   =  32.09943 +/- 0.0095 km/s
  Vh_z   = -19.26373 +/- 0.0734 km/s
Orbit:
  La Sun = 195.436767 +/- 0.0000 deg
  a      =   2.709812 +/- 0.0193 AU
  e      =   0.632541 +/- 0.0026
  i      =  30.450506 +/- 0.1009 deg
  peri   = 172.499462 +/- 0.0601 deg
  node   = 195.437755 +/- 0.0000 deg
  Pi     =   7.937217 +/- 0.0601 deg
  q      =   0.995745 +/- 0.0000 AU
  f      =   7.498401 +/- 0.0601 deg
  M      =   1.310122 +/- 0.0250 deg
  Q      =   4.423879 +/- 0.0385 AU
  n      =   0.220951 +/- 0.0024 deg/day
  T      =   4.460765 +/- 0.0475 years
  Last perihelion JD = 2458394.612438 (2018-10-03 02:41:54.608985) +/- 0.0516 days
  Tj     =   2.884129 +/- 0.0139
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +6.862290e-06, +1.017912e-07, +1.227011e-04, -3.391180e-10, +2.441319e-06, +4.602099e-06
q   , +1.017912e-07, +2.124579e-09, +2.365207e-06, -5.164739e-12, +4.830952e-08, +7.009707e-08
Tp  , +1.227011e-04, +2.365207e-06, +2.677425e-03, -6.182897e-09, +5.438015e-05, +8.391334e-05
node, -3.391180e-10, -5.164739e-12, -6.182897e-09, +1.695000e-14, -1.232914e-10, -2.300159e-10
peri, +2.441319e-06, +4.830952e-08, +5.438015e-05, -1.232914e-10, +1.106579e-06, +1.673314e-06
i   , +4.602099e-06, +7.009707e-08, +8.391334e-05, -2.300159e-10, +1.673314e-06, +3.121429e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 7.943597
 a2 = 7.003650

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 8.162e-06 s
  Stddev    = 2.86e-03 s

Begin point on the trajectory:
  Lon =   -81.431413 +/- 0.0000 deg
  Lat =    43.827591 +/- 0.0001 deg
  Ht  = 100295.52 +/- 14.90 m
End point on the trajectory:
  Lon =   -81.383095 +/- 0.0000 deg
  Lat =    43.797873 +/- 0.0001 deg
  Ht  = 91416.98 +/- 10.60 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   8.524597,   6.724261,   100295.52,    91416.98,          0.002916,      2.70,      5.25,              22.93, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   5.706900,   8.135640,    98759.20,    92296.77,          0.002544,      5.11,      2.16,              10.36, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.541111111175, 172.48300,  35.97000,              352.48300,  54.03000,       352.48284,       54.02983,    289.22132,     +78.09342,     289.22053,      +78.09353,  3069301.89, -3534404.32,  4463720.35,      43.827591,      -81.431413,  100295.52,  123030.94,       0.00,                3.30,   -62.07,      0.00,           22953.63,     -0.37,      0.19,           0.70,   None,   None
  1,          2,       0,  0.094000, 2458400.541112198960, 173.08400,  36.17200,              353.08400,  53.82800,       353.08121,       53.82506,    290.32781,     +78.43309,     290.31440,      +78.43501,  3069391.61, -3533164.91,  4461882.81,      43.821224,      -81.421028,   98390.42,  121003.06,    2218.27,             2221.57,    35.82,  23598.61,           22953.63,     -6.33,      3.26,          12.14,   None,   None
  2,          2,       0,  0.125000, 2458400.541112557985, 173.25900,  36.23700,              353.25900,  53.76300,       353.25891,       53.76291,    290.65286,     +78.53653,     290.65296,      +78.53659,  3069417.98, -3532800.50,  4461342.53,      43.819351,      -81.417988,   97830.29,  120408.06,    2870.49,             2873.79,   -11.24,  21039.50,           22953.63,     -0.20,      0.10,           0.38,   None,   None
  3,          2,       0,  0.156000, 2458400.541112916544, 173.45400,  36.30600,              353.45400,  53.69400,       353.45434,       53.69435,    291.03169,     +78.64813,     291.03402,      +78.64790,  3069446.67, -3532404.15,  4460754.90,      43.817313,      -81.414669,   97221.09,  119761.48,    3579.88,             3583.17,    -1.13,  22883.28,           22953.63,      0.76,     -0.39,           1.46,   None,   None
  4,          2,       0,  0.187000, 2458400.541113275569, 173.64900,  36.37300,              353.64900,  53.62700,       353.64790,       53.62586,    291.42460,     +78.75729,     291.41991,      +78.75807,  3069474.90, -3532014.19,  4460176.75,      43.815308,      -81.411406,   96621.73,  119125.99,    4277.82,             4281.11,    -2.47,  22514.19,           22845.81,     -2.43,      1.25,           4.74,   None,   None
  5,          2,       0,  0.218000, 2458400.541113634128, 173.84500,  36.44100,              353.84500,  53.55900,       353.84253,       53.55644,    291.82822,     +78.86695,     291.81681,      +78.86869,  3069503.08, -3531624.96,  4459599.69,      43.813306,      -81.408149,   96023.50,  118492.34,    4974.45,             4977.74,    -5.11,  22471.92,           22765.25,     -5.43,      2.79,          10.62,   None,   None
  6,          2,       0,  0.249000, 2458400.541113993153, 174.04300,  36.51300,              354.04300,  53.48700,       354.04114,       53.48508,    292.23964,     +78.98005,     292.23139,      +78.98137,  3069531.60, -3531230.90,  4459015.46,      43.811278,      -81.404849,   95417.85,  117851.47,    5679.73,             5683.03,     0.89,  22751.01,           22726.04,     -4.05,      2.08,           7.97,   None,   None
  7,          2,       0,  0.280000, 2458400.541114351712, 174.20800,  36.57600,              354.20800,  53.42400,       354.20810,       53.42410,    292.58476,     +79.07653,     292.58641,      +79.07646,  3069555.61, -3530899.25,  4458523.76,      43.809572,      -81.402092,   94908.12,  117312.72,    6273.31,             6276.61,  -104.80,  19147.83,           22481.63,      0.21,     -0.11,           0.41,   None,   None
  8,          2,       0,  0.311000, 2458400.541114710737, 174.40400,  36.64600,              354.40400,  53.35400,       354.40296,       53.35294,    293.01485,     +79.18601,     293.01096,      +79.18675,  3069583.25, -3530517.34,  4457957.52,      43.807606,      -81.398898,   94321.15,  116692.83,    6956.86,             6960.16,  -120.53,  22050.12,           22327.10,     -2.22,      1.14,           4.41,   None,   None
  9,          2,       0,  0.342000, 2458400.541115069296, 174.62700,  36.72600,              354.62700,  53.27400,       354.62476,       53.27173,    293.51715,     +79.30998,     293.50737,      +79.31160,  3069614.32, -3530088.09,  4457321.13,      43.805396,      -81.395290,   93661.46,  115996.86,    7725.12,             7728.42,   -51.55,  24782.44,           22350.06,     -4.74,      2.44,           9.49,   None,   None
 10,          2,       0,  0.374000, 2458400.541115439963, 174.78700,  36.78100,              354.78700,  53.21900,       354.78100,       53.21293,    293.89143,     +79.39606,     293.86289,      +79.40043,  3069636.45, -3529782.45,  4456867.98,      43.803822,      -81.392763,   93191.71,  115501.97,    8272.15,             8275.45,  -226.35,  17094.77,           22153.25,    -12.65,      6.51,          25.40,   None,   None
 11,          2,       0,  0.405000, 2458400.541115798522, 175.00800,  36.86700,              355.00800,  53.13300,       355.00475,       53.12973,    294.40190,     +79.52342,     294.38725,      +79.52581,  3069667.36, -3529355.33,  4456234.74,      43.801622,      -81.389174,   92535.32,  114810.89,    9036.60,             9039.90,  -161.18,  24659.72,           22117.03,     -6.79,      3.49,          13.72,   None,   None
 12,          2,       0,  0.436000, 2458400.541116157547, 175.26400,  36.96500,              355.26400,  53.03500,       355.26247,       53.03347,    295.01620,     +79.66813,     295.01032,      +79.66927,  3069702.50, -3528869.87,  4455514.99,      43.799121,      -81.385076,   91789.29,  114026.43,    9905.48,             9908.78,     8.43,  28028.34,           22267.11,     -3.16,      1.63,           6.43,   None,   None
 13,          2,       0,  0.467000, 2458400.541116516106, 175.39100,  37.01200,              355.39100,  52.98800,       355.38755,       52.98456,    295.33203,     +79.73785,     295.31660,      +79.74042,  3069720.04, -3528627.63,  4455155.85,      43.797873,      -81.383095,   91416.98,  113635.63,   10339.03,            10342.33,  -257.30,  13985.51,           22151.91,     -7.09,      3.65,          14.48,   None,   None
  0,          1,       0,  0.076213, 2458400.541112014558, 139.91500,  40.15200,              319.91500,  49.84800,       319.92077,       49.85018,    249.38242,     +62.01880,     249.38711,      +62.02260,  3069374.24, -3533404.84,  4462238.53,      43.822457,      -81.423048,   98759.20,  128084.41,       0.00,             1792.15,     7.62,      0.00,           22390.80,      3.76,     -8.87,          15.51,   None,   None
  1,          1,       0,  0.107213, 2458400.541112373117, 139.96100,  40.19700,              319.96100,  49.80300,       319.95711,       49.80153,    249.28433,     +62.04690,     249.28184,      +62.04433,  3069400.94, -3533035.96,  4461691.63,      43.820561,      -81.419969,   98192.21,  127439.44,     660.21,             2452.36,   -31.45,  21297.13,           22390.80,     -2.53,      5.96,          10.48,   None,   None
  2,          1,       0,  0.138213, 2458400.541112732142, 140.00200,  40.25800,              320.00200,  49.74200,       320.00281,       49.74231,    249.15219,     +62.07117,     249.15339,      +62.07170,  3069433.36, -3532588.14,  4461027.70,      43.818259,      -81.416203,   97503.90,  126655.68,    1461.71,             3253.86,    70.77,  25854.75,           22390.80,      0.52,     -1.24,           2.19,   None,   None
  3,          1,       0,  0.170213, 2458400.541113102343, 140.03300,  40.30500,              320.03300,  49.69500,       320.03625,       49.69622,    249.05029,     +62.08944,     249.05345,      +62.09159,  3069457.95, -3532248.43,  4460524.04,      43.816512,      -81.413382,   96981.75,  126062.41,    2069.72,             3861.87,   -43.05,  19000.32,           22390.80,      2.08,     -4.92,           8.75,   None,   None
  4,          1,       0,  0.201213, 2458400.541113461368, 140.08500,  40.36100,              320.08500,  49.63900,       320.08108,       49.63753,    248.92792,     +62.12092,     248.92583,      +62.11833,  3069489.33, -3531814.92,  4459881.32,      43.814283,      -81.409739,   96315.46,  125304.10,    2845.61,             4637.76,    33.57,  25028.83,           22682.31,     -2.50,      5.91,          10.57,   None,   None
  5,          1,       0,  0.232213, 2458400.541113819927, 140.12200,  40.41400,              320.12200,  49.58600,       320.11998,       49.58524,    248.81259,     +62.14277,     248.81205,      +62.14143,  3069516.80, -3531435.39,  4459318.63,      43.812331,      -81.406566,   95732.14,  124640.88,    3524.89,             5317.04,    13.56,  21912.07,           22656.63,     -1.28,      3.03,           5.45,   None,   None
  6,          1,       0,  0.263213, 2458400.541114178952, 140.15300,  40.46300,              320.15300,  49.53700,       320.15457,       49.53759,    248.70602,     +62.16086,     248.70829,      +62.16190,  3069541.45, -3531094.85,  4458813.74,      43.810578,      -81.403732,   95208.73,  124046.33,    4134.39,             5926.54,   -76.21,  19661.40,           22329.45,      0.99,     -2.35,           4.23,   None,   None
  7,          1,       0,  0.294213, 2458400.541114537511, 140.19700,  40.51500,              320.19700,  49.48500,       320.19430,       49.48399,    248.59214,     +62.18721,     248.59137,      +62.18541,  3069569.04, -3530713.67,  4458248.61,      43.808617,      -81.400544,   94622.89,  123380.45,    4816.62,             6608.77,   -93.26,  22007.29,           22165.96,     -1.70,      4.02,           7.29,   None,   None
  8,          1,       0,  0.325213, 2458400.541114896536, 140.22600,  40.56300,              320.22600,  49.43700,       320.22749,       49.43756,    248.48758,     +62.20396,     248.49005,      +62.20495,  3069592.51, -3530389.43,  4457767.89,      43.806948,      -81.397851,   94124.55,  122814.77,    5396.94,             7189.09,  -212.21,  18720.15,           21861.29,      0.93,     -2.21,           4.02,   None,   None
  9,          1,       0,  0.356213, 2458400.541115255095, 140.27300,  40.62900,              320.27300,  49.37100,       320.27699,       49.37249,    248.34319,     +62.23156,     248.34762,      +62.23422,  3069625.53, -3529933.21,  4457091.51,      43.804599,      -81.394009,   93423.43,  122017.26,    6213.46,             8005.61,   -94.97,  26339.38,           21948.54,      2.47,     -5.87,          10.77,   None,   None
 10,          1,       0,  0.387213, 2458400.541115614120, 140.32700,  40.68500,              320.32700,  49.31500,       320.32140,       49.31291,    248.21956,     +62.26412,     248.21707,      +62.26038,  3069655.26, -3529522.47,  4456482.55,      43.802483,      -81.390563,   92792.20,  121299.83,    6948.60,             8740.75,   -59.11,  23714.08,           22076.06,     -3.46,      8.21,          15.15,   None,   None
 11,          1,       0,  0.418213, 2458400.541115972679, 140.35500,  40.73500,              320.35500,  49.26500,       320.35529,       49.26511,    248.11036,     +62.27999,     248.11233,      +62.28019,  3069678.60, -3529200.11,  4456004.60,      43.800823,      -81.387885,   92296.77,  120737.79,    7525.57,             9317.72,  -181.41,  18611.95,           22017.15,      0.18,     -0.43,           0.79,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_005930_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.541329477914
Time: 2018-10-09 00:59:30.866892 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 88.98665 deg
 R.A. = 266.11434  Dec = +56.27372 deg

Best intersection: Stations 2 and 1 with Qconv = 88.99 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3097150.54 +/- 3.55 m
 Y =  -3553155.42 +/- 13.76 m
 Z =   4430222.19 +/- 19.91 m
 Vx =    -1096.21 +/- 11.32 m/s
 Vy =   -12287.89 +/- 8.31 m/s
 Vz =    18077.99 +/- 19.96 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.269724e+01, +7.241306e+00, -9.176680e+00, +3.653375e+01, -3.034607e+01, +5.354065e+01
+7.241306e+00, +1.904117e+02, -2.737958e+02, -1.843100e+01, +5.604822e+01, -5.943221e+01
-9.176680e+00, -2.737958e+02, +3.984653e+02, +3.499008e+01, -6.863393e+01, +8.317153e+01
+3.653375e+01, -1.843100e+01, +3.499008e+01, +1.328985e+02, -9.640040e+01, +1.828149e+02
-3.034607e+01, +5.604822e+01, -6.863393e+01, -9.640040e+01, +1.677887e+02, -2.094455e+02
+5.354065e+01, -5.943221e+01, +8.317153e+01, +1.828149e+02, -2.094455e+02, +3.121292e+02

Timing offsets (from input data):
         2: 0.000367 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 00:59:30.866892 UTC
  Lon     = -81.404096 +/- 0.0001 deg
  Lat     = +43.414505 +/- 0.0001 deg
  Lat geo = +43.225400 +/- 0.0001 deg
  Ht      =  100659.10 +/- 21.03 m

  JD dynamic   = 2458400.542130218819 
  LST apparent = 311.0774251974 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 264.90213 +/- 0.0568 deg
  Dec       = +55.68980 +/- 0.0124 deg
  Azimuth   = +309.20680 +/- 0.0257 deg
  Elevation = +58.34373 +/- 0.0316 deg
  Vavg      =  21.88142 +/- 0.0221 km/s
  Vinit     =  21.88625 +/- 0.0209 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.03004 +/- 0.0568 deg
  Dec       = +56.22432 +/- 0.0124 deg
  Azimuth   = +310.31616 +/- 0.0257 deg
  Elevation = +58.93627 +/- 0.0316 deg
  Vavg      =  21.74391 +/- 0.0221 km/s
  Vinit     =  21.74874 +/- 0.0209 km/s
Radiant (geocentric, J2000):
  R.A.   = 260.51634 +/- 0.0692 deg
  Dec    = +55.77328 +/- 0.0144 deg
  Vg     =  18.86191 +/- 0.0243 km/s
  Vinf   =  21.88625 +/- 0.0209 km/s
  Zc     =  31.77611 +/- 0.0315 deg
  Zg     =  34.19655 +/- 0.0388 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 242.77570 +/- 0.1701 deg
  Bg     = +78.31204 +/- 0.0232 deg
  Vh     =  37.55685 +/- 0.0184 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.76760 +/- 0.0182 deg
  Bh     = +29.46243 +/- 0.0277 deg
  Vh_x   =  -6.66891 +/- 0.0111 km/s
  Vh_y   =  32.01268 +/- 0.0065 km/s
  Vh_z   = -18.47244 +/- 0.0247 km/s
Orbit:
  La Sun = 195.436983 +/- -0.0000 deg
  a      =   2.427715 +/- 0.0091 AU
  e      =   0.590200 +/- 0.0015
  i      =  29.512839 +/- 0.0273 deg
  peri   = 171.389430 +/- 0.0559 deg
  node   = 195.438011 +/- 0.0000 deg
  Pi     =   6.827441 +/- 0.0559 deg
  q      =   0.994878 +/- 0.0000 AU
  f      =   8.608390 +/- 0.0559 deg
  M      =   1.795844 +/- 0.0217 deg
  Q      =   3.860552 +/- 0.0182 AU
  n      =   0.260560 +/- 0.0015 deg/day
  T      =   3.782658 +/- 0.0213 years
  Last perihelion JD = 2458393.649882 (2018-10-02 03:35:49.784034) +/- 0.0473 days
  Tj     =   3.103317 +/- 0.0079
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.363149e-06, +5.857619e-08, +6.223320e-05, -5.547614e-11, +1.252262e-06, +7.190006e-07
q   , +5.857619e-08, +2.344111e-09, +2.281042e-06, -1.598003e-12, +4.724256e-08, +2.069924e-08
Tp  , +6.223320e-05, +2.281042e-06, +2.250125e-03, -1.645409e-09, +4.638904e-05, +2.131567e-05
node, -5.547614e-11, -1.598003e-12, -1.645409e-09, +1.358942e-15, -3.344454e-11, -1.760910e-11
peri, +1.252262e-06, +4.724256e-08, +4.638904e-05, -3.344454e-11, +9.578394e-07, +4.332468e-07
i   , +7.190006e-07, +2.069924e-08, +2.131567e-05, -1.760910e-11, +4.332468e-07, +2.281886e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 30.518703
 a2 = 0.000000

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.040e-05 s
  Stddev    = 3.22e-03 s

Begin point on the trajectory:
  Lon =   -81.404317 +/- 0.0000 deg
  Lat =    43.414636 +/- 0.0000 deg
  Ht  = 100697.07 +/- 8.21 m
End point on the trajectory:
  Lon =   -81.350343 +/- 0.0000 deg
  Lat =    43.381248 +/- 0.0000 deg
  Ht  = 91048.80 +/- 8.24 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.000000,   0.000000,    97930.51,    91048.80,          0.001287,      1.88,      1.17,              20.49, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  42.820702,   0.000000,   100697.07,    92480.65,          0.003257,      4.78,      4.22,              11.46, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.135458, 2458400.541331018321, 165.91400,  14.20500,              345.91400,  75.79500,       345.90752,       75.79745,    304.89958,     +56.83015,     304.89828,      +56.82731,  3097311.10, -3551355.60,  4427574.28,      43.405076,      -81.388801,   97930.51,  100639.59,       0.00,             3205.70,   -21.32,      0.00,           21865.54,      2.72,      4.35,          10.53,   None,   None
  1,          2,       0,  0.166458, 2458400.541331377346, 166.48100,  14.11100,              346.48100,  75.88900,       346.47949,       75.88958,    305.19434,     +56.78509,     305.19416,      +56.78442,  3097351.62, -3550901.48,  4426906.18,      43.402696,      -81.384930,   97242.10,   99890.28,     808.84,             4014.54,   109.04,  26091.59,           21865.54,      0.63,      1.02,           2.47,   None,   None
  2,          2,       0,  0.198458, 2458400.541331747547, 166.84700,  14.05300,              346.84700,  75.94700,       346.84438,       75.94802,    305.38148,     +56.75721,     305.38120,      +56.75605,  3097377.55, -3550610.82,  4426478.55,      43.401172,      -81.382503,   96801.46,   99411.32,    1326.55,             4532.25,   -73.61,  16178.46,           21865.54,      1.10,      1.76,           4.31,   None,   None
  3,          2,       0,  0.229458, 2458400.541332106106, 167.43400,  13.96400,              347.43400,  76.03600,       347.42884,       76.03803,    305.67694,     +56.71423,     305.67623,      +56.71192,  3097417.15, -3550166.85,  4425825.39,      43.398843,      -81.378720,   96128.45,   98680.12,    2117.31,             5323.02,    38.68,  25508.49,           21865.54,      2.18,      3.48,           8.59,   None,   None
  4,          2,       0,  0.260458, 2458400.541332465131, 167.89300,  13.89300,              347.89300,  76.10700,       347.89064,       76.10794,    305.90658,     +56.67749,     305.90659,      +56.67643,  3097448.06, -3549820.36,  4425315.63,      43.397026,      -81.375796,   95603.22,   98110.17,    2734.45,             5940.15,   -22.65,  19907.60,           21647.47,      1.00,      1.59,           3.95,   None,   None
  5,          2,       0,  0.291458, 2458400.541332823690, 168.41700,  13.81500,              348.41700,  76.18500,       348.41615,       76.18534,    306.16487,     +56.63660,     306.16533,      +56.63622,  3097482.27, -3549436.93,  4424751.53,      43.395014,      -81.372546,   95022.00,   97480.00,    3417.38,             6623.08,   -18.20,  22029.95,           21638.68,      0.36,      0.57,           1.43,   None,   None
  6,          2,       0,  0.322458, 2458400.541333182715, 168.95000,  13.73800,              348.95000,  76.26200,       348.95000,       76.26200,    306.42398,     +56.59525,     306.42477,      +56.59525,  3097516.21, -3549056.43,  4424191.73,      43.393017,      -81.369322,   94445.23,   96855.28,    4095.10,             7300.81,   -18.95,  21862.12,           21659.26,      0.00,      0.00,           0.01,   None,   None
  7,          2,       0,  0.353458, 2458400.541333541274, 169.51300,  13.65900,              349.51300,  76.34100,       349.51364,       76.34073,    306.69396,     +56.55167,     306.69502,      +56.55197,  3097551.15, -3548664.84,  4423615.63,      43.390962,      -81.365999,   93851.66,   96213.02,    4792.57,             7998.28,     0.05,  22499.06,           21737.38,     -0.27,     -0.44,           1.11,   None,   None
  8,          2,       0,  0.384458, 2458400.541333900299, 170.04100,  13.58700,              350.04100,  76.41300,       350.04160,       76.41275,    306.94380,     +56.51086,     306.94498,      +56.51114,  3097583.24, -3548305.11,  4423086.39,      43.389073,      -81.362957,   93306.39,   95623.67,    5433.30,             8639.00,   -37.70,  20668.57,           21703.11,     -0.26,     -0.41,           1.05,   None,   None
  9,          2,       0,  0.415458, 2458400.541334258858, 170.56300,  13.51800,              350.56300,  76.48200,       350.56275,       76.48211,    307.18762,     +56.47081,     307.18873,      +56.47069,  3097614.27, -3547957.28,  4422574.66,      43.387246,      -81.360019,   92779.16,   95054.39,    6052.82,             9258.53,   -96.65,  19984.68,           21592.34,      0.11,      0.17,           0.44,   None,   None
 10,          2,       0,  0.446458, 2458400.541334617883, 171.28500,  13.42600,              351.28500,  76.57400,       351.28413,       76.57438,    307.51989,     +56.41582,     307.52097,      +56.41540,  3097655.60, -3547493.96,  4421893.02,      43.384813,      -81.356063,   92076.93,   94296.90,    6878.06,            10083.76,    50.11,  26620.39,           21759.41,      0.38,      0.61,           1.56,   None,   None
 11,          2,       0,  0.478458, 2458400.541334988084, 171.87300,  13.35000,              351.87300,  76.65000,       351.87676,       76.64831,    307.78772,     +56.36751,     307.79013,      +56.36933,  3097689.01, -3547119.45,  4421342.04,      43.382845,      -81.352894,   91509.29,   93685.44,    7545.10,            10750.81,    16.80,  20845.17,           21819.95,     -1.64,     -2.63,           6.83,   None,   None
 12,          2,       0,  0.509458, 2458400.541335347109, 172.36300,  13.29200,              352.36300,  76.70800,       352.36340,       76.70782,    308.00701,     +56.33083,     308.00867,      +56.33103,  3097716.12, -3546815.64,  4420895.08,      43.381248,      -81.350343,   91048.80,   93189.95,    8086.22,            11291.92,  -120.56,  17455.29,           21712.88,     -0.17,     -0.28,           0.73,   None,   None
  0,          1,       0,  0.000000, 2458400.541329477914, 108.27600,  28.67100,              288.27600,  61.32900,       288.27400,       61.32263,    271.33618,     +45.30761,     271.32696,      +45.30551,  3097148.31, -3553180.46,  4430259.03,      43.414636,      -81.404317,  100697.07,  114136.73,       0.00,               44.60,  -217.76,      0.00,           24097.50,     -8.49,      9.63,          23.21,   None,   None
  1,          1,       0,  0.062000, 2458400.541330195498, 107.95600,  28.65600,              287.95600,  61.34400,       287.95349,       61.33566,    271.39737,     +45.15953,     271.38577,      +45.15679,  3097225.76, -3552312.25,  4428981.71,      43.410089,      -81.396931,   99380.79,  112629.50,    1546.39,             1501.79,  -117.51,  24941.78,           24097.50,    -10.96,     12.43,          30.35,   None,   None
  2,          1,       0,  0.093000, 2458400.541330554523, 107.82500,  28.65700,              287.82500,  61.34300,       287.82403,       61.33970,    271.41268,     +45.09764,     271.40805,      +45.09656,  3097256.28, -3551970.14,  4428478.41,      43.408297,      -81.394047,   98862.15,  112036.83,    2155.72,             2111.12,  -186.66,  19655.83,           24097.50,     -4.31,      4.88,          11.99,   None,   None
  3,          1,       0,  0.124000, 2458400.541330913082, 107.63700,  28.65200,              287.63700,  61.34800,       287.63683,       61.34741,    271.44385,     +45.01007,     271.44301,      +45.00988,  3097300.18, -3551478.08,  4427754.48,      43.405718,      -81.389842,   98116.19,  111182.50,    3032.14,             2987.54,    11.29,  28271.72,           24097.50,     -0.76,      0.86,           2.14,   None,   None
  4,          1,       0,  0.156000, 2458400.541331283748, 107.48800,  28.64600,              287.48800,  61.35400,       287.48748,       61.35217,    271.47155,     +44.94111,     271.46918,      +44.94052,  3097334.51, -3551093.22,  4427188.27,      43.403701,      -81.386586,   97532.75,  110515.67,    3717.64,             3673.04,    -3.57,  21421.67,           23884.46,     -2.36,      2.67,           6.65,   None,   None
  5,          1,       0,  0.187000, 2458400.541331642307, 107.33500,  28.64500,              287.33500,  61.35500,       287.33556,       61.35703,    271.49301,     +44.86935,     271.49598,      +44.87001,  3097369.04, -3550706.20,  4426618.89,      43.401672,      -81.383305,   96946.06,  109845.10,    4406.96,             4362.36,     7.28,  22236.23,           23620.57,      2.61,     -2.94,           7.38,   None,   None
  6,          1,       0,  0.218000, 2458400.541332001332, 107.18500,  28.63900,              287.18500,  61.36100,       287.18515,       61.36156,    271.52117,     +44.80002,     271.52228,      +44.80020,  3097402.78, -3550327.96,  4426062.41,      43.399688,      -81.380102,   96372.68,  109190.00,    5080.66,             5036.06,     2.50,  21732.19,           23341.77,      0.72,     -0.81,           2.05,   None,   None
  7,          1,       0,  0.249000, 2458400.541332359891, 107.04300,  28.63200,              287.04300,  61.36800,       287.04231,       61.36542,    271.54978,     +44.73470,     271.54679,      +44.73386,  3097434.40, -3549973.51,  4425540.95,      43.397829,      -81.377108,   95835.37,  108576.57,    5711.97,             5667.37,   -44.66,  20364.91,           22997.92,     -3.28,      3.69,           9.38,   None,   None
  8,          1,       0,  0.280000, 2458400.541332718916, 106.86200,  28.62800,              286.86200,  61.37200,       286.86182,       61.37129,    271.57967,     +44.65052,     271.57933,      +44.65029,  3097474.03, -3549529.35,  4424887.50,      43.395499,      -81.373323,   95162.10,  107806.89,    6503.08,             6458.48,    67.97,  25519.61,           22974.62,     -0.89,      1.00,           2.57,   None,   None
  9,          1,       0,  0.311000, 2458400.541333077475, 106.72300,  28.62700,              286.72300,  61.37300,       286.72336,       61.37443,    271.59994,     +44.58549,     271.60259,      +44.58595,  3097503.85, -3549194.98,  4424395.57,      43.393744,      -81.370505,   94655.24,  107228.78,    7098.64,             7054.04,   -14.94,  19211.59,           22775.87,      1.79,     -2.01,           5.17,   None,   None
 10,          1,       0,  0.342000, 2458400.541333436500, 106.55900,  28.62100,              286.55900,  61.37900,       286.55896,       61.37883,    271.63065,     +44.50980,     271.63130,      +44.50975,  3097538.98, -3548801.27,  4423816.34,      43.391678,      -81.367164,   94058.46,  106547.43,    7799.88,             7755.28,     7.83,  22620.78,           22656.41,     -0.21,      0.23,           0.61,   None,   None
 11,          1,       0,  0.373000, 2458400.541333795059, 106.39100,  28.61700,              286.39100,  61.38300,       286.39104,       61.38317,    271.65936,     +44.43188,     271.66060,      +44.43194,  3097574.39, -3548404.31,  4423232.33,      43.389594,      -81.363794,   93456.76,  105860.61,    8506.91,             8462.31,    36.39,  22807.49,           22590.68,      0.22,     -0.24,           0.63,   None,   None
 12,          1,       0,  0.404000, 2458400.541334154084, 106.23800,  28.61200,              286.23800,  61.38800,       286.23764,       61.38646,    271.68754,     +44.36125,     271.68662,      +44.36076,  3097606.27, -3548046.97,  4422706.61,      43.387717,      -81.360772,   92915.12,  105243.00,    9143.38,             9098.78,    -5.62,  20531.13,           22486.03,     -1.90,      2.13,           5.59,   None,   None
 13,          1,       0,  0.436000, 2458400.541334524285, 106.11300,  28.61000,              286.11300,  61.39000,       286.11251,       61.38786,    271.70784,     +44.30315,     271.70625,      +44.30246,  3097631.84, -3547760.35,  4422284.94,      43.386212,      -81.358379,   92480.65,  104748.81,    9653.88,             9609.28,  -195.48,  15953.27,           22235.43,     -2.62,      2.94,           7.76,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_005935_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.541377314832
Time: 2018-10-09 00:59:35.000001 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 38.44917 deg
 R.A. = 266.81419  Dec = +56.45366 deg

Best intersection: Stations 1 and 2 with Qconv = 38.45 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3078438.82 +/- 1.37 m
 Y =  -3519699.32 +/- 8.09 m
 Z =   4476174.61 +/- 14.06 m
 Vx =     -958.57 +/- 1.27 m/s
 Vy =   -12607.90 +/- 3.35 m/s
 Vz =    18695.63 +/- 11.35 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.896734e+00, +6.191159e+00, -1.053052e+01, +1.942047e+00, +1.202039e+00, -2.016887e+00
+6.191159e+00, +6.578373e+01, -1.088387e+02, +1.379494e+00, +4.289654e+00, -1.520193e+01
-1.053052e+01, -1.088387e+02, +1.994963e+02, -3.329676e+00, -2.044979e+01, +6.852254e+01
+1.942047e+00, +1.379494e+00, -3.329676e+00, +3.228377e+00, +2.244923e+00, -4.171961e+00
+1.202039e+00, +4.289654e+00, -2.044979e+01, +2.244923e+00, +1.199636e+01, -3.879693e+01
-2.016887e+00, -1.520193e+01, +6.852254e+01, -4.171961e+00, -3.879693e+01, +1.297981e+02

Timing offsets (from input data):
         1: 0.000000 s
         2: 0.000147 s

Reference point on the trajectory:
  Time: 2018-10-09 00:59:35.000001 UTC
  Lon     = -81.324835 +/- 0.0001 deg
  Lat     = +43.938303 +/- 0.0001 deg
  Lat geo = +43.749162 +/- 0.0001 deg
  Ht      =  105265.35 +/- 13.64 m

  JD dynamic   = 2458400.542178055737 
  LST apparent = 311.1739550296 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.65221 +/- 0.0078 deg
  Dec       = +55.92860 +/- 0.0091 deg
  Azimuth   = +309.03652 +/- 0.0177 deg
  Elevation = +59.02778 +/- 0.0043 deg
  Vavg      =  21.60977 +/- 0.0084 km/s
  Vinit     =  22.56999 +/- 0.0113 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.75587 +/- 0.0078 deg
  Dec       = +56.43840 +/- 0.0091 deg
  Azimuth   = +310.12047 +/- 0.0177 deg
  Elevation = +59.60328 +/- 0.0043 deg
  Vavg      =  21.47565 +/- 0.0084 km/s
  Vinit     =  22.43587 +/- 0.0113 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.63283 +/- 0.0086 deg
  Dec    = +56.01699 +/- 0.0097 deg
  Vg     =  19.65330 +/- 0.0130 km/s
  Vinf   =  22.56999 +/- 0.0113 km/s
  Zc     =  31.09165 +/- 0.0043 deg
  Zg     =  33.29343 +/- 0.0048 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.38798 +/- 0.0201 deg
  Bg     = +78.73789 +/- 0.0101 deg
  Vh     =  38.06269 +/- 0.0061 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.99053 +/- 0.0030 deg
  Bh     = +30.42702 +/- 0.0179 deg
  Vh_x   =  -6.81846 +/- 0.0016 km/s
  Vh_y   =  32.10442 +/- 0.0009 km/s
  Vh_z   = -19.27649 +/- 0.0133 km/s
Orbit:
  La Sun = 195.437030 +/- -0.0000 deg
  a      =   2.711554 +/- 0.0038 AU
  e      =   0.632833 +/- 0.0005
  i      =  30.472360 +/- 0.0179 deg
  peri   = 172.331288 +/- 0.0085 deg
  node   = 195.438025 +/- 0.0000 deg
  Pi     =   7.769314 +/- 0.0085 deg
  q      =   0.995594 +/- 0.0000 AU
  f      =   7.666572 +/- 0.0085 deg
  M      =   1.337925 +/- 0.0042 deg
  Q      =   4.427514 +/- 0.0076 AU
  n      =   0.220738 +/- 0.0005 deg/day
  T      =   4.465067 +/- 0.0094 years
  Last perihelion JD = 2458394.481026 (2018-10-02 23:32:40.647637) +/- 0.0074 days
  Tj     =   2.882692 +/- 0.0027
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.728060e-07, +1.613292e-09, +2.720828e-06, -1.211687e-11, +4.903063e-08, +1.645425e-07
q   , +1.613292e-09, +4.561950e-11, +4.760234e-08, -7.563292e-14, +9.892496e-10, +1.026065e-09
Tp  , +2.720828e-06, +4.760234e-08, +5.465962e-05, -1.243219e-10, +1.099789e-06, +1.687369e-06
node, -1.211687e-11, -7.563292e-14, -1.243219e-10, +5.396767e-16, -2.254830e-12, -7.328328e-12
peri, +4.903063e-08, +9.892496e-10, +1.099789e-06, -2.254830e-12, +2.236620e-08, +3.060031e-08
i   , +1.645425e-07, +1.026065e-09, +1.687369e-06, -7.328328e-12, +3.060031e-08, +9.951687e-08

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 6.179237
 a2 = 4.775901

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 2.690e-05 s
  Stddev    = 5.19e-03 s

Begin point on the trajectory:
  Lon =   -81.324905 +/- 0.0000 deg
  Lat =    43.938344 +/- 0.0000 deg
  Ht  = 105277.52 +/- 7.89 m
End point on the trajectory:
  Lon =   -81.211149 +/- 0.0000 deg
  Lat =    43.868812 +/- 0.0000 deg
  Ht  = 84592.53 +/- 5.28 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   8.454047,   4.456637,   105277.52,    84592.53,          0.001581,      2.52,      2.19,              14.13, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   1.956949,   6.035505,   104733.97,    86230.10,          0.001887,      1.96,      3.74,              28.13, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.541377314832, 149.40300,  40.34300,              329.40300,  49.65700,       329.40043,       49.65531,    249.44359,     +68.14777,     249.43866,      +68.14627,  3078438.22, -3519707.25,  4476186.36,      43.938344,      -81.324905,  105277.52,  136901.51,       0.00,               14.19,   -23.01,      0.00,           21960.08,     -3.75,      4.25,           8.54,   None,   None
  1,          1,       0,  0.031000, 2458400.541377673857, 149.51500,  40.42300,              329.51500,  49.57700,       329.51464,       49.57676,    249.24689,     +68.22729,     249.24633,      +68.22708,  3078482.83, -3519120.48,  4475316.28,      43.935329,      -81.319889,  104376.91,  135887.32,    1050.40,             1036.21,   299.33,  33883.85,           21960.08,     -0.52,      0.59,           1.20,   None,   None
  2,          1,       0,  0.062000, 2458400.541378032416, 149.57800,  40.47000,              329.57800,  49.53000,       329.57841,       49.53027,    249.13041,     +68.27220,     249.13145,      +68.27244,  3078508.48, -3518783.08,  4474815.96,      43.933595,      -81.317059,  103859.05,  135305.83,    1654.39,             1640.20,   203.66,  19483.64,           21960.08,      0.59,     -0.67,           1.35,   None,   None
  3,          1,       0,  0.093000, 2458400.541378391441, 149.62100,  40.50200,              329.62100,  49.49800,       329.62043,       49.49763,    249.05092,     +68.30284,     249.05022,      +68.30250,  3078526.05, -3518552.10,  4474473.46,      43.932408,      -81.315163,  103504.53,  134908.92,    2067.88,             2053.68,   -82.53,  13338.21,           21960.08,     -0.82,      0.93,           1.90,   None,   None
  4,          1,       0,  0.125000, 2458400.541378761642, 149.70600,  40.56400,              329.70600,  49.43600,       329.70644,       49.43628,    248.89672,     +68.36328,     248.89807,      +68.36354,  3078559.57, -3518111.12,  4473819.54,      43.930141,      -81.311429,  102827.70,  134148.32,    2857.31,             2843.11,   -15.34,  24669.68,           21574.78,      0.62,     -0.71,           1.45,   None,   None
  5,          1,       0,  0.156000, 2458400.541379120201, 149.78500,  40.62000,              329.78500,  49.38000,       329.78477,       49.37985,    248.75723,     +68.41932,     248.75744,      +68.41918,  3078590.00, -3517710.93,  4473226.13,      43.928083,      -81.308047,  102213.51,  133458.56,    3573.69,             3559.50,     1.37,  23109.13,           21684.61,     -0.33,      0.38,           0.78,   None,   None
  6,          1,       0,  0.187000, 2458400.541379479226, 149.87900,  40.68900,              329.87900,  49.31100,       329.88038,       49.31190,    248.58416,     +68.48618,     248.58759,      +68.48700,  3078626.36, -3517232.65,  4472516.91,      43.925623,      -81.303980,  101479.47,  132633.82,    4429.89,             4415.69,   157.90,  27619.28,           22354.70,      1.94,     -2.21,           4.58,   None,   None
  7,          1,       0,  0.218000, 2458400.541379837785, 149.93400,  40.72900,              329.93400,  49.27100,       329.93411,       49.27107,    248.48355,     +68.52527,     248.48467,      +68.52533,  3078647.59, -3516953.47,  4472102.92,      43.924186,      -81.301660,  101050.99,  132153.97,    4929.67,             4915.47,   -41.99,  16121.91,           22118.74,      0.15,     -0.17,           0.36,   None,   None
  8,          1,       0,  0.249000, 2458400.541380196810, 150.02400,  40.79400,              330.02400,  49.20600,       330.02428,       49.20618,    248.31958,     +68.58918,     248.32115,      +68.58935,  3078681.53, -3516507.07,  4471440.98,      43.921889,      -81.297872,  100365.91,  131384.93,    5728.78,             5714.59,    57.46,  25777.95,           22250.60,      0.39,     -0.44,           0.92,   None,   None
  9,          1,       0,  0.280000, 2458400.541380555369, 150.10900,  40.85700,              330.10900,  49.14300,       330.11022,       49.14379,    248.15965,     +68.64966,     248.16317,      +68.65039,  3078713.71, -3516083.81,  4470813.35,      43.919710,      -81.294287,   99716.36,  130656.20,    6486.48,             6472.29,   115.49,  24441.89,           22436.63,      1.69,     -1.93,           4.06,   None,   None
 10,          1,       0,  0.311000, 2458400.541380914394, 150.18000,  40.90800,              330.18000,  49.09200,       330.17987,       49.09192,    248.03001,     +68.70004,     248.03107,      +68.69996,  3078740.00, -3515737.95,  4470300.49,      43.917929,      -81.291380,   99185.57,  130061.55,    7105.63,             7091.44,    34.96,  19972.51,           22426.95,     -0.17,      0.20,           0.42,   None,   None
 11,          1,       0,  0.342000, 2458400.541381272953, 150.25700,  40.96800,              330.25700,  49.03200,       330.25921,       49.03343,    247.87601,     +68.75503,     247.88168,      +68.75636,  3078769.45, -3515350.62,  4469726.15,      43.915935,      -81.288109,   98591.18,  129395.43,    7798.99,             7784.80,    28.66,  22366.56,           22419.05,      3.03,     -3.45,           7.32,   None,   None
 12,          1,       0,  0.374000, 2458400.541381643619, 150.33300,  41.02200,              330.33300,  48.97800,       330.33315,       48.97810,    247.73783,     +68.80888,     247.73968,      +68.80897,  3078796.92, -3514989.35,  4469190.44,      43.914074,      -81.285071,   98036.77,  128774.67,    8445.72,             8431.52,   -46.86,  20210.14,           22339.22,      0.20,     -0.23,           0.49,   None,   None
 13,          1,       0,  0.405000, 2458400.541382002179, 150.41900,  41.08700,              330.41900,  48.91300,       330.42035,       48.91387,    247.57008,     +68.87011,     247.57436,      +68.87093,  3078828.61, -3514572.50,  4468572.30,      43.911926,      -81.281540,   97397.08,  128058.01,    9191.95,             9177.76,    -0.29,  24072.16,           22338.53,      1.83,     -2.09,           4.48,   None,   None
 14,          1,       0,  0.436000, 2458400.541382361203, 150.50500,  41.15000,              330.50500,  48.85000,       330.50582,       48.85053,    247.40715,     +68.93116,     247.41054,      +68.93166,  3078859.47, -3514166.58,  4467970.39,      43.909834,      -81.278105,   96774.20,  127360.53,    9918.60,             9904.41,    26.69,  23440.16,           22365.50,      1.10,     -1.26,           2.70,   None,   None
 15,          1,       0,  0.467000, 2458400.541382719763, 150.58200,  41.20600,              330.58200,  48.79400,       330.58138,       48.79360,    247.26181,     +68.98578,     247.26257,      +68.98540,  3078886.80, -3513807.18,  4467437.45,      43.907981,      -81.275078,   96222.69,  126743.57,   10561.98,            10547.79,   -29.60,  20754.25,           22348.17,     -0.84,      0.96,           2.07,   None,   None
 16,          1,       0,  0.498000, 2458400.541383078787, 150.66600,  41.27200,              330.66600,  48.72800,       330.66775,       48.72912,    247.08893,     +69.04569,     247.09437,      +69.04676,  3078917.51, -3513403.27,  4466838.51,      43.905899,      -81.271659,   95602.90,  126050.06,   11285.04,            11270.85,    -6.21,  23324.60,           22355.32,      2.33,     -2.66,           5.78,   None,   None
 17,          1,       0,  0.529000, 2458400.541383437347, 150.74900,  41.33300,              330.74900,  48.66700,       330.74964,       48.66741,    246.92917,     +69.10457,     246.93261,      +69.10496,  3078946.51, -3513021.79,  4466272.84,      43.903931,      -81.268438,   95017.55,  125395.51,   11967.94,            11953.74,   -22.99,  22028.86,           22354.65,      0.85,     -0.97,           2.13,   None,   None
 18,          1,       0,  0.560000, 2458400.541383796372, 150.82600,  41.39500,              330.82600,  48.60500,       330.82919,       48.60704,    246.76518,     +69.15953,     246.77364,      +69.16150,  3078974.54, -3512653.13,  4465726.17,      43.902029,      -81.265328,   94451.85,  124763.29,   12627.90,            12613.71,   -62.69,  21289.15,           22337.42,      4.20,     -4.81,          10.56,   None,   None
 19,          1,       0,  0.591000, 2458400.541384154931, 150.90300,  41.45100,              330.90300,  48.54900,       330.90403,       48.54966,    246.61741,     +69.21407,     246.62185,      +69.21470,  3079000.85, -3512307.09,  4465213.05,      43.900244,      -81.262417,   93920.87,  124170.29,   13247.36,            13233.16,  -142.91,  19982.43,           22291.40,      1.35,     -1.55,           3.41,   None,   None
 20,          1,       0,  0.622000, 2458400.541384513956, 150.99000,  41.51600,              330.99000,  48.48400,       330.99029,       48.48419,    246.44488,     +69.27577,     246.44804,      +69.27596,  3079030.64, -3511915.21,  4464631.94,      43.898222,      -81.259102,   93319.57,  123498.55,   13948.89,            13934.70,  -141.04,  22630.25,           22261.69,      0.38,     -0.44,           0.97,   None,   None
 21,          1,       0,  0.654000, 2458400.541384884156, 151.06300,  41.57500,              331.06300,  48.42500,       331.06496,       48.42625,    246.28690,     +69.32781,     246.29339,      +69.32903,  3079056.59, -3511573.95,  4464125.90,      43.896460,      -81.256237,   92795.94,  122914.34,   14559.79,            14545.60,  -252.38,  19090.56,           22200.60,      2.54,     -2.91,           6.48,   None,   None
 22,          1,       0,  0.685000, 2458400.541385243181, 151.16800,  41.65400,              331.16800,  48.34600,       331.16995,       48.34724,    246.07524,     +69.40224,     246.08185,      +69.40346,  3079091.86, -3511109.99,  4463437.93,      43.894065,      -81.252288,   92084.12,  122119.13,   15390.34,            15376.15,  -121.50,  26791.95,           22203.91,      2.51,     -2.88,           6.46,   None,   None
 23,          1,       0,  0.716000, 2458400.541385601740, 151.24200,  41.70900,              331.24200,  48.29100,       331.24185,       48.29090,    245.92730,     +69.45462,     245.93000,      +69.45453,  3079116.47, -3510786.31,  4462957.96,      43.892393,      -81.249572,   91587.46,  121565.56,   15969.78,            15955.58,  -241.73,  18691.47,           22171.47,     -0.19,      0.22,           0.50,   None,   None
 24,          1,       0,  0.747000, 2458400.541385960765, 151.32800,  41.78000,              331.32800,  48.22000,       331.33129,       48.22208,    245.73445,     +69.51588,     245.74388,      +69.51794,  3079146.38, -3510393.01,  4462374.74,      43.890361,      -81.246244,   90984.03,  120892.49,   16673.85,            16659.66,  -237.33,  22712.04,           22151.19,      4.19,     -4.81,          10.88,   None,   None
 25,          1,       0,  0.778000, 2458400.541386319324, 151.40300,  41.83600,              331.40300,  48.16400,       331.40405,       48.16467,    245.58247,     +69.56892,     245.58774,      +69.56959,  3079170.91, -3510070.32,  4461896.24,      43.888694,      -81.243536,   90488.90,  120341.06,   17251.52,            17237.33,  -359.33,  18634.42,           22105.32,      1.34,     -1.54,           3.49,   None,   None
 26,          1,       0,  0.809000, 2458400.541386678349, 151.49100,  41.90400,              331.49100,  48.09600,       331.49177,       48.09649,    245.39679,     +69.63125,     245.40166,      +69.63174,  3079199.87, -3509689.46,  4461331.48,      43.886726,      -81.240316,   89904.58,  119689.92,   17933.31,            17919.12,  -377.21,  21993.36,           22068.03,      0.98,     -1.12,           2.57,   None,   None
 27,          1,       0,  0.840000, 2458400.541387036908, 151.58400,  41.97900,              331.58400,  48.02100,       331.58686,       48.02281,    245.19059,     +69.69724,     245.19959,      +69.69905,  3079230.83, -3509282.14,  4460727.50,      43.884621,      -81.236863,   89279.69,  118993.66,   18662.46,            18648.27,  -347.73,  23521.04,           22048.87,      3.59,     -4.12,           9.48,   None,   None
 28,          1,       0,  0.871000, 2458400.541387395933, 151.66600,  42.04200,              331.66600,  47.95800,       331.66757,       47.95899,    245.01695,     +69.75521,     245.02359,      +69.75621,  3079257.23, -3508935.00,  4460212.73,      43.882826,      -81.233939,   88747.09,  118400.98,   19283.90,            19269.71,  -425.96,  20046.41,           22019.66,      1.96,     -2.25,           5.20,   None,   None
 29,          1,       0,  0.903000, 2458400.541387766134, 151.74200,  42.10100,              331.74200,  47.89900,       331.74213,       47.89908,    244.85356,     +69.80893,     244.85759,      +69.80901,  3079281.66, -3508613.57,  4459736.11,      43.881164,      -81.231245,   88253.92,  117852.77,   19859.30,            19845.11,  -572.80,  17981.22,           21969.05,      0.17,     -0.19,           0.44,   None,   None
 30,          1,       0,  0.934000, 2458400.541388125159, 151.83300,  42.17200,              331.83300,  47.82800,       331.83261,       47.82776,    244.65600,     +69.87322,     244.65916,      +69.87297,  3079310.61, -3508232.90,  4459171.62,      43.879195,      -81.228026,   87669.91,  117203.09,   20540.77,            20526.57,  -591.00,  21982.72,           21927.74,     -0.48,      0.55,           1.28,   None,   None
 31,          1,       0,  0.965000, 2458400.541388483718, 151.92200,  42.24700,              331.92200,  47.75300,       331.92490,       47.75482,    244.44565,     +69.93628,     244.45522,      +69.93814,  3079339.85, -3507848.21,  4458601.19,      43.877205,      -81.224770,   87079.76,  116546.83,   21229.42,            21215.22,  -602.02,  22214.53,           21895.34,      3.56,     -4.09,           9.60,   None,   None
 32,          1,       0,  0.996000, 2458400.541388842743, 152.00100,  42.30700,              332.00100,  47.69300,       332.00117,       47.69310,    244.27724,     +69.99191,     244.28172,      +69.99202,  3079364.20, -3507527.96,  4458126.31,      43.875547,      -81.222082,   86588.43,  116001.28,   21802.70,            21788.51,  -728.41,  18492.99,           21850.37,      0.20,     -0.23,           0.55,   None,   None
 33,          1,       0,  1.027000, 2458400.541389201302, 152.09300,  42.37700,              332.09300,  47.62300,       332.09069,       47.62155,    244.07984,     +70.05666,     244.07970,      +70.05516,  3079392.23, -3507159.27,  4457579.60,      43.873639,      -81.218967,   86022.82,  115373.01,   22462.71,            22448.52,  -768.07,  21290.70,           21810.08,     -2.81,      3.24,           7.67,   None,   None
 34,          1,       0,  1.058000, 2458400.541389560327, 152.16000,  42.43600,              332.16000,  47.56400,       332.16027,       47.56417,    243.91190,     +70.10408,     243.91684,      +70.10426,  3079414.32, -3506868.75,  4457148.80,      43.872135,      -81.216539,   85577.08,  114878.82,   22982.78,            22968.59,  -947.66,  16776.53,           21752.45,      0.33,     -0.38,           0.91,   None,   None
 35,          1,       0,  1.089000, 2458400.541389918886, 152.23800,  42.49600,              332.23800,  47.50400,       332.23553,       47.50245,    243.74115,     +70.15891,     243.74097,      +70.15729,  3079437.90, -3506558.62,  4456688.93,      43.870530,      -81.213939,   85101.27,  114351.26,   23537.96,            23523.77, -1092.16,  17908.97,           21686.67,     -2.98,      3.43,           8.19,   None,   None
 36,          1,       0,  1.120000, 2458400.541390277911, 152.32200,  42.56100,              332.32200,  47.43900,       332.31704,       47.43590,    243.55530,     +70.21791,     243.55050,      +70.21466,  3079463.11, -3506227.01,  4456197.20,      43.868812,      -81.211149,   84592.53,  113787.20,   24131.59,            24117.40, -1198.19,  19149.40,           21620.22,     -5.94,      6.85,          16.44,   None,   None
  0,          2,       0,  0.029476, 2458400.541377658956, 179.65700,  38.95600,              359.65700,  51.04400,       359.65352,       51.04082,    309.60489,     +82.14536,     309.58828,      +82.14846,  3078465.14, -3519353.11,  4475661.24,      43.936525,      -81.321924,  104733.97,  133577.14,       0.00,              619.75,   -82.72,      0.00,           23018.41,     -7.96,      4.17,          13.88,   None,   None
  1,          2,       0,  0.060476, 2458400.541378017515, 179.82800,  39.03200,              359.82800,  50.96800,       359.82347,       50.96387,    310.38250,     +82.22392,     310.36116,      +82.22800,  3078492.80, -3518989.34,  4475121.81,      43.934655,      -81.318863,  104175.61,  133007.26,     651.22,             1270.97,  -131.17,  21007.02,           23018.41,    -10.32,      5.40,          18.06,   None,   None
  2,          2,       0,  0.092476, 2458400.541378388181, 180.03000,  39.12500,                0.03000,  50.87500,         0.02646,       50.87179,    311.32470,     +82.31777,     311.30843,      +82.32099,  3078525.48, -3518559.57,  4474484.53,      43.932446,      -81.315227,  103515.98,  132334.91,    1420.57,             2040.32,   -84.07,  24042.16,           23018.41,     -8.00,      4.19,          14.08,   None,   None
  3,          2,       0,  0.123476, 2458400.541378746741, 180.22400,  39.21400,                0.22400,  50.78600,         0.22065,       50.78297,    312.25466,     +82.40527,     312.23963,      +82.40835,  3078556.57, -3518150.66,  4473878.17,      43.930344,      -81.311770,  102888.38,  131696.13,    2152.58,             2772.33,   -51.72,  23613.28,           23018.41,     -7.53,      3.94,          13.31,   None,   None
  4,          2,       0,  0.154476, 2458400.541379105765, 180.41900,  39.30600,                0.41900,  50.69400,         0.41723,       50.69240,    313.21518,     +82.49338,     313.20773,      +82.49502,  3078587.85, -3517739.22,  4473268.07,      43.928228,      -81.308290,  102256.91,  131054.33,    2889.11,             3508.87,   -14.86,  23759.19,           23257.81,     -3.96,      2.07,           7.03,   None,   None
  5,          2,       0,  0.185476, 2458400.541379464325, 180.60000,  39.39100,                0.60000,  50.60900,         0.59877,       50.60790,    314.12982,     +82.57255,     314.12507,      +82.57370,  3078616.66, -3517360.22,  4472706.07,      43.926279,      -81.305094,  101675.24,  130463.95,    3567.58,             4187.33,   -36.06,  21886.04,           23132.88,     -2.73,      1.43,           4.87,   None,   None
  6,          2,       0,  0.216476, 2458400.541379823349, 180.83400,  39.50000,                0.83400,  50.50000,         0.83286,       50.49898,    315.34496,     +82.67070,     315.34085,      +82.67178,  3078653.28, -3516878.62,  4471991.94,      43.923801,      -81.300998,  100936.14,  129714.98,    4429.70,             5049.46,   126.39,  27810.37,           23584.91,     -2.51,      1.32,           4.51,   None,   None
  7,          2,       0,  0.247476, 2458400.541380181909, 181.01800,  39.58700,                1.01800,  50.41300,         1.01684,       50.41197,    316.32768,     +82.74645,     316.32374,      +82.74755,  3078682.12, -3516499.25,  4471429.39,      43.921849,      -81.297798,  100353.92,  129125.90,    5108.83,             5728.59,   105.85,  21907.42,           23635.33,     -2.53,      1.32,           4.56,   None,   None
  8,          2,       0,  0.278476, 2458400.541380540933, 181.18700,  39.66800,                1.18700,  50.33200,         1.18603,       50.33114,    317.25202,     +82.81491,     317.24909,      +82.81584,  3078708.60, -3516150.96,  4470912.92,      43.920056,      -81.294871,   99819.39,  128585.79,    5732.33,             6352.09,    29.68,  20112.92,           23425.45,     -2.11,      1.11,           3.82,   None,   None
  9,          2,       0,  0.309476, 2458400.541380899493, 181.36300,  39.75300,                1.36300,  50.24700,         1.36238,       50.24645,    318.23675,     +82.88452,     318.23550,      +82.88512,  3078736.02, -3515790.29,  4470378.11,      43.918199,      -81.291834,   99265.90,  128027.26,    6377.97,             6997.72,   -24.35,  20827.02,           23177.28,     -1.34,      0.70,           2.43,   None,   None
 10,          2,       0,  0.341476, 2458400.541381270159, 181.57700,  39.85600,                1.57700,  50.14400,         1.57642,       50.14349,    319.46318,     +82.96552,     319.46229,      +82.96608,  3078768.93, -3515357.54,  4469736.40,      43.915970,      -81.288169,   98601.79,  127358.16,    7152.67,             7772.42,    28.11,  24209.28,           23089.61,     -1.25,      0.65,           2.28,   None,   None
 11,          2,       0,  0.372476, 2458400.541381628718, 181.76500,  39.94900,                1.76500,  50.05100,         1.76556,       50.05149,    320.57089,     +83.03605,     320.57462,      +83.03550,  3078797.93, -3514976.01,  4469170.65,      43.914005,      -81.284949,   98016.30,  126769.18,    7835.67,             8455.42,    11.44,  22032.19,           22998.69,      1.19,     -0.63,           2.19,   None,   None
 12,          2,       0,  0.403476, 2458400.541381987743, 181.99300,  40.06000,                1.99300,  49.94000,         1.99348,       49.94042,    321.94521,     +83.11577,     321.94869,      +83.11529,  3078832.47, -3514521.80,  4468497.13,      43.911665,      -81.281090,   97319.31,  126069.24,    8648.76,             9268.51,   124.86,  26228.91,           23049.88,      1.02,     -0.54,           1.89,   None,   None
 13,          2,       0,  0.434476, 2458400.541382346302, 182.16900,  40.14800,                2.16900,  49.85200,         2.17007,       49.85293,    323.03520,     +83.17642,     323.04083,      +83.17536,  3078859.32, -3514168.64,  4467973.44,      43.909844,      -81.278118,   96777.37,  125525.84,    9280.97,             9900.72,    57.40,  20393.77,           23006.51,      2.24,     -1.17,           4.16,   None,   None
 14,          2,       0,  0.465476, 2458400.541382705327, 182.35300,  40.23900,                2.35300,  49.76100,         2.35357,       49.76149,    324.19597,     +83.23581,     324.19987,      +83.23524,  3078887.04, -3513803.97,  4467432.69,      43.907965,      -81.275044,   96217.77,  124965.56,    9933.78,            10553.54,    10.54,  21058.56,           22929.87,      1.19,     -0.62,           2.22,   None,   None
 15,          2,       0,  0.496476, 2458400.541383063886, 182.54700,  40.33700,                2.54700,  49.66300,         2.54819,       49.66402,    325.44957,     +83.29694,     325.45553,      +83.29574,  3078916.23, -3513420.06,  4466863.42,      43.905985,      -81.271802,   95628.67,  124376.68,   10621.03,            11240.78,    -1.88,  22169.23,           22861.88,      2.46,     -1.29,           4.61,   None,   None
 16,          2,       0,  0.527476, 2458400.541383422911, 182.74700,  40.43800,                2.74700,  49.56200,         2.74831,       49.56312,    326.76874,     +83.35605,     326.77499,      +83.35472,  3078946.06, -3513027.77,  4466281.70,      43.903962,      -81.268485,   95026.72,  123775.93,   11323.30,            11943.05,     0.72,  22653.81,           22811.14,      2.69,     -1.41,           5.06,   None,   None
 17,          2,       0,  0.558476, 2458400.541383781470, 182.94800,  40.53900,                2.94800,  49.46100,         2.94848,       49.46141,    328.11958,     +83.41090,     328.12332,      +83.41040,  3078975.73, -3512637.46,  4465702.94,      43.901949,      -81.265185,   94427.83,  123179.24,   12022.00,            12641.75,    -0.25,  22538.77,           22770.76,      0.99,     -0.52,           1.87,   None,   None
 18,          2,       0,  0.589476, 2458400.541384140495, 183.13400,  40.63400,                3.13400,  49.36600,         3.13414,       49.36612,    329.39679,     +83.45935,     329.39963,      +83.45921,  3079003.19, -3512276.28,  4465167.35,      43.900085,      -81.262141,   93873.61,  122627.95,   12668.58,            13288.33,   -53.34,  20857.32,           22711.76,      0.28,     -0.15,           0.53,   None,   None
 19,          2,       0,  0.621476, 2458400.541384510696, 183.32900,  40.73400,                3.32900,  49.26600,         3.32857,       49.26564,    330.75987,     +83.50653,     330.76138,      +83.50697,  3079031.79, -3511900.12,  4464609.56,      43.898144,      -81.258969,   93296.43,  122054.74,   13341.95,            13961.71,  -102.20,  21043.06,           22644.11,     -0.86,      0.45,           1.65,   None,   None
 20,          2,       0,  0.652476, 2458400.541384869721, 183.52200,  40.83600,                3.52200,  49.16400,         3.52275,       49.16464,    332.14151,     +83.55186,     332.14599,      +83.55108,  3079060.18, -3511526.77,  4464055.95,      43.896217,      -81.255817,   92723.59,  121486.80,   14010.30,            14630.05,  -133.53,  21559.47,           22580.04,      1.51,     -0.79,           2.90,   None,   None
 21,          2,       0,  0.683476, 2458400.541385228280, 183.72100,  40.94000,                3.72100,  49.06000,         3.72161,       49.06051,    333.58434,     +83.59306,     333.58847,      +83.59242,  3079089.07, -3511146.73,  4463492.41,      43.894254,      -81.252606,   92140.48,  120909.69,   14690.63,            15310.38,  -152.87,  21946.11,           22524.48,      1.22,     -0.64,           2.34,   None,   None
 22,          2,       0,  0.714476, 2458400.541385587305, 183.91300,  41.04200,                3.91300,  48.95800,         3.91403,       48.95887,    335.00274,     +83.62990,     335.00768,      +83.62882,  3079116.93, -3510780.35,  4462949.12,      43.892362,      -81.249514,   91578.33,  120354.28,   15346.50,            15966.25,  -196.67,  21157.13,           22467.42,      2.06,     -1.08,           3.98,   None,   None
 23,          2,       0,  0.745476, 2458400.541385945864, 184.10500,  41.14300,                4.10500,  48.85700,         4.10517,       48.85714,    336.43519,     +83.66142,     336.43859,      +83.66124,  3079144.46, -3510418.13,  4462412.00,      43.890491,      -81.246459,   91022.58,  119806.11,   15994.93,            16614.68,  -247.91,  20917.00,           22408.05,      0.34,     -0.18,           0.66,   None,   None
 24,          2,       0,  0.776476, 2458400.541386304889, 184.31300,  41.25600,                4.31300,  48.74400,         4.31447,       48.74523,    338.02122,     +83.69360,     338.02652,      +83.69205,  3079174.37, -3510024.80,  4461828.75,      43.888459,      -81.243130,   90419.11,  119212.00,   16699.05,            17318.81,  -243.45,  22713.78,           22364.66,      2.89,     -1.52,           5.66,   None,   None
 25,          2,       0,  0.807476, 2458400.541386663448, 184.51400,  41.36500,                4.51400,  48.63500,         4.51587,       48.63656,    339.57005,     +83.71932,     339.57556,      +83.71734,  3079203.04, -3509647.76,  4461269.66,      43.886511,      -81.239944,   89840.65,  118643.55,   17374.01,            17993.76,  -268.17,  21772.66,           22325.49,      3.66,     -1.92,           7.18,   None,   None
 26,          2,       0,  0.838476, 2458400.541387022473, 184.69600,  41.46500,                4.69600,  48.53500,         4.69840,       48.53700,    340.99133,     +83.73922,     340.99701,      +83.73668,  3079228.99, -3509306.39,  4460763.45,      43.884746,      -81.237071,   89316.88,  118129.72,   17985.12,            18604.87,  -356.73,  19713.36,           22273.76,      4.66,     -2.44,           9.18,   None,   None
 27,          2,       0,  0.870476, 2458400.541387392674, 184.92200,  41.58800,                4.92200,  48.41200,         4.92406,       48.41370,    342.76405,     +83.75691,     342.76894,      +83.75473,  3079260.70, -3508889.29,  4460144.96,      43.882590,      -81.233536,   88677.00,  117503.27,   18731.77,            19351.53,  -332.31,  23332.95,           22240.33,      3.97,     -2.08,           7.86,   None,   None
 28,          2,       0,  0.901476, 2458400.541387751698, 185.08200,  41.67600,                5.08200,  48.32400,         5.08326,       48.32505,    344.03114,     +83.76610,     344.03541,      +83.76476,  3079283.25, -3508592.68,  4459705.12,      43.881056,      -81.231056,   88221.89,  117058.37,   19262.77,            19882.52,  -500.99,  17128.75,           22178.23,      2.43,     -1.27,           4.83,   None,   None
 29,          2,       0,  0.932476, 2458400.541388110258, 185.31400,  41.80500,                5.31400,  48.19500,         5.31569,       48.19640,    345.88412,     +83.77441,     345.88816,      +83.77262,  3079315.54, -3508168.02,  4459075.42,      43.878859,      -81.227450,   87570.44,  116422.99,   20022.96,            20642.71,  -440.47,  24522.30,           22142.85,      3.23,     -1.69,           6.46,   None,   None
 30,          2,       0,  0.963476, 2458400.541388469283, 185.45400,  41.88300,                5.45400,  48.11700,         5.45455,       48.11745,    347.00627,     +83.77600,     347.01024,      +83.77542,  3079335.16, -3507909.97,  4458692.77,      43.877524,      -81.225309,   87174.47,  116037.24,   20484.91,            21104.66,  -678.19,  14901.57,           22070.27,      1.04,     -0.54,           2.08,   None,   None
 31,          2,       0,  0.994476, 2458400.541388827842, 185.64200,  41.98900,                5.64200,  48.01100,         5.64240,       48.01133,    348.52236,     +83.77486,     348.52637,      +83.77443,  3079361.23, -3507567.05,  4458184.27,      43.875750,      -81.222421,   86648.37,  115525.72,   21098.79,            21718.55,  -763.97,  19802.81,           21997.66,      0.76,     -0.40,           1.54,   None,   None
 32,          2,       0,  1.025476, 2458400.541389186867, 185.79300,  42.07200,                5.79300,  47.92800,         5.79076,       47.92617,    349.72680,     +83.76882,     349.73236,      +83.77119,  3079381.96, -3507294.45,  4457780.05,      43.874339,      -81.220151,   86230.10,  115119.60,   21586.78,            22206.53,  -975.66,  15741.42,           21904.16,     -4.22,      2.21,           8.53,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_005950_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.541550925933
Time: 2018-10-09 00:59:50.000001 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 42.75986 deg
 R.A. = 266.94973  Dec = +56.20945 deg

Best intersection: Stations 2 and 1 with Qconv = 42.76 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3072315.55 +/- 1.50 m
 Y =  -3519123.53 +/- 4.64 m
 Z =   4479759.85 +/- 11.78 m
 Vx =     -924.30 +/- 2.09 m/s
 Vy =   -12552.26 +/- 1.48 m/s
 Vz =    18446.90 +/- 14.28 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.266196e+00, +5.522335e-01, +1.513137e+00, +2.896816e+00, -1.707774e+00, +8.327283e+00
+5.522335e-01, +2.168868e+01, -4.251491e+01, -3.744825e-01, +1.611782e+00, -1.864306e+01
+1.513137e+00, -4.251491e+01, +1.396969e+02, +6.137198e+00, -1.421387e+01, +1.233534e+02
+2.896816e+00, -3.744825e-01, +6.137198e+00, +5.496147e+00, -3.378561e+00, +1.415953e+01
-1.707774e+00, +1.611782e+00, -1.421387e+01, -3.378561e+00, +3.504628e+00, -2.195915e+01
+8.327283e+00, -1.864306e+01, +1.233534e+02, +1.415953e+01, -2.195915e+01, +2.040439e+02

Timing offsets (from input data):
         2: 0.000000 s
         1: 0.000214 s

Reference point on the trajectory:
  Time: 2018-10-09 00:59:50.000001 UTC
  Lon     = -81.439387 +/- 0.0000 deg
  Lat     = +43.988583 +/- 0.0001 deg
  Lat geo = +43.799407 +/- 0.0001 deg
  Ht      =  104542.14 +/- 10.31 m

  JD dynamic   = 2458400.542351666838 
  LST apparent = 311.1220746036 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.78854 +/- 0.0111 deg
  Dec       = +55.69445 +/- 0.0176 deg
  Azimuth   = +308.52684 +/- 0.0346 deg
  Elevation = +59.17755 +/- 0.0060 deg
  Vavg      =  21.64719 +/- 0.0137 km/s
  Vinit     =  22.33163 +/- 0.0126 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.89994 +/- 0.0111 deg
  Dec       = +56.20608 +/- 0.0176 deg
  Azimuth   = +309.61455 +/- 0.0346 deg
  Elevation = +59.76383 +/- 0.0060 deg
  Vavg      =  21.51283 +/- 0.0137 km/s
  Vinit     =  22.19728 +/- 0.0126 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.71456 +/- 0.0141 deg
  Dec    = +55.77175 +/- 0.0189 deg
  Vg     =  19.37874 +/- 0.0145 km/s
  Vinf   =  22.33163 +/- 0.0126 km/s
  Zc     =  30.94061 +/- 0.0059 deg
  Zg     =  33.18560 +/- 0.0079 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.97358 +/- 0.0317 deg
  Bg     = +78.51674 +/- 0.0195 deg
  Vh     =  37.95355 +/- 0.0054 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.02560 +/- 0.0045 deg
  Bh     = +30.02735 +/- 0.0226 deg
  Vh_x   =  -6.84627 +/- 0.0023 km/s
  Vh_y   =  32.13856 +/- 0.0035 km/s
  Vh_z   = -18.99246 +/- 0.0155 km/s
Orbit:
  La Sun = 195.437201 +/- -0.0000 deg
  a      =   2.644491 +/- 0.0032 AU
  e      =   0.623518 +/- 0.0005
  i      =  30.071424 +/- 0.0225 deg
  peri   = 172.308083 +/- 0.0148 deg
  node   = 195.438230 +/- 0.0000 deg
  Pi     =   7.746313 +/- 0.0148 deg
  q      =   0.995604 +/- 0.0000 AU
  f      =   7.689749 +/- 0.0148 deg
  M      =   1.397344 +/- 0.0053 deg
  Q      =   4.293377 +/- 0.0064 AU
  n      =   0.229188 +/- 0.0004 deg/day
  T      =   4.300448 +/- 0.0078 years
  Last perihelion JD = 2458394.445406 (2018-10-02 22:41:23.109874) +/- 0.0124 days
  Tj     =   2.932549 +/- 0.0025
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.055056e-07, +4.957089e-09, +5.375231e-06, -1.295127e-11, +1.103877e-07, +1.717753e-07
q   , +4.957089e-09, +1.387610e-10, +1.465735e-07, -2.869105e-13, +3.037143e-09, +3.803467e-09
Tp  , +5.375231e-06, +1.465735e-07, +1.555062e-04, -3.162807e-10, +3.217383e-06, +4.193233e-06
node, -1.295127e-11, -2.869105e-13, -3.162807e-10, +8.817673e-16, -6.459309e-12, -1.169453e-11
peri, +1.103877e-07, +3.037143e-09, +3.217383e-06, -6.459309e-12, +6.660131e-08, +8.563436e-08
i   , +1.717753e-07, +3.803467e-09, +4.193233e-06, -1.169453e-11, +8.563436e-08, +1.551018e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 2.868435
 a2 = 5.675350

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.802e-05 s
  Stddev    = 4.24e-03 s

Begin point on the trajectory:
  Lon =   -81.439401 +/- 0.0000 deg
  Lat =    43.988591 +/- 0.0001 deg
  Ht  = 104544.72 +/- 7.57 m
End point on the trajectory:
  Lon =   -81.332212 +/- 0.0000 deg
  Lat =    43.924321 +/- 0.0001 deg
  Ht  = 85094.52 +/- 8.15 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   1.548126,   6.377710,   104546.36,    86554.26,          0.001586,      1.77,      3.02,              26.70, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   3.862215,   5.389214,   103532.33,    85118.12,          0.003098,      6.07,      3.44,              15.76, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.541550925933, 173.59900,  41.11900,              353.59900,  48.88100,       353.59839,       48.88048,    275.51663,     +82.78741,     275.51151,      +82.78754,  3072319.52, -3519125.60,  4479761.61,      43.988568,      -81.439367,  104546.36,  137513.36,       0.00,                4.46,  -142.94,      0.00,           22501.84,     -1.36,      0.79,           2.36,   None,   None
  1,          2,       0,  0.031000, 2458400.541551284958, 173.73000,  41.19200,              353.73000,  48.80800,       353.73123,       48.80904,    275.66664,     +82.89882,     275.67719,      +82.89854,  3072344.40, -3518784.58,  4479260.93,      43.986858,      -81.436515,  104025.58,  136975.36,     606.29,              610.75,  -228.46,  19557.74,           22501.84,      2.72,     -1.59,           4.75,   None,   None
  2,          2,       0,  0.063000, 2458400.541551655158, 173.90200,  41.28300,              353.90200,  48.71700,       353.90245,       48.71738,    275.90006,     +83.04137,     275.90425,      +83.04126,  3072375.99, -3518351.56,  4478625.20,      43.984685,      -81.432864,  103364.32,  136292.83,    1376.13,             1380.59,  -172.75,  24057.62,           22501.84,      1.00,     -0.58,           1.75,   None,   None
  3,          2,       0,  0.094000, 2458400.541552013718, 174.06700,  41.36700,              354.06700,  48.63300,       354.06384,       48.63033,    276.15449,     +83.17551,     276.12704,      +83.17625,  3072405.62, -3517945.40,  4478028.90,      43.982647,      -81.429442,  102744.09,  135653.46,    2098.22,             2102.68,  -142.47,  23293.25,           22501.84,     -6.93,      4.05,          12.20,   None,   None
  4,          2,       0,  0.125000, 2458400.541552372742, 174.25400,  41.47000,              354.25400,  48.53000,       354.25234,       48.52860,    276.41742,     +83.33350,     276.40297,      +83.33389,  3072439.82, -3517476.61,  4477340.66,      43.980293,      -81.425473,  102028.25,  134916.38,    2931.66,             2936.12,    -0.86,  26884.88,           23497.66,     -3.62,      2.12,           6.42,   None,   None
  5,          2,       0,  0.187000, 2458400.541553090326, 174.58500,  41.65300,              354.58500,  48.34700,       354.58451,       48.34659,    276.92357,     +83.61350,     276.91974,      +83.61362,  3072499.82, -3516654.22,  4476133.28,      43.976164,      -81.418539,  100772.48,  133626.05,    4393.75,             4398.21,    77.60,  23582.13,           23809.11,     -1.06,      0.62,           1.90,   None,   None
  6,          2,       0,  0.218000, 2458400.541553448886, 174.70000,  41.71600,              354.70000,  48.28400,       354.69821,       48.28251,    277.11709,     +83.71026,     277.10105,      +83.71070,  3072520.57, -3516369.85,  4475715.78,      43.974735,      -81.416181,  100338.25,  133180.83,    4899.32,             4903.78,  -108.64,  16308.77,           23181.27,     -3.83,      2.24,           6.88,   None,   None
  7,          2,       0,  0.249000, 2458400.541553807911, 174.87600,  41.81600,              354.87600,  48.18400,       354.87596,       48.18397,    277.40859,     +83.86108,     277.40928,      +83.86109,  3072552.19, -3515936.48,  4475079.54,      43.972558,      -81.412520,   99676.54,  132502.82,    5669.78,             5674.23,   -30.00,  24853.41,           23059.97,     -0.08,      0.05,           0.14,   None,   None
  8,          2,       0,  0.280000, 2458400.541554166470, 175.04000,  41.90700,              355.04000,  48.09300,       355.03937,       48.09247,    277.71048,     +83.99979,     277.70538,      +83.99995,  3072581.18, -3515539.17,  4474496.23,      43.970561,      -81.409173,   99069.89,  131882.09,    6376.14,             6380.60,   -15.45,  22785.90,           22988.50,     -1.34,      0.79,           2.43,   None,   None
  9,          2,       0,  0.312000, 2458400.541554537136, 175.21200,  42.00300,              355.21200,  47.99700,       355.21073,       47.99595,    278.04386,     +84.14557,     278.03236,      +84.14591,  3072611.38, -3515125.10,  4473888.32,      43.968479,      -81.405684,   98437.67,  131236.05,    7112.29,             7116.75,     6.57,  23004.80,           22951.77,     -2.67,      1.56,           4.86,   None,   None
 10,          2,       0,  0.343000, 2458400.541554895695, 175.37400,  42.09500,              355.37400,  47.90500,       355.37278,       47.90400,    278.36853,     +84.28401,     278.35740,      +84.28434,  3072639.82, -3514735.40,  4473316.18,      43.966520,      -81.402403,   97842.66,  130628.87,    7805.12,             7809.58,     7.58,  22349.37,           22908.13,     -2.55,      1.49,           4.66,   None,   None
 11,          2,       0,  0.374000, 2458400.541555254720, 175.53700,  42.19100,              355.53700,  47.80900,       355.53793,       47.80976,    278.69541,     +84.42594,     278.70676,      +84.42569,  3072668.61, -3514340.73,  4472736.76,      43.964535,      -81.399078,   97240.08,  130014.76,    8506.78,             8511.24,    17.43,  22634.25,           22873.09,      1.93,     -1.13,           3.54,   None,   None
 12,          2,       0,  0.405000, 2458400.541555613279, 175.70600,  42.28800,              355.70600,  47.71200,       355.70696,       47.71279,    279.07294,     +84.57088,     279.08500,      +84.57061,  3072697.89, -3513939.42,  4472147.57,      43.962516,      -81.395695,   96627.37,  129391.17,    9220.26,             9224.72,    39.09,  23015.25,           22855.15,      1.98,     -1.16,           3.66,   None,   None
 13,          2,       0,  0.436000, 2458400.541555972304, 175.87000,  42.38300,              355.87000,  47.61700,       355.87109,       47.61789,    279.45871,     +84.71204,     279.47258,      +84.71172,  3072726.20, -3513551.43,  4471577.95,      43.960564,      -81.392428,   96035.01,  128789.13,    9910.04,             9914.50,    37.06,  22251.18,           22828.53,      2.24,     -1.31,           4.16,   None,   None
 14,          2,       0,  0.467000, 2458400.541556330863, 176.03900,  42.48000,              356.03900,  47.52000,       356.03921,       47.52017,    279.88933,     +84.85653,     279.89365,      +84.85647,  3072755.00, -3513156.60,  4470998.28,      43.958576,      -81.389100,   95432.21,  128177.32,   10612.00,            10616.46,    47.20,  22643.66,           22806.63,      0.43,     -0.25,           0.79,   None,   None
 15,          2,       0,  0.498000, 2458400.541556689888, 176.20100,  42.57600,              356.20100,  47.42400,       356.20199,       47.42481,    280.31147,     +84.99730,     280.32509,      +84.99699,  3072782.78, -3512775.86,  4470439.31,      43.956660,      -81.385896,   94850.94,  127588.20,   11288.89,            11293.35,    32.27,  21835.17,           22772.61,      2.02,     -1.18,           3.78,   None,   None
 16,          2,       0,  0.529000, 2458400.541557048447, 176.36500,  42.67200,              356.36500,  47.32800,       356.36553,       47.32843,    280.77679,     +85.13854,     280.78527,      +85.13838,  3072810.53, -3512395.51,  4469880.90,      43.954744,      -81.382694,   94270.26,  127000.50,   11965.10,            11969.56,    16.67,  21813.29,           22731.86,      1.06,     -0.62,           2.00,   None,   None
 17,          2,       0,  0.560000, 2458400.541557407472, 176.52100,  42.76600,              356.52100,  47.23400,       356.52246,       47.23519,    281.23290,     +85.27486,     281.25313,      +85.27440,  3072837.07, -3512031.75,  4469346.86,      43.952912,      -81.379638,   93714.92,  126439.23,   12611.80,            12616.26,   -28.44,  20861.39,           22673.07,      2.95,     -1.72,           5.57,   None,   None
 18,          2,       0,  0.592000, 2458400.541557777673, 176.68700,  42.86400,              356.68700,  47.13600,       356.68765,       47.13652,    281.76725,     +85.41788,     281.77786,      +85.41766,  3072864.83, -3511651.21,  4468788.17,      43.950995,      -81.376438,   93133.96,  125852.89,   13288.35,            13292.81,   -66.03,  21142.12,           22607.32,      1.30,     -0.76,           2.46,   None,   None
 19,          2,       0,  0.623000, 2458400.541558136698, 176.86100,  42.96800,              356.86100,  47.03200,       356.86148,       47.03238,    282.36236,     +85.56843,     282.37112,      +85.56827,  3072893.79, -3511254.26,  4468205.39,      43.948995,      -81.373090,   92527.98,  125242.15,   13994.07,            13998.53,   -52.12,  22765.26,           22560.69,      0.95,     -0.55,           1.81,   None,   None
 20,          2,       0,  0.654000, 2458400.541558495257, 177.01700,  43.06100,              357.01700,  46.93900,       357.01640,       46.93852,    282.93891,     +85.70278,     282.93369,      +85.70299,  3072919.59, -3510900.67,  4467686.27,      43.947213,      -81.370122,   91988.19,  124698.97,   14622.69,            14627.15,  -115.31,  20278.13,           22498.38,     -1.19,      0.69,           2.27,   None,   None
 21,          2,       0,  0.685000, 2458400.541558854282, 177.17800,  43.16100,              357.17800,  46.83900,       357.17886,       46.83969,    283.55156,     +85.84445,     283.56622,      +85.84414,  3072946.45, -3510532.49,  4467145.73,      43.945357,      -81.367025,   91426.13,  124134.16,   15277.27,            15281.72,  -152.56,  21115.17,           22435.77,      1.70,     -0.99,           3.27,   None,   None
 22,          2,       0,  0.716000, 2458400.541559212841, 177.33600,  43.26000,              357.33600,  46.74000,       357.33843,       46.74195,    284.19519,     +85.98373,     284.23248,      +85.98284,  3072972.72, -3510172.44,  4466617.14,      43.943541,      -81.363999,   90876.50,  123582.65,   15917.37,            15921.83,  -204.27,  20648.61,           22369.49,      4.77,     -2.80,           9.23,   None,   None
 23,          2,       0,  0.747000, 2458400.541559571866, 177.50300,  43.36400,              357.50300,  46.63600,       357.50635,       46.63867,    284.93743,     +86.12980,     284.98919,      +86.12852,  3073000.16, -3509796.31,  4466064.93,      43.941644,      -81.360832,   90302.33,  123007.35,   16586.07,            16590.53,  -227.38,  21571.03,           22310.41,      6.53,     -3.82,          12.68,   None,   None
 24,          2,       0,  0.778000, 2458400.541559930425, 177.67900,  43.46900,              357.67900,  46.53100,       357.67966,       46.53152,    285.82327,     +86.27886,     285.83637,      +86.27860,  3073028.30, -3509410.68,  4465498.76,      43.939699,      -81.357582,   89713.66,  122418.45,   17271.68,            17276.14,  -233.59,  22116.19,           22262.26,      1.27,     -0.75,           2.49,   None,   None
 25,          2,       0,  0.809000, 2458400.541560289450, 177.83500,  43.56600,              357.83500,  46.43400,       357.83530,       46.43423,    286.64922,     +86.41369,     286.65719,      +86.41357,  3073053.55, -3509064.56,  4464990.61,      43.937953,      -81.354677,   89185.30,  121890.72,   17887.02,            17891.48,  -310.06,  19849.84,           22204.64,      0.57,     -0.33,           1.12,   None,   None
 26,          2,       0,  0.841000, 2458400.541560659651, 178.02100,  43.68300,              358.02100,  46.31700,       358.02180,       46.31763,    287.71863,     +86.57457,     287.73503,      +86.57423,  3073083.46, -3508654.54,  4464388.64,      43.935883,      -81.351216,   88559.44,  121266.56,   18615.98,            18620.44,  -295.24,  22779.96,           22162.88,      1.54,     -0.90,           3.03,   None,   None
 27,          2,       0,  0.872000, 2458400.541561018676, 178.17200,  43.77900,              358.17200,  46.22100,       358.17298,       46.22177,    288.66407,     +86.70512,     288.68394,      +86.70468,  3073107.77, -3508321.42,  4463899.58,      43.934202,      -81.348425,   88050.93,  120760.29,   19208.22,            19212.68,  -394.82,  19104.38,           22107.79,      1.87,     -1.10,           3.70,   None,   None
 28,          2,       0,  0.903000, 2458400.541561377235, 178.32700,  43.87600,              358.32700,  46.12400,       358.32673,       46.12379,    289.73395,     +86.83664,     289.73318,      +86.83677,  3073132.35, -3507984.48,  4463404.91,      43.932501,      -81.345599,   87536.59,  120248.97,   19807.24,            19811.70,  -487.60,  19323.44,           22044.79,     -0.51,      0.30,           1.00,   None,   None
 29,          2,       0,  0.934000, 2458400.541561736260, 178.48000,  43.97200,              358.48000,  46.02800,       358.47823,       46.02661,    290.88669,     +86.96548,     290.85937,      +86.96633,  3073156.48, -3507653.79,  4462919.41,      43.930831,      -81.342829,   87031.80,  119747.88,   20395.16,            20399.62,  -591.51,  18964.98,           21974.34,     -3.35,      1.96,           6.68,   None,   None
 30,          2,       0,  0.965000, 2458400.541562094819, 178.62600,  44.06300,              358.62600,  45.93700,       358.62184,       45.93373,    292.09299,     +87.08655,     292.02137,      +87.08862,  3073179.30, -3507340.96,  4462460.13,      43.929251,      -81.340214,   86554.26,  119274.54,   20951.32,            20955.78,  -727.15,  17940.87,           21893.04,     -7.84,      4.59,          15.71,   None,   None
  0,          1,       0,  0.057259, 2458400.541551594622, 146.53900,  43.67800,              326.53900,  46.32200,       326.53975,       46.32236,    240.88045,     +66.23790,     240.88147,      +66.23845,  3072367.96, -3518461.58,  4478786.73,      43.985237,      -81.433804,  103532.33,  141673.35,       0.00,             1184.99,  -240.23,      0.00,           24119.87,      0.78,     -1.35,           2.27,   None,   None
  1,          1,       0,  0.088259, 2458400.541551953647, 146.62500,  43.77200,              326.62500,  46.22800,       326.62596,       46.22845,    240.63514,     +66.28907,     240.63649,      +66.28977,  3072409.11, -3517897.63,  4477958.78,      43.982407,      -81.429003,  102671.16,  140713.26,    1002.62,             2187.61,    70.57,  32342.43,           24119.87,      0.98,     -1.72,           2.90,   None,   None
  2,          1,       0,  0.119259, 2458400.541552312206, 146.67200,  43.82000,              326.67200,  46.18000,       326.66854,       46.17836,    240.50906,     +66.31726,     240.50604,      +66.31473,  3072430.45, -3517605.07,  4477529.25,      43.980938,      -81.426574,  102224.40,  140217.30,    1522.76,             2707.75,  -101.10,  16778.72,           24119.87,     -3.52,      6.16,          10.44,   None,   None
  3,          1,       0,  0.151259, 2458400.541552682873, 146.74000,  43.90000,              326.74000,  46.10000,       326.73901,       46.09953,    240.30001,     +66.35701,     240.29964,      +66.35629,  3072464.13, -3517143.46,  4476851.55,      43.978621,      -81.422671,  101519.54,  139432.91,    2343.42,             3528.41,     5.42,  25645.63,           24119.87,     -1.00,      1.75,           2.98,   None,   None
  4,          1,       0,  0.182259, 2458400.541553041432, 146.82600,  44.00200,              326.82600,  45.99800,       326.82984,       45.99981,    240.03272,     +66.40700,     240.03737,      +66.40983,  3072506.39, -3516564.21,  4476001.13,      43.975712,      -81.417734,  100635.07,  138447.95,    3373.23,             4558.22,   343.43,  33219.96,           25836.48,      3.87,     -6.77,          11.62,   None,   None
  5,          1,       0,  0.213259, 2458400.541553400457, 146.86900,  44.04900,              326.86900,  45.95100,       326.87006,       45.95150,    239.90867,     +66.43229,     239.91064,      +66.43308,  3072526.25, -3516292.04,  4475601.54,      43.974344,      -81.415483,  100219.46,  137987.44,    3857.12,             5042.11,   135.50,  15609.24,           24880.40,      1.07,     -1.87,           3.22,   None,   None
  6,          1,       0,  0.244259, 2458400.541553759016, 146.91700,  44.10300,              326.91700,  45.89700,       326.91644,       45.89674,    239.76612,     +66.46032,     239.76658,      +66.45991,  3072548.69, -3515984.49,  4475150.02,      43.972799,      -81.412922,   99749.85,  137466.71,    4403.90,             5588.89,    -9.54,  17637.93,           23768.81,     -0.56,      0.97,           1.68,   None,   None
  7,          1,       0,  0.275259, 2458400.541554118041, 146.97600,  44.16900,              326.97600,  45.83100,       326.97415,       45.83013,    239.59143,     +66.49472,     239.59073,      +66.49335,  3072575.89, -3515611.58,  4474602.54,      43.970925,      -81.409789,   99180.46,  136834.72,    5066.87,             6251.86,   -38.39,  21386.09,           23106.88,     -1.85,      3.23,           5.61,   None,   None
  8,          1,       0,  0.306259, 2458400.541554476600, 147.03300,  44.24000,              327.03300,  45.76000,       327.03439,       45.76066,    239.40418,     +66.52713,     239.40685,      +66.52816,  3072604.01, -3515226.12,  4474036.63,      43.968987,      -81.406546,   98591.91,  136181.56,    5752.16,             6937.15,   -44.91,  22106.19,           22730.68,      1.38,     -2.42,           4.22,   None,   None
  9,          1,       0,  0.337259, 2458400.541554835625, 147.09000,  44.30500,              327.09000,  45.69500,       327.09049,       45.69523,    239.23149,     +66.56004,     239.23339,      +66.56041,  3072630.19, -3514867.30,  4473509.83,      43.967183,      -81.403535,   98044.03,  135574.06,    6390.10,             7575.09,   -98.78,  20578.77,           22421.97,      0.48,     -0.85,           1.48,   None,   None
 10,          1,       0,  0.368259, 2458400.541555194184, 147.15400,  44.38100,              327.15400,  45.61900,       327.15589,       45.61989,    239.02955,     +66.59656,     239.03297,      +66.59797,  3072660.14, -3514456.82,  4472907.19,      43.965119,      -81.400072,   97417.31,  134878.83,    7119.87,             8304.86,   -60.83,  23541.02,           22303.80,      1.86,     -3.26,           5.74,   None,   None
 11,          1,       0,  0.400259, 2458400.541555564851, 147.22200,  44.46300,              327.22200,  45.53700,       327.22614,       45.53894,    238.81127,     +66.63508,     238.81702,      +66.63817,  3072691.98, -3514020.39,  4472266.45,      43.962923,      -81.396386,   96750.98,  134139.88,    7895.78,             9080.77,     0.94,  24247.02,           22312.32,      4.04,     -7.10,          12.56,   None,   None
 12,          1,       0,  0.431259, 2458400.541555923410, 147.28700,  44.54200,              327.28700,  45.45800,       327.29343,       45.46101,    238.60049,     +66.67168,     238.60859,      +66.67650,  3072722.28, -3513605.09,  4471656.73,      43.960834,      -81.392880,   96116.93,  133437.10,    8634.12,             9819.11,    47.47,  23817.45,           22366.90,      6.25,    -10.98,          19.52,   None,   None
 13,          1,       0,  0.462259, 2458400.541556282435, 147.35100,  44.61400,              327.35100,  45.38600,       327.35560,       45.38815,    238.40693,     +66.70823,     238.41335,      +66.71168,  3072750.26, -3513221.64,  4471093.78,      43.958904,      -81.389652,   95531.51,  132788.83,    9315.82,            10500.81,    37.36,  21990.57,           22390.45,      4.45,     -7.82,          13.98,   None,   None
 14,          1,       0,  0.493259, 2458400.541556640994, 147.41600,  44.69100,              327.41600,  45.30900,       327.42118,       45.31142,    238.20008,     +66.74477,     238.20717,      +66.74867,  3072779.44, -3512821.60,  4470506.46,      43.956890,      -81.386279,   94920.77,  132112.63,   10027.04,            11212.03,    56.76,  22942.47,           22419.48,      4.99,     -8.77,          15.75,   None,   None
 15,          1,       0,  0.524259, 2458400.541557000019, 147.47500,  44.76200,              327.47500,  45.23800,       327.48080,       45.24071,    238.00904,     +66.77769,     238.01683,      +66.78206,  3072806.01, -3512457.52,  4469971.94,      43.955057,      -81.383220,   94364.93,  131497.85,   10674.32,            11859.31,    12.23,  20879.96,           22405.12,      5.55,     -9.78,          17.64,   None,   None
 16,          1,       0,  0.555259, 2458400.541557358578, 147.54300,  44.84000,              327.54300,  45.16000,       327.54757,       45.16213,    237.79795,     +66.81593,     237.80466,      +66.81938,  3072835.29, -3512056.14,  4469382.67,      43.953035,      -81.379834,   93752.17,  130820.01,   11387.91,            12572.90,    34.00,  23018.90,           22407.23,      4.35,     -7.67,          13.90,   None,   None
 17,          1,       0,  0.586259, 2458400.541557717603, 147.59700,  44.90300,              327.59700,  45.09700,       327.60009,       45.09844,    237.62721,     +66.84607,     237.63263,      +66.84841,  3072858.66, -3511735.83,  4468912.40,      43.951422,      -81.377158,   93263.14,  130280.07,   11957.38,            13142.37,   -88.35,  18370.03,           22338.25,      2.94,     -5.18,           9.43,   None,   None
 18,          1,       0,  0.617259, 2458400.541558076162, 147.66400,  44.98400,              327.66400,  45.01600,       327.66814,       45.01793,    237.40769,     +66.88297,     237.41421,      +66.88611,  3072888.09, -3511332.48,  4468320.23,      43.949389,      -81.373754,   92647.40,  129599.48,   12674.47,            13859.46,   -63.07,  23132.02,           22301.32,      3.91,     -6.89,          12.62,   None,   None
 19,          1,       0,  0.648259, 2458400.541558435187, 147.73100,  45.06300,              327.73100,  44.93700,       327.73467,       44.93871,    237.19262,     +66.91996,     237.19880,      +66.92275,  3072916.71, -3510940.15,  4467744.24,      43.947412,      -81.370446,   92048.47,  128937.91,   13371.97,            14556.96,   -57.38,  22500.15,           22277.22,      3.45,     -6.08,          11.19,   None,   None
 20,          1,       0,  0.680259, 2458400.541558805387, 147.79300,  45.13900,              327.79300,  44.86100,       327.79739,       44.86304,    236.98574,     +66.95367,     236.99271,      +66.95702,  3072943.71, -3510570.09,  4467200.94,      43.945546,      -81.367337,   91483.54,  128314.54,   14029.89,            15214.88,  -113.60,  20559.75,           22236.37,      4.11,     -7.25,          13.39,   None,   None
 21,          1,       0,  0.711259, 2458400.541559163947, 147.85800,  45.21600,              327.85800,  44.78400,       327.86163,       44.78569,    236.77507,     +66.98920,     236.78144,      +66.99198,  3072971.06, -3510195.23,  4466650.59,      43.943656,      -81.364181,   90911.30,  127683.21,   14696.33,            15881.32,  -138.97,  21498.28,           22197.00,      3.38,     -5.97,          11.09,   None,   None
 22,          1,       0,  0.742259, 2458400.541559522972, 147.90900,  45.28000,              327.90900,  44.72000,       327.91310,       44.72191,    236.60028,     +67.01649,     236.60721,      +67.01964,  3072993.28, -3509890.67,  4466203.45,      43.942120,      -81.361642,   90446.34,  127171.22,   15237.80,            16422.79,  -289.32,  17466.57,           22115.84,      3.81,     -6.73,          12.54,   None,   None
 23,          1,       0,  0.773259, 2458400.541559881531, 147.97500,  45.35900,              327.97500,  44.64100,       327.97858,       44.64266,    236.38326,     +67.05218,     236.38981,      +67.05493,  3073020.78, -3509513.75,  4465650.08,      43.940219,      -81.358468,   89870.96,  126536.96,   15907.91,            17092.90,  -311.02,  21616.50,           22048.39,      3.31,     -5.84,          10.94,   None,   None
 24,          1,       0,  0.804259, 2458400.541560240556, 148.03800,  45.43500,              328.03800,  44.56500,       328.04103,       44.56640,    236.17406,     +67.08600,     236.18021,      +67.08833,  3073046.94, -3509155.16,  4465123.63,      43.938410,      -81.355454,   89323.58,  125934.05,   16545.42,            17730.41,  -365.33,  20564.92,           21982.27,      2.79,     -4.92,           9.27,   None,   None
 25,          1,       0,  0.835259, 2458400.541560599580, 148.10700,  45.51800,              328.10700,  44.48200,       328.10955,       44.48318,    235.94492,     +67.12291,     235.95075,      +67.12488,  3073075.25, -3508767.18,  4464554.02,      43.936452,      -81.352182,   88731.36,  125281.75,   17235.18,            18420.17,  -367.38,  22250.40,           21932.56,      2.34,     -4.14,           7.82,   None,   None
 26,          1,       0,  0.866259, 2458400.541560958140, 148.17400,  45.59700,              328.17400,  44.40300,       328.17472,       44.40334,    235.72587,     +67.15880,     235.73015,      +67.15936,  3073102.09, -3508399.29,  4464013.90,      43.934595,      -81.349086,   88169.78,  124663.72,   17889.25,            19074.24,  -405.13,  21098.93,           21886.52,      0.66,     -1.17,           2.22,   None,   None
 27,          1,       0,  0.897259, 2458400.541561317164, 148.23500,  45.67300,              328.23500,  44.32700,       328.23601,       44.32747,    235.51552,     +67.19072,     235.52018,      +67.19150,  3073127.30, -3508053.73,  4463506.58,      43.932850,      -81.346185,   87642.30,  124083.75,   18503.59,            19688.58,  -482.60,  19817.52,           21834.44,      0.91,     -1.62,           3.08,   None,   None
 28,          1,       0,  0.929259, 2458400.541561687365, 148.28800,  45.73600,              328.28800,  44.26400,       328.28632,       44.26322,    235.34008,     +67.21879,     235.34245,      +67.21748,  3073148.33, -3507765.39,  4463083.25,      43.931394,      -81.343790,   87202.10,  123600.75,   19016.23,            20201.22,  -684.10,  16019.92,           21751.06,     -1.52,      2.69,           5.15,   None,   None
 29,          1,       0,  0.960259, 2458400.541562045924, 148.35100,  45.81100,              328.35100,  44.18900,       328.34723,       44.18726,    235.13075,     +67.25199,     235.13139,      +67.24905,  3073173.12, -3507425.64,  4462584.46,      43.929678,      -81.340939,   86683.49,  123031.11,   19620.24,            20805.23,  -771.90,  19484.19,           21668.75,     -3.40,      6.02,          11.59,   None,   None
 30,          1,       0,  0.991259, 2458400.541562404949, 148.42700,  45.90200,              328.42700,  44.09800,       328.42187,       44.09563,    234.87618,     +67.29176,     234.87577,      +67.28776,  3073202.82, -3507018.62,  4461986.89,      43.927622,      -81.337499,   86062.26,  122348.30,   20343.86,            21528.85,  -740.09,  23342.70,           21611.49,     -4.59,      8.14,          15.75,   None,   None
 31,          1,       0,  1.022259, 2458400.541562763508, 148.47200,  45.95600,              328.47200,  44.04400,       328.46387,       44.04025,    234.72478,     +67.31518,     234.72185,      +67.30882,  3073220.36, -3506778.17,  4461633.88,      43.926407,      -81.335519,   85695.13,  121946.65,   20771.35,            21956.34, -1004.42,  13789.99,           21520.07,     -7.27,     12.87,          25.00,   None,   None
 32,          1,       0,  1.053259, 2458400.541563122533, 148.53700,  46.04500,              328.53700,  43.95500,       328.53365,       43.95346,    234.47741,     +67.34709,     234.47887,      +67.34446,  3073247.94, -3506400.13,  4461078.86,      43.924497,      -81.332332,   85118.12,  121313.32,   21443.46,            22628.45, -1024.13,  21680.77,           21445.17,     -2.98,      5.28,          10.31,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_010143_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.542869698722
Time: 2018-10-09 01:01:43.941970 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 56.08093 deg
 R.A. = 266.39059  Dec = +56.80918 deg

Best intersection: Stations 2 and 1 with Qconv = 56.08 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3145878.43 +/- 4.34 m
 Y =  -3514935.90 +/- 14.43 m
 Z =   4427274.51 +/- 20.48 m
 Vx =     -957.32 +/- 12.69 m/s
 Vy =   -13010.13 +/- 30.22 m/s
 Vz =    19420.83 +/- 60.86 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.019430e+01, -2.205163e+01, +3.112666e+01, +4.817776e+01, -1.408015e+02, +2.075159e+02
-2.205163e+01, +2.218128e+02, -3.040574e+02, -6.960796e+01, +4.008801e+02, -4.997818e+02
+3.112666e+01, -3.040574e+02, +4.348121e+02, +1.093933e+02, -4.715508e+02, +6.233339e+02
+4.817776e+01, -6.960796e+01, +1.093933e+02, +1.653588e+02, -3.881615e+02, +6.080114e+02
-1.408015e+02, +4.008801e+02, -4.715508e+02, -3.881615e+02, +2.014698e+03, -2.548005e+03
+2.075159e+02, -4.997818e+02, +6.233339e+02, +6.080114e+02, -2.548005e+03, +3.376121e+03

Timing offsets (from input data):
         2: 0.001900 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 01:01:43.941970 UTC
  Lon     = -81.208879 +/- 0.0001 deg
  Lat     = +43.373535 +/- 0.0001 deg
  Lat geo = +43.184464 +/- 0.0001 deg
  Ht      =  101259.30 +/- 22.50 m

  JD dynamic   = 2458400.543670439627 
  LST apparent = 311.8286405132 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.79162 +/- 0.0678 deg
  Dec       = +56.11007 +/- 0.0217 deg
  Azimuth   = +310.06661 +/- 0.0421 deg
  Elevation = +58.36934 +/- 0.0374 deg
  Vavg      =  22.59698 +/- 0.0332 km/s
  Vinit     =  23.39548 +/- 0.0674 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.86056 +/- 0.0678 deg
  Dec       = +56.61181 +/- 0.0217 deg
  Azimuth   = +311.12310 +/- 0.0421 deg
  Elevation = +58.91719 +/- 0.0374 deg
  Vavg      =  22.46105 +/- 0.0332 km/s
  Vinit     =  23.25955 +/- 0.0674 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.98314 +/- 0.1169 deg
  Dec    = +56.22088 +/- 0.0473 deg
  Vg     =  20.59427 +/- 0.0770 km/s
  Vinf   =  23.39548 +/- 0.0674 km/s
  Zc     =  31.75266 +/- 0.0515 deg
  Zg     =  33.82779 +/- 0.0649 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.04488 +/- 0.2883 deg
  Bg     = +78.99011 +/- 0.0584 deg
  Vh     =  38.63498 +/- 0.0570 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.95674 +/- 0.0362 deg
  Bh     = +31.55240 +/- 0.0827 deg
  Vh_x   =  -6.82082 +/- 0.0200 km/s
  Vh_y   =  32.20897 +/- 0.0233 km/s
  Vh_z   = -20.21684 +/- 0.0760 km/s
Orbit:
  La Sun = 195.438504 +/- 0.0000 deg
  a      =   3.131714 +/- 0.0394 AU
  e      =   0.682041 +/- 0.0049
  i      =  31.599648 +/- 0.0824 deg
  peri   = 172.682906 +/- 0.0960 deg
  node   = 195.439378 +/- 0.0000 deg
  Pi     =   8.122284 +/- 0.0960 deg
  q      =   0.995758 +/- 0.0001 AU
  f      =   7.315057 +/- 0.0960 deg
  M      =   1.013479 +/- 0.0390 deg
  Q      =   5.267669 +/- 0.0787 AU
  n      =   0.177841 +/- 0.0043 deg/day
  T      =   5.542091 +/- 0.0995 years
  Last perihelion JD = 2458394.844866 (2018-10-03 08:16:36.382137) +/- 0.0804 days
  Tj     =   2.628174 +/- 0.0249
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.757949e-05, +1.720967e-07, +2.786930e-04, -5.474575e-10, +5.079936e-06, +7.830802e-06
q   , +1.720967e-07, +7.202029e-09, +6.745144e-06, -5.438737e-12, +1.434008e-07, +7.747390e-08
Tp  , +2.786930e-04, +6.745144e-06, +6.909788e-03, -7.191446e-09, +1.426574e-04, +1.025812e-04
node, -5.474575e-10, -5.438737e-12, -7.191446e-09, +1.155004e-14, -1.378370e-10, -1.650720e-10
peri, +5.079936e-06, +1.434008e-07, +1.426574e-04, -1.378370e-10, +2.973142e-06, +1.965391e-06
i   , +7.830802e-06, +7.747390e-08, +1.025812e-04, -1.650720e-10, +1.965391e-06, +2.359432e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 13.926314
 a2 = 7.384768

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 7.418e-06 s
  Stddev    = 2.72e-03 s

Begin point on the trajectory:
  Lon =   -81.209045 +/- 0.0001 deg
  Lat =    43.373637 +/- 0.0000 deg
  Ht  = 101288.33 +/- 15.82 m
End point on the trajectory:
  Lon =   -81.160880 +/- 0.0000 deg
  Lat =    43.342864 +/- 0.0000 deg
  Ht  = 92543.82 +/- 10.20 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  13.988836,   7.616258,   100359.63,    94197.60,          0.008982,     13.67,      8.05,              29.63, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  12.119972,   7.671064,   101288.33,    92543.82,          0.003548,      6.09,      1.86,              14.55, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.060524, 2458400.542870370205, 204.64100,  12.45500,               24.64100,  77.54500,        24.64841,       77.56291,    320.56901,     +54.21983,     320.55542,      +54.20370,  3145921.66, -3514348.30,  4426397.37,      43.370374,      -81.203969,  100359.63,  102405.21,       0.00,             1056.65,  -123.72,      0.00,           24459.36,     16.32,     27.69,          64.73,   None,   None
  1,          2,       0,  0.092524, 2458400.542870740406, 205.83500,  12.47400,               25.83500,  77.52600,        25.84184,       77.53948,    320.95921,     +54.09912,     320.94901,      +54.08699,  3145959.41, -3513835.29,  4425631.59,      43.367614,      -81.199605,   99574.20,  101610.53,     922.51,             1979.16,    50.13,  28828.45,           24459.36,     12.21,     20.72,          48.82,   None,   None
  2,          2,       0,  0.123524, 2458400.542871099431, 206.72100,  12.49200,               26.72100,  77.50800,        26.72742,       77.51913,    321.24856,     +54.00885,     321.24023,      +53.99884,  3145987.33, -3513455.90,  4425065.25,      43.365572,      -81.196407,   98993.35,  101023.91,    1604.76,             2661.41,     7.12,  22007.91,           24459.36,     10.03,     17.04,          40.37,   None,   None
  3,          2,       0,  0.154524, 2458400.542871457990, 207.66400,  12.51400,               27.66400,  77.48600,        27.66928,       77.49411,    321.55573,     +53.91138,     321.54979,      +53.90408,  3146016.73, -3513056.33,  4424468.79,      43.363420,      -81.193032,   98381.61,  100407.38,    2323.29,             3379.94,     0.39,  23178.44,           24459.36,      7.29,     12.38,          29.50,   None,   None
  4,          2,       0,  0.185524, 2458400.542871817015, 208.57800,  12.54100,               28.57800,  77.45900,        28.58354,       77.46668,    321.85562,     +53.81779,     321.85011,      +53.81089,  3146045.07, -3512671.13,  4423893.79,      43.361346,      -81.189783,   97791.89,   99814.23,    3015.97,             4072.62,   -32.19,  22344.50,           23830.72,      6.87,     11.66,          27.97,   None,   None
  5,          2,       0,  0.216524, 2458400.542872175574, 209.47300,  12.57100,               29.47300,  77.42900,        29.47912,       77.43673,    322.14974,     +53.72537,     322.14426,      +53.71842,  3146072.66, -3512296.26,  4423334.19,      43.359327,      -81.186624,   97217.98,   99238.11,    3690.09,             4746.74,   -83.33,  21745.94,           23353.76,      6.89,     11.70,          28.22,   None,   None
  6,          2,       0,  0.247524, 2458400.542872534599, 210.45500,  12.60500,               30.45500,  77.39500,        30.45949,       77.40018,    322.46997,     +53.62064,     322.46661,      +53.61598,  3146102.58, -3511889.56,  4422727.10,      43.357136,      -81.183185,   96595.38,   98614.52,    4421.43,             5478.08,   -77.25,  23591.61,           23207.84,      4.60,      7.81,          18.96,   None,   None
  7,          2,       0,  0.278524, 2458400.542872893158, 211.38400,  12.64300,               31.38400,  77.35700,        31.38883,       77.36214,    322.77563,     +53.52204,     322.77239,      +53.51741,  3146130.81, -3511505.95,  4422154.47,      43.355069,      -81.179948,   96008.13,   98027.57,    5111.25,             6167.90,  -112.69,  22252.29,           23067.54,      4.55,      7.73,          18.88,   None,   None
  8,          2,       0,  0.309524, 2458400.542873252183, 212.16400,  12.67500,               32.16400,  77.32500,        32.16698,       77.32798,    323.02979,     +53.43622,     323.02841,      +53.43354,  3146154.44, -3511184.83,  4421675.11,      43.353338,      -81.177260,   95516.53,   97536.99,    5688.71,             6745.36,  -260.49,  18627.75,           22706.93,      2.63,      4.48,          10.98,   None,   None
  9,          2,       0,  0.340524, 2458400.542873610742, 213.24100,  12.72400,               33.24100,  77.27600,        33.24100,       77.27600,    323.38209,     +53.31669,     323.38326,      +53.31670,  3146186.62, -3510747.53,  4421022.33,      43.350980,      -81.173551,   94847.11,   96870.86,    6475.09,             7531.74,  -199.37,  25367.12,           22667.74,     -0.00,     -0.01,           0.02,   None,   None
 10,          2,       0,  0.372524, 2458400.542873981409, 214.28600,  12.78000,               34.28600,  77.22000,        34.28706,       77.22091,    323.72917,     +53.20165,     323.72971,      +53.20083,  3146217.84, -3510323.22,  4420388.95,      43.348692,      -81.169960,   94197.60,   96226.11,    7238.10,             8294.75,  -185.01,  23844.01,           22701.49,      0.80,      1.36,           3.37,   None,   None
  0,          1,       0,  0.000000, 2458400.542869698722, 109.08500,  20.67900,              289.08500,  69.32100,       289.08423,       69.32068,    283.26973,     +46.49287,     283.26903,      +46.49259,  3145877.03, -3514954.85,  4427302.80,      43.373637,      -81.209045,  101288.33,  107791.81,       0.00,               34.09,   269.70,      0.00,           21437.61,     -0.23,      0.76,           1.51,   None,   None
  1,          1,       0,  0.031000, 2458400.542870057747, 108.95300,  20.64300,              288.95300,  69.35700,       288.94802,       69.35493,    283.32392,     +46.44735,     283.32088,      +46.44554,  3145895.64, -3514702.02,  4426925.39,      43.372277,      -81.206958,  100901.21,  107355.16,     454.66,              420.57,   -69.07,  14666.40,           21437.61,     -1.47,      4.87,           9.77,   None,   None
  2,          1,       0,  0.063000, 2458400.542870427947, 108.69400,  20.58300,              288.69400,  69.41700,       288.70319,       69.42085,    283.41498,     +46.35807,     283.42043,      +46.36143,  3145929.08, -3514247.49,  4426246.89,      43.369832,      -81.203106,  100205.30,  106567.79,    1272.01,             1237.92,    -0.38,  25542.27,           21437.61,      2.71,     -8.94,          18.09,   None,   None
  3,          1,       0,  0.094000, 2458400.542870786507, 108.48200,  20.52600,              288.48200,  69.47400,       288.48928,       69.47706,    283.50111,     +46.28561,     283.50556,      +46.28826,  3145957.66, -3513859.11,  4425667.14,      43.367742,      -81.199830,   99610.67,  105895.70,    1970.42,             1936.33,   -27.23,  22529.33,           21437.61,      2.14,     -7.06,          14.36,   None,   None
  4,          1,       0,  0.125000, 2458400.542871145532, 108.25700,  20.46300,              288.25700,  69.53700,       288.25829,       69.53754,    283.59627,     +46.20916,     283.59731,      +46.20963,  3145987.99, -3513446.84,  4425051.72,      43.365523,      -81.196344,   98979.48,  105182.38,    2711.78,             2677.70,   -11.12,  23914.96,           22172.47,      0.38,     -1.24,           2.54,   None,   None
  5,          1,       0,  0.156000, 2458400.542871504091, 108.01600,  20.40300,              288.01600,  69.59700,       288.02091,       69.59909,    283.68755,     +46.12741,     283.69087,      +46.12920,  3146018.58, -3513031.20,  4424431.28,      43.363285,      -81.192828,   98343.14,  104463.52,    3459.21,             3425.12,    11.04,  24110.48,           22658.28,      1.43,     -4.71,           9.72,   None,   None
  6,          1,       0,  0.187000, 2458400.542871863116, 107.76700,  20.34300,              287.76700,  69.65700,       287.77754,       69.66151,    283.77918,     +46.04330,     283.78599,      +46.04715,  3146049.33, -3512613.32,  4423807.49,      43.361035,      -81.189292,   97703.39,  103741.11,    4210.67,             4176.58,    37.24,  24240.60,           23001.04,      3.06,    -10.07,          20.92,   None,   None
  7,          1,       0,  0.218000, 2458400.542872222140, 107.58000,  20.29500,              287.58000,  69.70500,       287.58747,       69.70821,    283.85236,     +45.98055,     283.85748,      +45.98328,  3146072.78, -3512294.64,  4423331.78,      43.359318,      -81.186626,   97215.51,  103191.23,    4783.73,             4749.65,  -114.95,  18486.02,           22770.87,      2.17,     -7.11,          14.86,   None,   None
  8,          1,       0,  0.249000, 2458400.542872580700, 107.29300,  20.21900,              287.29300,  69.78100,       287.29622,       69.78240,    283.96821,     +45.88485,     283.97093,      +45.88603,  3146108.35, -3511811.21,  4422610.13,      43.356714,      -81.182514,   96475.44,  102355.70,    5653.07,             5618.98,    29.12,  28043.05,           23012.55,      0.93,     -3.05,           6.43,   None,   None
  9,          1,       0,  0.280000, 2458400.542872939724, 107.12400,  20.17500,              287.12400,  69.82500,       287.12110,       69.82374,    284.03545,     +45.82875,     284.03464,      +45.82769,  3146129.09, -3511529.27,  4422189.28,      43.355194,      -81.180170,   96043.82,  101870.07,    6160.06,             6125.97,  -189.15,  16354.49,           22774.49,     -0.83,      2.74,           5.79,   None,   None
 10,          1,       0,  0.311000, 2458400.542873298284, 106.89500,  20.11900,              286.89500,  69.88100,       286.89144,       69.87944,    284.12150,     +45.75288,     284.12042,      +45.75157,  3146156.06, -3511162.83,  4421642.27,      43.353219,      -81.177083,   95482.85,  101238.09,    6819.02,             6784.93,  -255.45,  21256.68,           22575.67,     -1.02,      3.35,           7.14,   None,   None
 11,          1,       0,  0.343000, 2458400.542873668484, 106.60300,  20.06000,              286.60300,  69.94000,       286.61701,       69.94618,    284.21374,     +45.65597,     284.22337,      +45.66112,  3146187.74, -3510732.26,  4420999.54,      43.350898,      -81.173438,   94823.74,  100495.40,    7593.28,             7559.19,  -229.84,  24195.88,           22524.75,      4.02,    -13.13,          28.18,   None,   None
 12,          1,       0,  0.374000, 2458400.542874027509, 106.35800,  19.99500,              286.35800,  70.00500,       286.36235,       70.00693,    284.31348,     +45.57598,     284.31743,      +45.57758,  3146216.52, -3510341.18,  4420415.75,      43.348789,      -81.170135,   94225.08,   99821.39,    8296.55,             8262.46,  -251.83,  22685.98,           22499.38,      1.24,     -4.06,           8.78,   None,   None
 13,          1,       0,  0.405000, 2458400.542874386068, 106.07700,  19.92700,              286.07700,  70.07300,       286.07960,       70.07416,    284.41874,     +45.48439,     284.42176,      +45.48534,  3146247.88, -3509914.98,  4419779.54,      43.346490,      -81.166523,   93572.68,   99086.93,    9062.97,             9028.88,  -210.67,  24723.24,           22546.78,      0.74,     -2.42,           5.26,   None,   None
 14,          1,       0,  0.436000, 2458400.542874745093, 105.83000,  19.87200,              285.83000,  70.12800,       285.83545,       70.13045,    284.50466,     +45.40402,     284.50955,      +45.40603,  3146274.35, -3509555.24,  4419242.55,      43.344549,      -81.163494,   93022.03,   98467.87,    9709.86,             9675.77,  -289.05,  20867.33,           22535.74,      1.55,     -5.04,          11.05,   None,   None
 15,          1,       0,  0.467000, 2458400.542875103652, 105.61500,  19.82300,              285.61500,  70.17700,       285.61918,       70.17889,    284.58122,     +45.33447,     284.58547,      +45.33602,  3146297.33, -3509242.85,  4418776.22,      43.342864,      -81.160880,   92543.82,   97930.93,   10271.63,            10237.54,  -452.54,  18121.58,           22431.42,      1.19,     -3.86,           8.50,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_010852_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.547832586337
Time: 2018-10-09 01:08:52.735460 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 49.08808 deg
 R.A. = 267.19049  Dec = +56.48988 deg

Best intersection: Stations 2 and 1 with Qconv = 49.09 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3230896.48 +/- 4.14 m
 Y =  -3420564.00 +/- 68.75 m
 Z =   4445495.86 +/- 87.58 m
 Vx =     -884.54 +/- 12.89 m/s
 Vy =   -12872.40 +/- 232.91 m/s
 Vz =    19059.26 +/- 373.79 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.682802e+01, +2.527159e+02, -3.217294e+02, +4.694777e+01, +6.971633e+02, -9.371142e+02
+2.527159e+02, +4.647542e+03, -5.914847e+03, +7.157269e+02, +1.229292e+04, -1.647481e+04
-3.217294e+02, -5.914847e+03, +7.550979e+03, -8.873657e+02, -1.529100e+04, +2.048652e+04
+4.694777e+01, +7.157269e+02, -8.873657e+02, +2.737176e+02, +4.034578e+03, -5.610554e+03
+6.971633e+02, +1.229292e+04, -1.529100e+04, +4.034578e+03, +6.338238e+04, -8.785972e+04
-9.371142e+02, -1.647481e+04, +2.048652e+04, -5.610554e+03, -8.785972e+04, +1.220406e+05

Timing offsets (from input data):
         2: 0.002063 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 01:08:52.735460 UTC
  Lon     = -81.462406 +/- 0.0006 deg
  Lat     = +43.563337 +/- 0.0003 deg
  Lat geo = +43.374308 +/- 0.0003 deg
  Ht      =  105138.96 +/- 94.68 m

  JD dynamic   = 2458400.548633327242 
  LST apparent = 313.3666437559 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.06904 +/- 0.0191 deg
  Dec       = +55.90275 +/- 0.0402 deg
  Azimuth   = +309.36918 +/- 0.0753 deg
  Elevation = +57.79795 +/- 0.0116 deg
  Vavg      =  22.47904 +/- 0.0820 km/s
  Vinit     =  23.01601 +/- 0.4405 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.12281 +/- 0.0191 deg
  Dec       = +56.42127 +/- 0.0402 deg
  Azimuth   = +310.40821 +/- 0.0753 deg
  Elevation = +58.35591 +/- 0.0116 deg
  Vavg      =  22.33983 +/- 0.0820 km/s
  Vinit     =  22.87679 +/- 0.4405 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.06782 +/- 0.1736 deg
  Dec    = +55.95033 +/- 0.0416 deg
  Vg     =  20.16394 +/- 0.5007 km/s
  Vinf   =  23.01601 +/- 0.4405 km/s
  Zc     =  32.32225 +/- 0.0117 deg
  Zg     =  34.51537 +/- 0.0973 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.67989 +/- 0.5298 deg
  Bg     = +78.74436 +/- 0.0225 deg
  Vh     =  38.43054 +/- 0.3432 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.02014 +/- 0.0476 deg
  Bh     = +30.97313 +/- 0.5414 deg
  Vh_x   =  -6.86216 +/- 0.0065 km/s
  Vh_y   =  32.22822 +/- 0.1063 km/s
  Vh_z   = -19.77774 +/- 0.4907 km/s
Orbit:
  La Sun = 195.443406 +/- -0.0000 deg
  a      =   2.966695 +/- 0.3314 AU
  e      =   0.664348 +/- 0.0298
  i      =  31.018321 +/- 0.5431 deg
  peri   = 172.646597 +/- 0.1312 deg
  node   = 195.444333 +/- 0.0000 deg
  Pi     =   8.090930 +/- 0.1312 deg
  q      =   0.995776 +/- 0.0000 AU
  f      =   7.351348 +/- 0.1312 deg
  M      =   1.110530 +/- 0.1667 deg
  Q      =   4.937613 +/- 0.6628 AU
  n      =   0.192884 +/- 0.0247 deg/day
  T      =   5.109871 +/- 0.9230 years
  Last perihelion JD = 2458394.791110 (2018-10-03 06:59:11.937443) +/- 0.1517 days
  Tj     =   2.721473 +/- 0.1529
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +8.489381e-04, +9.299240e-07, +4.299372e-03, -1.836091e-08, +6.470577e-05, +2.698631e-04
q   , +9.299240e-07, +1.187428e-09, +4.882783e-06, -2.025314e-11, +7.456470e-08, +2.968525e-07
Tp  , +4.299372e-03, +4.882783e-06, +2.201855e-02, -9.337337e-08, +3.324704e-04, +1.369384e-03
node, -1.836091e-08, -2.025314e-11, -9.337337e-08, +3.985556e-13, -1.406111e-09, -5.849019e-09
peri, +6.470577e-05, +7.456470e-08, +3.324704e-04, -1.406111e-09, +5.026999e-06, +2.061689e-05
i   , +2.698631e-04, +2.968525e-07, +1.369384e-03, -5.849019e-09, +2.061689e-05, +8.591061e-05

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 3.689625
 a2 = 6.788476

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 2.811e-05 s
  Stddev    = 5.30e-03 s

Begin point on the trajectory:
  Lon =   -81.462598 +/- 0.0006 deg
  Lat =    43.563451 +/- 0.0002 deg
  Ht  = 105171.29 +/- 87.70 m
End point on the trajectory:
  Lon =   -81.378748 +/- 0.0003 deg
  Lat =    43.511485 +/- 0.0001 deg
  Ht  = 90526.02 +/- 43.97 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   1.184856,   7.614800,    99325.04,    90704.49,          0.004117,      4.93,      5.42,              17.57, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   1.334571,   7.732258,   104923.74,    90562.89,          0.001828,      2.10,      3.06,               5.28, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.273552, 2458400.547835648060, 166.75600,  22.30700,              346.75600,  67.69300,       346.76052,       67.68598,    301.86030,     +64.50193,     301.85765,      +64.50906,  3231160.25, -3416710.59,  4439813.61,      43.542845,      -81.428937,   99325.04,  106881.53,       0.00,             6633.07,    -8.59,      0.00,           22713.35,     -9.96,     -9.07,          26.00,   None,   None
  1,          2,       0,  0.305552, 2458400.547836018261, 167.09300,  22.27800,              347.09300,  67.72200,       347.09624,       67.71684,    302.16052,     +64.52415,     302.15876,      +64.52938,  3231189.89, -3416283.54,  4439179.07,      43.540538,      -81.425233,   98677.70,  106160.54,     765.43,             7398.49,    40.26,  23919.58,           22713.35,     -7.26,     -6.61,          19.09,   None,   None
  2,          2,       0,  0.336552, 2458400.547836377285, 167.39900,  22.25800,              347.39900,  67.74200,       347.39782,       67.74392,    302.42803,     +64.54901,     302.42898,      +64.54706,  3231216.21, -3415904.19,  4438615.41,      43.538489,      -81.421953,   98102.66,  105520.61,    1445.36,             8078.43,    26.01,  21933.36,           22713.35,      2.68,      2.44,           7.10,   None,   None
  3,          2,       0,  0.367552, 2458400.547836735845, 167.71300,  22.23000,              347.71300,  67.77000,       347.71211,       67.77148,    302.70939,     +64.56642,     302.71029,      +64.56492,  3231243.22, -3415515.09,  4438037.25,      43.536386,      -81.418585,   97512.84,  104864.65,    2142.79,             8775.85,    29.25,  22497.65,           22713.35,      2.05,      1.87,           5.45,   None,   None
  4,          2,       0,  0.398552, 2458400.547837094869, 168.01200,  22.20200,              348.01200,  67.79800,       348.01247,       67.79720,    302.97862,     +64.58063,     302.97888,      +64.58144,  3231268.73, -3415147.51,  4437491.09,      43.534399,      -81.415410,   96955.67,  104245.47,    2801.62,             9434.69,    -6.11,  21252.65,           22376.39,     -1.10,     -1.00,           2.95,   None,   None
  5,          2,       0,  0.429552, 2458400.547837453429, 168.33500,  22.17200,              348.33500,  67.82800,       348.33713,       67.82431,    303.26942,     +64.59497,     303.26887,      +64.59871,  3231295.83, -3414757.09,  4436910.99,      43.532289,      -81.412029,   96363.90,  103588.24,    3501.39,            10134.45,    -0.52,  22573.17,           22307.16,     -5.05,     -4.59,          13.59,   None,   None
  6,          2,       0,  0.460552, 2458400.547837812454, 168.63600,  22.14900,              348.63600,  67.85100,       348.63726,       67.84876,    303.53664,     +64.61186,     303.53671,      +64.61413,  3231320.63, -3414399.74,  4436380.01,      43.530356,      -81.408946,   95822.24,  102987.17,    4141.89,            10774.96,   -54.21,  20661.44,           22106.92,     -3.04,     -2.77,           8.24,   None,   None
  7,          2,       0,  0.491552, 2458400.547838171013, 168.98400,  22.12800,              348.98400,  67.87200,       348.98177,       67.87607,    303.84166,     +64.63534,     303.84381,      +64.63121,  3231348.53, -3413997.81,  4435782.79,      43.528183,      -81.405461,   95213.03,  102311.51,    4862.32,            11495.38,   -27.97,  23239.48,           22117.18,      5.49,      5.00,          14.96,   None,   None
  8,          2,       0,  0.522552, 2458400.547838530038, 169.33500,  22.10100,              349.33500,  67.89900,       349.33282,       67.90309,    304.15416,     +64.65207,     304.15640,      +64.64792,  3231376.51, -3413594.59,  4435183.67,      43.526001,      -81.401964,   94601.91,  101634.27,    5585.02,            12218.09,     0.55,  23313.05,           22201.43,      5.48,      4.98,          15.02,   None,   None
  9,          2,       0,  0.553552, 2458400.547838888597, 169.65700,  22.07500,              349.65700,  67.92500,       349.65583,       67.92725,    304.44193,     +64.66495,     304.44373,      +64.66267,  3231401.99, -3413227.51,  4434638.24,      43.524015,      -81.398792,   94045.53,  101018.24,    6242.97,            12876.04,   -35.68,  21224.28,           22191.24,      2.99,      2.72,           8.26,   None,   None
 10,          2,       0,  0.585552, 2458400.547839259263, 169.95300,  22.05100,              349.95300,  67.94900,       349.95305,       67.94890,    304.70663,     +64.67561,     304.70791,      +64.67571,  3231425.26, -3412892.17,  4434139.97,      43.522200,      -81.395909,   93537.26,  100455.96,    6844.03,            13477.10,  -151.21,  18782.95,           22025.66,     -0.13,     -0.12,           0.37,   None,   None
 11,          2,       0,  0.616552, 2458400.547839617822, 170.29500,  22.02500,              350.29500,  67.97500,       350.29592,       67.97313,    305.01137,     +64.68826,     305.01232,      +64.69015,  3231451.53, -3412513.63,  4433577.52,      43.520151,      -81.392633,   92963.56,   99821.64,    7522.50,            14155.57,  -166.92,  21886.29,           21925.20,     -2.45,     -2.23,           6.84,   None,   None
 12,          2,       0,  0.647552, 2458400.547839976847, 170.62200,  21.99900,              350.62200,  68.00100,       350.62456,       67.99565,    305.30358,     +64.69797,     305.30382,      +64.70338,  3231476.42, -3412155.04,  4433044.70,      43.518209,      -81.389536,   92420.08,   99221.24,    8165.23,            14798.30,  -218.38,  20733.17,           21825.45,     -6.96,     -6.34,          19.57,   None,   None
 13,          2,       0,  0.678552, 2458400.547840335406, 170.96200,  21.98900,              350.96200,  68.01100,       350.95884,       68.01784,    305.59671,     +64.72313,     305.60003,      +64.71622,  3231501.38, -3411795.45,  4432510.40,      43.516262,      -81.386430,   91875.10,   98619.65,    8809.75,            15442.82,  -268.05,  20790.91,           21733.37,      8.84,      8.04,          24.99,   None,   None
 14,          2,       0,  0.709552, 2458400.547840694431, 171.32900,  21.96500,              351.32900,  68.03500,       351.32615,       68.04138,    305.92191,     +64.73608,     305.92517,      +64.72964,  3231528.31, -3411407.44,  4431933.86,      43.514160,      -81.383068,   91287.06,   97971.00,    9505.22,            16138.29,  -266.76,  22434.61,           21691.01,      8.18,      7.45,          23.29,   None,   None
 15,          2,       0,  0.740552, 2458400.547841052990, 171.69600,  21.93700,              351.69600,  68.06300,       351.69549,       68.06419,    306.24956,     +64.74358,     306.25176,      +64.74238,  3231554.99, -3411023.02,  4431362.67,      43.512077,      -81.379738,   90704.49,   97328.95,   10194.24,            16827.31,  -271.93,  22226.33,           21674.42,      1.51,      1.37,           4.33,   None,   None
  0,          1,       0,  0.000000, 2458400.547832586337, 120.97000,  32.32300,              300.97000,  57.67700,       300.96980,       57.67385,    267.00883,     +51.21725,     267.00272,      +51.21689,  3230903.94, -3420403.55,  4445300.82,      43.562766,      -81.460999,  104923.74,  123380.43,       0.00,               13.92,  -502.04,      0.00,           26830.70,     -5.58,      3.87,          11.35,   None,   None
  1,          1,       0,  0.031000, 2458400.547832945362, 120.89700,  32.32600,              300.89700,  57.67400,       300.89684,       57.67141,    267.00904,     +51.17810,     267.00396,      +51.17781,  3230939.95, -3419884.69,  4444529.87,      43.559970,      -81.456470,  104137.05,  122458.57,     929.98,              943.90,  -266.25,  29999.45,           26830.70,     -4.55,      3.15,           9.32,   None,   None
  2,          1,       0,  0.062000, 2458400.547833303921, 120.83700,  32.33000,              300.83700,  57.67000,       300.83692,       57.66867,    267.00683,     +51.14579,     267.00388,      +51.14565,  3230968.67, -3419470.90,  4443915.04,      43.557739,      -81.452885,  103509.69,  121724.40,    1671.64,             1685.56,  -218.77,  23924.57,           26830.70,     -2.32,      1.60,           4.78,   None,   None
  3,          1,       0,  0.093000, 2458400.547833662946, 120.76800,  32.33000,              300.76800,  57.67000,       300.76778,       57.66600,    267.01165,     +51.10902,     267.00459,      +51.10857,  3231001.73, -3418994.64,  4443207.38,      43.555171,      -81.448738,  102787.63,  120878.70,    2525.28,             2539.20,   -59.32,  27536.78,           26830.70,     -6.95,      4.80,          14.41,   None,   None
  4,          1,       0,  0.124000, 2458400.547834021505, 120.71300,  32.33600,              300.71300,  57.66400,       300.71295,       57.66303,    267.00601,     +51.07920,     267.00389,      +51.07910,  3231027.10, -3418629.07,  4442664.20,      43.553199,      -81.445584,  102233.41,  120230.70,    3180.51,             3194.43,   -98.28,  21136.45,           25665.58,     -1.67,      1.15,           3.48,   None,   None
  5,          1,       0,  0.156000, 2458400.547834392171, 120.64500,  32.33900,              300.64500,  57.66100,       300.64496,       57.66006,    267.00610,     +51.04271,     267.00415,      +51.04260,  3231058.65, -3418174.47,  4441988.73,      43.550747,      -81.441635,  101544.22,  119423.91,    3995.33,             4009.25,    -0.04,  25462.99,           25302.28,     -1.62,      1.12,           3.40,   None,   None
  6,          1,       0,  0.187000, 2458400.547834750731, 120.60100,  32.34100,              300.60100,  57.65900,       300.60090,       57.65682,    267.00610,     +51.01909,     267.00232,      +51.01885,  3231078.07, -3417894.65,  4441572.95,      43.549237,      -81.439251,  101120.00,  118929.07,    4496.88,             4510.79,  -192.68,  16178.89,           24200.66,     -3.74,      2.57,           7.87,   None,   None
  7,          1,       0,  0.218000, 2458400.547835109755, 120.52100,  32.34600,              300.52100,  57.65400,       300.52100,       57.65395,    267.00400,     +50.97602,     267.00373,      +50.97601,  3231114.75, -3417366.16,  4440787.69,      43.546384,      -81.434633,  100318.84,  117990.26,    5444.12,             5458.04,    60.38,  30556.37,           24270.17,     -0.09,      0.06,           0.18,   None,   None
  8,          1,       0,  0.249000, 2458400.547835468315, 120.45500,  32.34800,              300.45500,  57.65200,       300.45496,       57.65083,    267.00570,     +50.94066,     267.00379,      +50.94054,  3231144.21, -3416941.70,  4440157.00,      43.544093,      -81.430949,   99675.39,  117237.23,    6204.92,             6218.83,   126.99,  24541.75,           24320.59,     -1.98,      1.36,           4.22,   None,   None
  9,          1,       0,  0.280000, 2458400.547835827339, 120.37600,  32.35200,              300.37600,  57.64800,       300.37599,       57.64775,    267.00526,     +50.89820,     267.00493,      +50.89817,  3231179.36, -3416435.27,  4439404.51,      43.541358,      -81.426527,   98907.73,  116337.92,    7112.63,             7126.55,   340.51,  29281.07,           24615.18,     -0.42,      0.29,           0.91,   None,   None
 10,          1,       0,  0.311000, 2458400.547836185899, 120.33000,  32.35500,              300.33000,  57.64500,       300.32998,       57.64427,    267.00398,     +50.87342,     267.00303,      +50.87334,  3231198.63, -3416157.60,  4438991.95,      43.539858,      -81.424161,   98486.80,  115847.02,    7610.31,             7624.22,   144.00,  16054.05,           24389.21,     -1.22,      0.83,           2.62,   None,   None
 11,          1,       0,  0.342000, 2458400.547836544923, 120.28800,  32.35700,              300.28800,  57.64300,       300.28793,       57.64071,    267.00400,     +50.85085,     267.00072,      +50.85061,  3231215.88, -3415908.99,  4438622.53,      43.538515,      -81.422056,   98109.90,  115408.00,    8055.92,             8069.84,  -104.57,  14374.72,           23875.57,     -3.81,      2.61,           8.25,   None,   None
 12,          1,       0,  0.373000, 2458400.547836903483, 120.21400,  32.36200,              300.21400,  57.63800,       300.21398,       57.63734,    267.00177,     +50.81095,     267.00119,      +50.81088,  3231247.59, -3415452.08,  4437943.64,      43.536046,      -81.418079,   97417.34,  114597.20,    8874.86,             8888.78,    20.18,  26417.30,           23648.10,     -1.08,      0.74,           2.36,   None,   None
 13,          1,       0,  0.404000, 2458400.547837262508, 120.14800,  32.36700,              300.14800,  57.63300,       300.14802,       57.63383,    266.99899,     +50.77531,     267.00087,      +50.77540,  3231275.24, -3415053.70,  4437351.71,      43.533892,      -81.414627,   96813.49,  113890.90,    9588.90,             9602.82,    40.04,  23033.71,           23487.47,      1.36,     -0.93,           2.97,   None,   None
 14,          1,       0,  0.436000, 2458400.547837632708, 120.07600,  32.37300,              300.07600,  57.62700,       300.07606,       57.63013,    266.99517,     +50.73638,     267.00081,      +50.73670,  3231305.13, -3414623.11,  4436711.91,      43.531564,      -81.410890,   96160.84,  113127.30,   10360.68,            10374.60,    95.24,  24118.01,           23398.91,      5.11,     -3.49,          11.28,   None,   None
 15,          1,       0,  0.467000, 2458400.547837991733, 120.02700,  32.37500,              300.02700,  57.62500,       300.02702,       57.62637,    266.99589,     +50.71007,     266.99888,      +50.71021,  3231324.60, -3414342.61,  4436295.12,      43.530047,      -81.408497,   95735.63,  112631.45,   10863.45,            10877.37,   -96.18,  16218.39,           23181.83,      2.22,     -1.52,           4.92,   None,   None
 16,          1,       0,  0.498000, 2458400.547838350292, 119.95300,  32.37800,              299.95300,  57.62200,       299.95301,       57.62265,    266.99706,     +50.67034,     266.99905,      +50.67040,  3231354.74, -3413908.24,  4435649.70,      43.527698,      -81.404720,   95077.28,  111861.02,   11642.01,            11655.92,   -11.81,  25114.67,           23070.81,      1.04,     -0.71,           2.33,   None,   None
 17,          1,       0,  0.529000, 2458400.547838709317, 119.89900,  32.38300,              299.89900,  57.61700,       299.89902,       57.61877,    266.99354,     +50.64107,     266.99742,      +50.64125,  3231375.88, -3413603.75,  4435197.27,      43.526051,      -81.402111,   94615.74,  111322.41,   12187.77,            12201.68,  -160.24,  17605.16,           22897.45,      2.84,     -1.93,           6.37,   None,   None
 18,          1,       0,  0.560000, 2458400.547839067876, 119.81000,  32.38700,              299.81000,  57.61300,       299.81001,       57.61490,    266.99448,     +50.59324,     266.99870,      +50.59343,  3231411.62, -3413088.66,  4434431.92,      43.523263,      -81.397608,   93835.11,  110408.03,   13111.00,            13124.92,    68.81,  29781.83,           22881.63,      3.03,     -2.06,           6.84,   None,   None
 19,          1,       0,  0.591000, 2458400.547839426901, 119.76800,  32.39100,              299.76800,  57.60900,       299.76801,       57.61086,    266.99165,     +50.57046,     266.99593,      +50.57064,  3231427.16, -3412864.79,  4434099.29,      43.522052,      -81.395723,   93495.75,  110013.34,   13512.25,            13526.17,  -224.12,  12943.52,           22728.76,      2.95,     -2.01,           6.69,   None,   None
 20,          1,       0,  0.622000, 2458400.547839785460, 119.69800,  32.39500,              299.69800,  57.60500,       299.69800,       57.60678,    266.99117,     +50.53275,     266.99545,      +50.53292,  3231454.19, -3412475.35,  4433520.63,      43.519943,      -81.392349,   92905.51,  109323.23,   14210.28,            14224.20,  -220.28,  22517.03,           22612.84,      2.82,     -1.91,           6.42,   None,   None
 21,          1,       0,  0.653000, 2458400.547840144485, 119.62300,  32.39800,              299.62300,  57.60200,       299.62300,       57.60261,    266.99272,     +50.49247,     266.99530,      +50.49253,  3231482.90, -3412061.71,  4432906.02,      43.517704,      -81.388757,   92278.64,  108590.01,   14951.67,            14965.58,  -173.08,  23915.78,           22541.15,      0.96,     -0.65,           2.20,   None,   None
 22,          1,       0,  0.685000, 2458400.547840514686, 119.56700,  32.40300,              299.56700,  57.59700,       299.56699,       57.59824,    266.98962,     +50.46211,     266.99332,      +50.46223,  3231503.48, -3411765.10,  4432465.31,      43.516097,      -81.386222,   91829.08,  108065.75,   15483.30,            15497.22,  -358.03,  16613.53,           22420.11,      1.94,     -1.32,           4.48,   None,   None
 23,          1,       0,  0.716000, 2458400.547840873711, 119.51100,  32.40400,              299.51100,  57.59600,       299.51102,       57.59394,    266.99280,     +50.43215,     266.99147,      +50.43195,  3231523.91, -3411470.82,  4432028.04,      43.514503,      -81.383703,   91383.04,  107545.52,   16010.76,            16024.68,  -524.75,  17014.88,           22273.13,     -3.20,      2.17,           7.41,   None,   None
 24,          1,       0,  0.747000, 2458400.547841232270, 119.41100,  32.40900,              299.41100,  57.59100,       299.41102,       57.58942,    266.99357,     +50.37833,     266.99312,      +50.37818,  3231561.47, -3410929.58,  4431223.83,      43.511570,      -81.378961,   90562.89,  106584.79,   16980.87,            16994.79,  -248.83,  31293.94,           22241.77,     -2.43,      1.65,           5.69,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_011017_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.548807117622
Time: 2018-10-09 01:10:16.934963 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 66.40890 deg
 R.A. = 267.38960  Dec = +56.54724 deg

Best intersection: Stations 2 and 1 with Qconv = 66.41 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3268549.91 +/- 8.39 m
 Y =  -3399901.70 +/- 18.05 m
 Z =   4433520.78 +/- 29.17 m
 Vx =     -684.08 +/- 15.43 m/s
 Vy =   -13345.72 +/- 19.08 m/s
 Vz =    19909.90 +/- 37.71 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+7.753891e+01, -7.002568e+01, +1.459613e+02, +1.224406e+02, -1.647186e+02, +3.106880e+02
-7.002568e+01, +3.360273e+02, -5.395881e+02, -1.338835e+02, +2.001231e+02, -3.616705e+02
+1.459613e+02, -5.395881e+02, +8.881250e+02, +2.691465e+02, -3.795392e+02, +7.021916e+02
+1.224406e+02, -1.338835e+02, +2.691465e+02, +2.438744e+02, -3.030030e+02, +5.892858e+02
-1.647186e+02, +2.001231e+02, -3.795392e+02, -3.030030e+02, +4.331522e+02, -7.943218e+02
+3.106880e+02, -3.616705e+02, +7.021916e+02, +5.892858e+02, -7.943218e+02, +1.492488e+03

Timing offsets (from input data):
         2: 0.000406 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 01:10:16.934963 UTC
  Lon     = -81.309279 +/- 0.0001 deg
  Lat     = +43.419268 +/- 0.0001 deg
  Lat geo = +43.230285 +/- 0.0001 deg
  Ht      =  104890.16 +/- 31.73 m

  JD dynamic   = 2458400.549607858527 
  LST apparent = 313.8715625955 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 267.06568 +/- 0.0700 deg
  Dec       = +56.13104 +/- 0.0141 deg
  Azimuth   = +309.99923 +/- 0.0296 deg
  Elevation = +57.96968 +/- 0.0385 deg
  Vavg      =  22.52275 +/- 0.0320 km/s
  Vinit     =  23.97875 +/- 0.0414 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 268.09416 +/- 0.0700 deg
  Dec       = +56.62714 +/- 0.0141 deg
  Azimuth   = +311.01612 +/- 0.0296 deg
  Elevation = +58.50245 +/- 0.0385 deg
  Vavg      =  22.38509 +/- 0.0320 km/s
  Vinit     =  23.84109 +/- 0.0414 km/s
Radiant (geocentric, J2000):
  R.A.   = 263.41273 +/- 0.0878 deg
  Dec    = +56.21255 +/- 0.0169 deg
  Vg     =  21.25617 +/- 0.0469 km/s
  Vinf   =  23.97875 +/- 0.0414 km/s
  Zc     =  32.15209 +/- 0.0384 deg
  Zg     =  34.13948 +/- 0.0490 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 250.10575 +/- 0.2258 deg
  Bg     = +79.19446 +/- 0.0288 deg
  Vh     =  39.15559 +/- 0.0321 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.31483 +/- 0.0241 deg
  Bh     = +32.22735 +/- 0.0537 deg
  Vh_x   =  -7.06463 +/- 0.0151 km/s
  Vh_y   =  32.36108 +/- 0.0057 km/s
  Vh_z   = -20.88090 +/- 0.0479 km/s
Orbit:
  La Sun = 195.444369 +/- 0.0000 deg
  a      =   3.654118 +/- 0.0326 AU
  e      =   0.727287 +/- 0.0028
  i      =  32.265962 +/- 0.0532 deg
  peri   = 173.713269 +/- 0.0684 deg
  node   = 195.445201 +/- 0.0000 deg
  Pi     =   9.158470 +/- 0.0684 deg
  q      =   0.996526 +/- 0.0001 AU
  f      =   6.284761 +/- 0.0684 deg
  M      =   0.682181 +/- 0.0207 deg
  Q      =   6.311710 +/- 0.0652 AU
  n      =   0.141101 +/- 0.0023 deg/day
  T      =   6.985130 +/- 0.0904 years
  Last perihelion JD = 2458395.714909 (2018-10-04 05:09:28.125679) +/- 0.0568 days
  Tj     =   2.396813 +/- 0.0144
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +8.429003e-06, +1.497381e-07, +1.669864e-04, -1.831276e-10, +3.490552e-06, +2.791070e-06
q   , +1.497381e-07, +2.867502e-09, +3.151702e-06, -3.315337e-12, +6.621667e-08, +5.053886e-08
Tp  , +1.669864e-04, +3.151702e-06, +3.473670e-03, -3.683126e-09, +7.291225e-05, +5.614512e-05
node, -1.831276e-10, -3.315337e-12, -3.683126e-09, +3.998360e-15, -7.708555e-11, -6.093608e-11
peri, +3.490552e-06, +6.621667e-08, +7.291225e-05, -7.708555e-11, +1.530970e-06, +1.175133e-06
i   , +2.791070e-06, +5.053886e-08, +5.614512e-05, -6.093608e-11, +1.175133e-06, +9.287475e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 27.867338
 a2 = 4.472235

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.375e-05 s
  Stddev    = 3.71e-03 s

Begin point on the trajectory:
  Lon =   -81.309366 +/- 0.0000 deg
  Lat =    43.419321 +/- 0.0000 deg
  Ht  = 104905.12 +/- 23.01 m
End point on the trajectory:
  Lon =   -81.213004 +/- 0.0000 deg
  Lat =    43.357973 +/- 0.0000 deg
  Ht  = 87739.46 +/- 15.25 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  24.964402,   4.621196,   103558.36,    88646.50,          0.002530,      3.83,      2.34,              25.28, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  29.555503,   4.398171,   104905.12,    87739.46,          0.027948,     48.04,     23.76,              11.90, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.066185, 2458400.548807870597, 182.62400,  13.65600,                2.62400,  76.34400,         2.61728,       76.34976,    314.99738,     +56.82990,     314.99384,      +56.82425,  3268594.73, -3399027.34,  4432216.36,      43.414525,      -81.301796,  103558.36,  106189.30,       0.00,             1570.99,  -100.24,      0.00,           24589.28,      5.78,      9.44,          21.49,   None,   None
  1,          2,       0,  0.159185, 2458400.548808947206, 184.93600,  13.51300,                4.93600,  76.48700,         4.92915,       76.49383,    315.96072,     +56.63992,     315.95680,      +56.63331,  3268663.22, -3397691.10,  4430222.88,      43.407270,      -81.290329,  101523.18,  104034.73,    2400.87,             3971.87,    70.61,  25815.85,           24589.28,      6.65,     10.87,          25.26,   None,   None
  2,          2,       0,  0.190185, 2458400.548809305765, 185.60000,  13.47200,                5.60000,  76.52800,         5.59686,       76.53129,    316.23107,     +56.58038,     316.22950,      +56.57721,  3268682.36, -3397317.75,  4429665.89,      43.405242,      -81.287145,  100954.55,  103434.50,    3071.70,             4642.69,    -1.91,  21639.53,           24589.28,      3.17,      5.19,          12.13,   None,   None
  3,          2,       0,  0.221185, 2458400.548809664790, 186.33900,  13.43200,                6.33900,  76.56800,         6.33688,       76.57036,    316.53000,     +56.51711,     316.52914,      +56.51485,  3268703.14, -3396912.39,  4429061.15,      43.403040,      -81.283677,  100337.20,  102783.76,    3800.02,             5371.02,   -16.92,  23494.33,           24589.28,      2.25,      3.68,           8.67,   None,   None
  4,          2,       0,  0.252185, 2458400.548810023349, 187.09500,  13.39400,                7.09500,  76.60600,         7.09344,       76.60784,    316.83317,     +56.45249,     316.83276,      +56.45073,  3268723.99, -3396505.53,  4428454.19,      43.400829,      -81.280195,   99717.59,  102131.62,    4531.03,             6102.02,   -29.26,  23580.82,           24319.32,      1.74,      2.85,           6.74,   None,   None
  5,          2,       0,  0.283185, 2458400.548810382374, 187.96400,  13.35500,                7.96400,  76.64500,         7.96195,       76.64762,    317.17892,     +56.37936,     317.17812,      +56.37687,  3268747.39, -3396049.02,  4427773.14,      43.398348,      -81.276271,   99022.39,  101401.13,    5351.26,             6922.25,    47.63,  26458.94,           24400.17,      2.46,      4.02,           9.58,   None,   None
  6,          2,       0,  0.315185, 2458400.548810752574, 188.73600,  13.32100,                8.73600,  76.67900,         8.73480,       76.68065,    317.48265,     +56.31196,     317.48261,      +56.31040,  3268767.93, -3395648.32,  4427175.35,      43.396169,      -81.272847,   98412.17,  100760.94,    6071.22,             7642.21,     0.27,  22498.73,           24289.42,      1.53,      2.51,           6.02,   None,   None
  7,          2,       0,  0.346185, 2458400.548811111134, 189.45100,  13.29100,                9.45100,  76.70900,         9.45090,       76.70915,    317.76140,     +56.24846,     317.76248,      +56.24832,  3268786.69, -3395282.42,  4426629.47,      43.394179,      -81.269727,   97854.95,  100177.21,    6728.65,             8299.64,   -85.64,  21207.42,           24039.66,      0.14,      0.22,           0.54,   None,   None
  8,          2,       0,  0.377185, 2458400.548811470158, 190.28600,  13.26200,               10.28600,  76.73800,        10.28514,       76.73941,    318.08569,     +56.17712,     318.08605,      +56.17580,  3268808.08, -3394865.11,  4426006.90,      43.391909,      -81.266151,   97219.47,   99512.59,    7478.45,             9049.44,   -79.18,  24187.13,           23913.72,      1.29,      2.11,           5.12,   None,   None
  9,          2,       0,  0.408185, 2458400.548811828718, 191.11800,  13.23300,               11.11800,  76.76700,        11.11810,       76.76683,    318.40498,     +56.10266,     318.40652,      +56.10282,  3268829.08, -3394455.44,  4425395.74,      43.389680,      -81.262642,   96595.65,   98861.24,    8214.51,             9785.51,   -86.46,  23744.10,           23835.00,     -0.16,     -0.26,           0.63,   None,   None
 10,          2,       0,  0.439185, 2458400.548812187742, 191.87300,  13.21000,               11.87300,  76.79000,        11.87326,       76.78948,    318.69295,     +56.03551,     318.69486,      +56.03600,  3268847.88, -3394088.63,  4424848.51,      43.387684,      -81.259513,   96037.08,   98278.93,    8873.58,            10444.57,  -170.74,  21260.05,           23689.10,     -0.47,     -0.77,           1.90,   None,   None
 11,          2,       0,  0.470185, 2458400.548812546302, 192.67000,  13.19000,               12.67000,  76.81000,        12.66964,       76.81081,    318.99575,     +55.96586,     318.99689,      +55.96510,  3268867.38, -3393708.17,  4424280.93,      43.385613,      -81.256262,   95457.76,   97675.95,    9557.15,            11128.14,  -230.51,  22050.67,           23544.77,      0.73,      1.19,           2.94,   None,   None
 12,          2,       0,  0.501185, 2458400.548812905326, 193.51100,  13.17100,               13.51100,  76.82900,        13.51043,       76.83053,    319.31285,     +55.89118,     319.31361,      +55.88976,  3268887.63, -3393313.21,  4423691.70,      43.383462,      -81.252883,   94856.36,   97051.05,   10266.79,            11837.78,  -264.20,  22891.78,           23434.08,      1.36,      2.22,           5.53,   None,   None
 13,          2,       0,  0.532185, 2458400.548813263886, 194.39500,  13.15200,               14.39500,  76.84800,        14.39494,       76.84819,    319.64278,     +55.81011,     319.64459,      +55.80993,  3268908.57, -3392904.70,  4423082.25,      43.381238,      -81.249382,   94234.35,   96405.90,   11000.79,            12571.78,  -273.55,  23677.22,           23367.96,      0.17,      0.28,           0.70,   None,   None
 14,          2,       0,  0.563185, 2458400.548813622911, 195.12600,  13.13900,               15.12600,  76.86100,        15.12604,       76.86085,    319.91415,     +55.74293,     319.91633,      +55.74307,  3268925.74, -3392569.64,  4422582.39,      43.379413,      -81.246534,   93724.16,   95877.52,   11602.80,            13173.79,  -414.88,  19419.84,           23233.60,     -0.13,     -0.22,           0.55,   None,   None
 15,          2,       0,  0.595185, 2458400.548813993111, 195.98100,  13.12700,               15.98100,  76.87300,        15.98105,       76.87276,    320.23011,     +55.66428,     320.23249,      +55.66450,  3268945.48, -3392184.57,  4422007.93,      43.377315,      -81.243245,   93137.85,   95271.37,   12294.66,            13865.66,  -490.33,  21620.74,           23107.12,     -0.21,     -0.34,           0.87,   None,   None
 16,          2,       0,  0.626185, 2458400.548814352136, 196.92900,  13.11600,               16.92900,  76.88400,        16.92919,       76.88240,    320.57770,     +55.57534,     320.58118,      +55.57681,  3268966.97, -3391765.36,  4421382.52,      43.375030,      -81.239649,   92499.59,   94612.84,   13047.88,            14618.87,  -480.46,  24297.27,           23040.34,     -1.38,     -2.26,           5.78,   None,   None
 17,          2,       0,  0.657185, 2458400.548814710695, 197.71500,  13.11000,               17.71500,  76.89000,        17.71512,       76.88811,    320.86466,     +55.50139,     320.86848,      +55.50312,  3268984.64, -3391420.53,  4420868.09,      43.373150,      -81.236712,   91974.56,   94072.02,   13667.44,            15238.43,  -604.24,  19985.81,           22942.48,     -1.61,     -2.65,           6.80,   None,   None
 18,          2,       0,  0.688185, 2458400.548815069720, 198.64600,  13.10800,               18.64600,  76.89200,        18.64600,       76.89146,    321.20436,     +55.41485,     321.20735,      +55.41534,  3269005.21, -3391019.35,  4420269.60,      43.370963,      -81.233275,   91363.78,   93444.12,   14388.25,            15959.24,  -626.77,  23251.89,           22876.02,     -0.46,     -0.75,           1.95,   None,   None
 19,          2,       0,  0.719185, 2458400.548815428279, 199.43300,  13.10700,               19.43300,  76.89300,        19.43294,       76.89202,    321.48890,     +55.33923,     321.49234,      +55.34013,  3269022.47, -3390682.60,  4419767.21,      43.369127,      -81.230410,   90851.06,   92917.88,   14993.30,            16564.29,  -765.06,  19517.75,           22781.54,     -0.83,     -1.36,           3.54,   None,   None
 20,          2,       0,  0.750185, 2458400.548815787304, 200.36300,  13.10700,               20.36300,  76.89300,        20.36250,       76.88926,    321.82227,     +55.24733,     321.82787,      +55.25073,  3269042.52, -3390291.46,  4419183.68,      43.366993,      -81.227062,   90255.56,   92307.94,   15696.08,            17267.08,  -805.62,  22670.45,           22709.46,     -3.14,     -5.15,          13.48,   None,   None
 21,          2,       0,  0.781185, 2458400.548816145863, 201.19400,  13.11400,               21.19400,  76.88600,        21.19365,       76.88421,    322.12229,     +55.16813,     322.12660,      +55.16975,  3269060.30, -3389944.57,  4418666.17,      43.365101,      -81.224106,   89727.43,   91767.95,   16319.35,            17890.35,  -925.69,  20105.50,           22625.31,     -1.50,     -2.45,           6.46,   None,   None
 22,          2,       0,  0.812185, 2458400.548816504888, 202.05200,  13.12100,               22.05200,  76.87900,        22.05126,       76.87616,    322.42866,     +55.08281,     322.43390,      +55.08539,  3269078.43, -3389590.73,  4418138.29,      43.363170,      -81.221088,   89188.72,   91218.18,   16955.11,            18526.11, -1033.27,  20508.45,           22538.69,     -2.36,     -3.87,          10.26,   None,   None
 23,          2,       0,  0.844185, 2458400.548816875089, 202.92300,  13.13500,               22.92300,  76.86500,        22.92303,       76.86510,    322.74216,     +54.99877,     322.74534,      +54.99868,  3269096.69, -3389234.58,  4417606.96,      43.361226,      -81.218054,   88646.50,   90665.86,   17595.02,            19166.02, -1160.68,  19997.19,           22446.07,      0.08,      0.14,           0.37,   None,   None
  0,          1,       0,  0.000000, 2458400.548807117622, 111.69500,  24.56500,              291.69500,  65.43500,       291.76834,       65.48125,    279.66620,     +47.32757,     279.73145,      +47.36068,  3268549.41, -3399911.52,  4433535.43,      43.419321,      -81.309366,  104905.12,  114748.14,       0.00,               17.64,   -66.57,      0.00,           25446.89,     49.08,    -99.46,         199.37,   None,   None
  1,          1,       0,  0.032000, 2458400.548807487823, 111.56400,  24.52200,              291.56400,  65.47800,       291.62299,       65.51528,    279.73429,     +47.27583,     279.78686,      +47.30247,  3268568.96, -3399530.10,  4432966.40,      43.417252,      -81.306117,  104324.13,  114081.39,     685.32,              667.68,  -183.85,  21416.28,           25446.89,     39.25,    -79.63,         160.52,   None,   None
  2,          1,       0,  0.063000, 2458400.548807846848, 111.37500,  24.47300,              291.37500,  65.52700,       291.43023,       65.56208,    279.81341,     +47.20061,     279.86287,      +47.22559,  3268594.68, -3399028.29,  4432217.78,      43.414530,      -81.301796,  103559.81,  113203.01,    1586.93,             1569.29,   -25.57,  29084.32,           25446.89,     36.59,    -74.21,         150.75,   None,   None
  3,          1,       0,  0.094000, 2458400.548808205407, 111.20800,  24.43300,              291.20800,  65.56700,       291.26232,       65.60168,    279.87856,     +47.13415,     279.92746,      +47.15876,  3268616.60, -3398600.59,  4431579.71,      43.412208,      -81.298131,  102908.37,  112455.17,    2355.40,             2337.76,    -0.45,  24789.14,           25446.89,     35.88,    -72.71,         148.72,   None,   None
  4,          1,       0,  0.125000, 2458400.548808564432, 111.01600,  24.39300,              291.01600,  65.60700,       291.07625,       65.64572,    279.94479,     +47.05757,     279.99938,      +47.08492,  3268640.54, -3398133.62,  4430883.06,      43.409673,      -81.294117,  102197.15,  111638.55,    3194.42,             3176.77,    95.22,  27065.08,           25823.91,     39.73,    -80.37,         165.65,   None,   None
  5,          1,       0,  0.156000, 2458400.548808922991, 110.86200,  24.35400,              290.86200,  65.64600,       290.91775,       65.68198,    280.00814,     +46.99678,     280.05890,      +47.02213,  3268660.50, -3397744.28,  4430302.22,      43.407559,      -81.290792,  101604.17,  110958.55,    3893.96,             3876.31,    51.42,  22565.80,           25470.44,     36.64,    -74.11,         153.68,   None,   None
  6,          1,       0,  0.187000, 2458400.548809282016, 110.70600,  24.31600,              290.70600,  65.68400,       290.75855,       65.71807,    280.07018,     +46.93527,     280.11829,      +46.95919,  3268680.24, -3397359.17,  4429727.69,      43.405467,      -81.287504,  101017.64,  110286.15,    4585.91,             4568.27,     0.03,  22321.00,           25007.90,     34.43,    -69.62,         145.26,   None,   None
  7,          1,       0,  0.218000, 2458400.548809640575, 110.52600,  24.26900,              290.52600,  65.73100,       290.57198,       65.76095,    280.14645,     +46.86472,     280.18882,      +46.88569,  3268703.09, -3396913.32,  4429062.55,      43.403045,      -81.283676,  100338.64,  109507.31,    5386.97,             5369.33,    57.76,  25840.81,           24883.62,     30.00,    -60.66,         127.46,   None,   None
  8,          1,       0,  0.249000, 2458400.548809999600, 110.32900,  24.22300,              290.32900,  65.77700,       290.37379,       65.80635,    280.22209,     +46.78738,     280.26365,      +46.80784,  3268726.96, -3396447.68,  4428367.87,      43.400515,      -81.279672,   99629.50,  108693.98,    6223.62,             6205.98,   151.06,  26988.60,           24965.34,     29.14,    -58.87,         124.64,   None,   None
  9,          1,       0,  0.281000, 2458400.548810369801, 110.14100,  24.18300,              290.14100,  65.81700,       290.18787,       65.84790,    280.28872,     +46.71351,     280.33246,      +46.73497,  3268748.89, -3396019.73,  4427729.44,      43.398188,      -81.276007,   98977.79,  107947.21,    6992.52,             6974.88,   152.64,  24028.08,           24954.36,     30.43,    -61.40,         130.94,   None,   None
 10,          1,       0,  0.312000, 2458400.548810728826, 109.99300,  24.14500,              289.99300,  65.85500,       290.03280,       65.88135,    280.35072,     +46.65602,     280.38820,      +46.67427,  3268766.82, -3395669.99,  4427207.68,      43.396287,      -81.273031,   98445.18,  107337.70,    7620.91,             7603.27,    37.69,  20270.72,           24736.01,     25.76,    -51.98,         111.48,   None,   None
 11,          1,       0,  0.343000, 2458400.548811087385, 109.82600,  24.10400,              289.82600,  65.89600,       289.86036,       65.91885,    280.41802,     +46.59119,     280.45073,      +46.60697,  3268786.52, -3395285.68,  4426634.33,      43.394197,      -81.269748,   97859.92,  106667.72,    8311.43,             8293.78,   -15.13,  22274.71,           24516.03,     22.17,    -44.73,          96.53,   None,   None
 12,          1,       0,  0.374000, 2458400.548811446410, 109.63900,  24.06200,              289.63900,  65.93800,       289.67184,       65.95997,    280.48781,     +46.51850,     280.51935,      +46.53361,  3268807.75, -3394871.45,  4426016.37,      43.391944,      -81.266199,   97229.15,  105945.53,    9055.68,             9038.04,   -14.22,  24008.19,           24366.55,     21.13,    -42.61,          92.60,   None,   None
 13,          1,       0,  0.405000, 2458400.548811804969, 109.47200,  24.02300,              289.47200,  65.97700,       289.50074,       65.99632,    280.55238,     +46.45390,     280.58035,      +46.46715,  3268826.66, -3394502.54,  4425466.00,      43.389936,      -81.263051,   96667.37,  105302.97,    9718.52,             9700.88,   -94.72,  21381.94,           24187.73,     18.44,    -37.18,          81.30,   None,   None
 14,          1,       0,  0.436000, 2458400.548812163994, 109.29700,  23.98400,              289.29700,  66.01600,       289.32336,       66.03382,    280.61745,     +46.38624,     280.64342,      +46.39843,  3268845.98, -3394125.67,  4424903.78,      43.387886,      -81.259833,   96093.50,  104646.67,   10395.65,            10378.00,  -160.94,  21842.80,           24013.13,     16.88,    -34.01,          74.84,   None,   None
 15,          1,       0,  0.467000, 2458400.548812522553, 109.11000,  23.94100,              289.11000,  66.05900,       289.13239,       66.07422,    280.68899,     +46.31428,     280.71148,      +46.32465,  3268866.48, -3393725.75,  4424307.15,      43.385709,      -81.256410,   95484.53,  103950.20,   11114.20,            11096.56,  -185.72,  23179.22,           23877.95,     14.30,    -28.80,          63.80,   None,   None
 16,          1,       0,  0.498000, 2458400.548812881578, 108.93700,  23.90000,              288.93700,  66.10000,       288.95347,       66.11125,    280.75703,     +46.24802,     280.77419,      +46.25567,  3268885.34, -3393357.75,  4423758.14,      43.383705,      -81.253270,   94924.18,  103309.85,   11775.40,            11757.76,  -267.86,  21329.05,           23735.37,     10.49,    -21.12,          47.08,   None,   None
 17,          1,       0,  0.529000, 2458400.548813240137, 108.75000,  23.85900,              288.75000,  66.14100,       288.76376,       66.15045,    280.82590,     +46.17633,     280.84070,      +46.18273,  3268905.06, -3392973.19,  4423184.44,      43.381611,      -81.249982,   94338.63,  102640.73,   12466.35,            12448.71,  -320.26,  22288.55,           23609.98,      8.74,    -17.60,          39.49,   None,   None
 18,          1,       0,  0.561000, 2458400.548813610803, 108.56600,  23.82000,              288.56600,  66.18000,       288.57775,       66.18812,    280.89185,     +46.10587,     280.90494,      +46.11135,  3268924.05, -3392602.71,  4422631.74,      43.379593,      -81.246824,   93774.51,  101996.58,   13132.01,            13114.36,  -421.92,  20801.84,           23474.28,      7.45,    -14.99,          33.84,   None,   None
 19,          1,       0,  0.592000, 2458400.548813969363, 108.40900,  23.78400,              288.40900,  66.21600,       288.41494,       66.22012,    280.95211,     +46.04618,     280.95990,      +46.04896,  3268940.38, -3392284.13,  4422156.46,      43.377857,      -81.244122,   93289.42,  101443.28,   13704.41,            13686.77,  -592.86,  18464.55,           23304.18,      3.76,     -7.56,          17.17,   None,   None
 20,          1,       0,  0.623000, 2458400.548814328387, 108.15300,  23.73000,              288.15300,  66.27000,       288.15814,       66.27360,    281.04381,     +45.94874,     281.05100,      +45.95115,  3268965.95, -3391785.23,  4421412.17,      43.375138,      -81.239817,   92529.85,  100574.93,   14600.81,            14583.17,  -439.79,  28916.32,           23251.03,      3.25,     -6.52,          14.94,   None,   None
 21,          1,       0,  0.654000, 2458400.548814686947, 108.03500,  23.70300,              288.03500,  66.29700,       288.03354,       66.29598,    281.08917,     +45.90418,     281.09025,      +45.90349,  3268977.92, -3391551.63,  4421063.67,      43.373865,      -81.237869,   92174.11,  100170.54,   15020.53,            15002.88,  -763.42,  13539.08,           23096.40,     -0.92,      1.85,           4.24,   None,   None
 22,          1,       0,  0.685000, 2458400.548815045971, 107.81500,  23.65700,              287.81500,  66.34300,       287.81133,       66.34041,    281.16764,     +45.82089,     281.16675,      +45.81916,  3268999.33, -3391134.04,  4420440.69,      43.371589,      -81.234286,   91538.35,   99444.83,   15770.82,            15753.18,  -756.47,  24203.04,           22990.76,     -2.31,      4.63,          10.73,   None,   None
 23,          1,       0,  0.716000, 2458400.548815404531, 107.58300,  23.61100,              287.58300,  66.38900,       287.57941,       66.38644,    281.24700,     +45.73313,     281.24629,      +45.73143,  3269021.27, -3390705.92,  4419801.99,      43.369254,      -81.230609,   90886.56,   98701.02,   16540.05,            16522.41,  -730.58,  24813.81,           22927.59,     -2.25,      4.52,          10.55,   None,   None
 24,          1,       0,  0.747000, 2458400.548815763555, 107.35900,  23.56300,              287.35900,  66.43700,       287.35079,       66.43111,    281.32890,     +45.64907,     281.32388,      +45.64518,  3269042.50, -3390291.88,  4419184.30,      43.366996,      -81.227057,   90256.22,   97982.11,   17283.97,            17266.33,  -730.00,  23997.45,           22888.24,     -5.15,     10.32,          24.28,   None,   None
 25,          1,       0,  0.778000, 2458400.548816122115, 107.22600,  23.53400,              287.22600,  66.46600,       287.21144,       66.45550,    281.37832,     +45.59937,     281.36729,      +45.59245,  3269055.08, -3390046.43,  4418818.14,      43.365657,      -81.225003,   89882.47,   97557.63,   17724.96,            17707.32, -1032.35,  14225.61,           22783.57,     -9.12,     18.29,          43.20,   None,   None
 26,          1,       0,  0.810000, 2458400.548816492315, 107.02000,  23.49000,              287.02000,  66.51000,       286.99971,       66.49528,    281.45366,     +45.52251,     281.43719,      +45.51284,  3269074.13, -3389674.71,  4418263.58,      43.363628,      -81.221831,   89316.55,   96913.13,   18392.85,            18375.21, -1131.79,  20871.43,           22684.71,    -12.68,     25.42,          60.45,   None,   None
 27,          1,       0,  0.841000, 2458400.548816851340, 106.76600,  23.43900,              286.76600,  66.56100,       286.74331,       66.54440,    281.54214,     +45.42775,     281.52335,      +45.41688,  3269096.88, -3389230.82,  4417601.36,      43.361205,      -81.218012,   88640.81,   96142.95,   19190.41,            19172.77, -1077.56,  25727.87,           22628.05,    -14.16,     28.38,          68.03,   None,   None
 28,          1,       0,  0.872000, 2458400.548817209899, 106.58900,  23.41000,              286.58900,  66.59000,       286.56899,       66.57526,    281.59468,     +45.36118,     281.57854,      +45.35157,  3269111.97, -3388936.58,  4417162.40,      43.359599,      -81.215523,   88192.82,   95633.90,   19719.08,            19701.44, -1292.24,  17053.82,           22544.05,    -12.49,     25.00,          60.28,   None,   None
 29,          1,       0,  0.903000, 2458400.548817568924, 106.41500,  23.37500,              286.41500,  66.62500,       286.39029,       66.60669,    281.65562,     +45.29667,     281.63493,      +45.28476,  3269127.23, -3388638.81,  4416718.17,      43.357973,      -81.213004,   87739.46,   95118.87,   20254.09,            20236.45, -1500.57,  17258.34,           22441.82,    -15.41,     30.84,          74.76,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_011226_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.550300925970
Time: 2018-10-09 01:12:26.000004 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 57.51974 deg
 R.A. = 267.04657  Dec = +56.45861 deg

Best intersection: Stations 1 and 2 with Qconv = 57.52 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3303013.63 +/- 2.65 m
 Y =  -3364926.86 +/- 11.38 m
 Z =   4431940.85 +/- 17.20 m
 Vx =     -870.93 +/- 6.62 m/s
 Vy =   -12495.01 +/- 7.93 m/s
 Vz =    18500.63 +/- 18.41 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+7.050847e+00, -2.242388e+00, +7.336576e+00, +1.408825e+01, -1.921209e+01, +3.756301e+01
-2.242388e+00, +1.301497e+02, -1.944038e+02, -1.857269e+01, +3.621173e+01, -5.727212e+01
+7.336576e+00, -1.944038e+02, +2.975139e+02, +3.766764e+01, -5.681236e+01, +1.053257e+02
+1.408825e+01, -1.857269e+01, +3.766764e+01, +4.444419e+01, -5.599334e+01, +1.136123e+02
-1.921209e+01, +3.621173e+01, -5.681236e+01, -5.599334e+01, +1.024161e+02, -1.637022e+02
+3.756301e+01, -5.727212e+01, +1.053257e+02, +1.136123e+02, -1.637022e+02, +3.048300e+02

Timing offsets (from input data):
         1: 0.000000 s
         2: 0.000164 s

Reference point on the trajectory:
  Time: 2018-10-09 01:12:26.000004 UTC
  Lon     = -81.252073 +/- 0.0001 deg
  Lat     = +43.415635 +/- 0.0001 deg
  Lat geo = +43.226599 +/- 0.0001 deg
  Ht      =  103025.01 +/- 17.90 m

  JD dynamic   = 2458400.551101666875 
  LST apparent = 314.4680119265 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.01281 +/- 0.0331 deg
  Dec       = +55.90114 +/- 0.0103 deg
  Azimuth   = +309.50636 +/- 0.0195 deg
  Elevation = +57.05555 +/- 0.0184 deg
  Vavg      =  22.17769 +/- 0.0162 km/s
  Vinit     =  22.34182 +/- 0.0195 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.07768 +/- 0.0331 deg
  Dec       = +56.44660 +/- 0.0103 deg
  Azimuth   = +310.56075 +/- 0.0195 deg
  Elevation = +57.62579 +/- 0.0184 deg
  Vavg      =  22.03561 +/- 0.0162 km/s
  Vinit     =  22.19975 +/- 0.0195 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.63339 +/- 0.0432 deg
  Dec    = +55.91309 +/- 0.0119 deg
  Vg     =  19.38984 +/- 0.0225 km/s
  Vinf   =  22.34182 +/- 0.0195 km/s
  Zc     =  33.06499 +/- 0.0183 deg
  Zg     =  35.47072 +/- 0.0245 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.54583 +/- 0.1057 deg
  Bg     = +78.63871 +/- 0.0172 deg
  Vh     =  37.92149 +/- 0.0152 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.03263 +/- 0.0108 deg
  Bh     = +30.08861 +/- 0.0270 deg
  Vh_x   =  -6.84019 +/- 0.0067 km/s
  Vh_y   =  32.09071 +/- 0.0041 km/s
  Vh_z   = -19.01151 +/- 0.0230 km/s
Orbit:
  La Sun = 195.445845 +/- 0.0000 deg
  a      =   2.625446 +/- 0.0089 AU
  e      =   0.620790 +/- 0.0013
  i      =  30.132780 +/- 0.0268 deg
  peri   = 172.288343 +/- 0.0354 deg
  node   = 195.446821 +/- 0.0000 deg
  Pi     =   7.735163 +/- 0.0354 deg
  q      =   0.995595 +/- 0.0000 AU
  f      =   7.709574 +/- 0.0354 deg
  M      =   1.417397 +/- 0.0141 deg
  Q      =   4.255296 +/- 0.0178 AU
  n      =   0.231686 +/- 0.0012 deg/day
  T      =   4.254076 +/- 0.0216 years
  Last perihelion JD = 2458394.433347 (2018-10-02 22:24:01.192451) +/- 0.0302 days
  Tj     =   2.945411 +/- 0.0066
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.654738e-06, +3.219268e-08, +3.659055e-05, -4.249064e-11, +7.395695e-07, +5.877093e-07
q   , +3.219268e-08, +7.663541e-10, +8.355897e-07, -9.157860e-13, +1.712309e-08, +1.266422e-08
Tp  , +3.659055e-05, +8.355897e-07, +9.184174e-04, -1.018327e-09, +1.876992e-05, +1.408282e-05
node, -4.249064e-11, -9.157860e-13, -1.018327e-09, +1.150011e-15, -2.073170e-11, -1.590514e-11
peri, +7.395695e-07, +1.712309e-08, +1.876992e-05, -2.073170e-11, +3.839506e-07, +2.867026e-07
i   , +5.877093e-07, +1.266422e-08, +1.408282e-05, -1.590514e-11, +2.867026e-07, +2.199827e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 0.112990
 a2 = 11.977571

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 5.589e-06 s
  Stddev    = 2.36e-03 s

Begin point on the trajectory:
  Lon =   -81.252157 +/- 0.0000 deg
  Lat =    43.415686 +/- 0.0000 deg
  Ht  = 103038.87 +/- 8.95 m
End point on the trajectory:
  Lon =   -81.177186 +/- 0.0000 deg
  Lat =    43.368844 +/- 0.0000 deg
  Ht  = 90246.69 +/- 5.85 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,   0.387581,   9.849103,   103038.87,    91176.21,          0.002287,      4.12,      0.94,              12.71, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   0.090351,  12.326359,   100968.36,    90246.69,          0.001704,      2.38,      1.66,              28.16, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.550300925970, 113.55500,  22.78700,              293.55500,  67.21300,       293.54640,       67.20988,    282.81660,     +48.12319,     282.81191,      +48.11987,  3303012.98, -3364936.09,  4431954.52,      43.415686,      -81.252157,  103038.87,  111251.49,       0.00,               16.51,  -317.33,      0.00,           25982.26,     -1.96,      8.64,          16.43,   None,   None
  1,          1,       0,  0.031000, 2458400.550301284995, 113.36800,  22.71600,              293.36800,  67.28400,       293.35796,       67.28034,    282.92251,     +48.05063,     282.91716,      +48.04676,  3303047.74, -3364437.42,  4431216.18,      43.412953,      -81.247741,  102290.62,  110386.21,     891.64,              875.13,  -151.30,  28762.64,           25982.26,     -2.27,     10.02,          19.19,   None,   None
  2,          1,       0,  0.062000, 2458400.550301643554, 113.17900,  22.65100,              293.17900,  67.34900,       293.17536,       67.34767,    283.01949,     +47.97763,     283.01776,      +47.97623,  3303080.67, -3363965.02,  4430516.71,      43.410363,      -81.243562,  101581.80,  109566.99,    1736.33,             1719.82,     0.80,  27248.01,           25982.26,     -0.82,      3.61,           6.96,   None,   None
  3,          1,       0,  0.093000, 2458400.550302002579, 113.02900,  22.59900,              293.02900,  67.40100,       293.02731,       67.40038,    283.09711,     +47.91991,     283.09658,      +47.91927,  3303106.67, -3363592.02,  4429964.44,      43.408318,      -81.240290,  101022.14,  108921.17,    2403.27,             2386.76,   -24.86,  21514.21,           25982.26,     -0.38,      1.66,           3.23,   None,   None
  4,          1,       0,  0.124000, 2458400.550302361138, 112.85500,  22.54000,              292.85500,  67.46000,       292.85799,       67.46110,    283.18523,     +47.85322,     283.18739,      +47.85436,  3303136.02, -3363170.96,  4429340.99,      43.406009,      -81.236580,  100390.39,  108191.88,    3156.16,             3139.65,    35.43,  24286.72,           25238.54,      0.67,     -2.93,           5.73,   None,   None
  5,          1,       0,  0.156000, 2458400.550302731339, 112.70300,  22.48500,              292.70300,  67.51500,       292.70342,       67.51515,    283.26740,     +47.79518,     283.26828,      +47.79534,  3303162.21, -3362795.20,  4428784.64,      43.403948,      -81.233286,   99826.62,  107541.79,    3828.03,             3811.52,    -7.64,  20995.96,           24399.18,      0.09,     -0.41,           0.80,   None,   None
  6,          1,       0,  0.187000, 2458400.550303090364, 112.53100,  22.42600,              292.53100,  67.57400,       292.53351,       67.57493,    283.35561,     +47.72974,     283.35776,      +47.73070,  3303190.61, -3362387.68,  4428181.24,      43.401712,      -81.229698,   99215.20,  106836.53,    4556.71,             4540.20,    28.45,  23505.81,           24008.39,      0.56,     -2.43,           4.80,   None,   None
  7,          1,       0,  0.218000, 2458400.550303448923, 112.38400,  22.37600,              292.38400,  67.62400,       292.38686,       67.62507,    283.43039,     +47.67402,     283.43288,      +47.67512,  3303214.58, -3362043.90,  4427672.23,      43.399825,      -81.226691,   98699.44,  106242.36,    5171.40,             5154.89,   -49.46,  19828.60,           23499.92,      0.63,     -2.75,           5.48,   None,   None
  8,          1,       0,  0.249000, 2458400.550303807948, 112.19600,  22.31100,              292.19600,  67.68900,       292.19967,       67.69037,    283.52766,     +47.60304,     283.53072,      +47.60445,  3303244.87, -3361609.28,  4427028.70,      43.397439,      -81.222854,   98047.40,  105490.47,    5948.54,             5932.03,    35.08,  25069.04,           23366.71,      0.81,     -3.51,           7.05,   None,   None
  9,          1,       0,  0.280000, 2458400.550304166507, 112.02900,  22.25300,              292.02900,  67.74700,       292.03121,       67.74783,    283.61449,     +47.54026,     283.61688,      +47.54110,  3303271.52, -3361226.89,  4426462.52,      43.395339,      -81.219494,   97473.73,  104829.61,    6632.27,             6615.76,    26.22,  22055.95,           23227.78,      0.48,     -2.10,           4.24,   None,   None
 10,          1,       0,  0.311000, 2458400.550304525532, 111.86400,  22.19600,              291.86400,  67.80400,       291.86430,       67.80411,    283.69987,     +47.47847,     283.70133,      +47.47858,  3303297.45, -3360854.88,  4425911.71,      43.393296,      -81.216229,   96915.64,  104187.02,    7297.45,             7280.94,    -1.20,  21457.43,           23071.90,      0.06,     -0.28,           0.57,   None,   None
 11,          1,       0,  0.342000, 2458400.550304884091, 111.68400,  22.13800,              291.68400,  67.86200,       291.68781,       67.86344,    283.78687,     +47.41128,     283.79040,      +47.41274,  3303324.43, -3360467.82,  4425338.62,      43.391170,      -81.212825,   96335.00,  103518.53,    7989.52,             7973.02,    -1.72,  22324.89,           22953.27,      0.83,     -3.58,           7.32,   None,   None
 12,          1,       0,  0.373000, 2458400.550305243116, 111.50300,  22.07600,              291.50300,  67.92400,       291.50464,       67.92462,    283.87985,     +47.34405,     283.88232,      +47.34468,  3303351.94, -3360073.16,  4424754.27,      43.389002,      -81.209352,   95742.96,  102837.08,    8695.20,             8678.70,    11.36,  22763.86,           22875.27,      0.35,     -1.53,           3.16,   None,   None
 13,          1,       0,  0.404000, 2458400.550305601675, 111.32900,  22.01800,              291.32900,  67.98200,       291.32952,       67.98220,    283.96692,     +47.27967,     283.96890,      +47.27987,  3303377.72, -3359703.28,  4424206.61,      43.386969,      -81.206105,   95188.10,  102198.89,    9356.57,             9340.06,   -19.87,  21334.28,           22782.35,      0.11,     -0.48,           1.00,   None,   None
 14,          1,       0,  0.436000, 2458400.550305972341, 111.12800,  21.95200,              291.12800,  68.04800,       291.12876,       68.04829,    284.06610,     +47.20561,     284.06834,      +47.20590,  3303406.81, -3359285.96,  4423588.71,      43.384675,      -81.202428,   94562.10,  101478.77,   10102.76,            10086.25,    11.38,  23318.61,           22735.54,      0.16,     -0.70,           1.46,   None,   None
 15,          1,       0,  0.467000, 2458400.550306330901, 110.98400,  21.90400,              290.98400,  68.09600,       290.98080,       68.09477,    284.13824,     +47.15278,     284.13842,      +47.15156,  3303427.67, -3358986.62,  4423145.49,      43.383029,      -81.199824,   94113.05,  100963.34,   10638.00,            10621.49,  -145.97,  17265.84,           22583.97,     -0.68,      2.95,           6.18,   None,   None
 16,          1,       0,  0.498000, 2458400.550306689925, 110.74300,  21.83200,              290.74300,  68.16800,       290.74977,       68.17062,    284.24683,     +47.06458,     284.25267,      +47.06716,  3303460.10, -3358521.41,  4422456.68,      43.380471,      -81.195705,   93415.26,  100160.67,   11469.83,            11453.33,    -6.74,  26833.26,           22563.10,      1.44,     -6.18,          13.07,   None,   None
 17,          1,       0,  0.529000, 2458400.550307048485, 110.56100,  21.77400,              290.56100,  68.22600,       290.56708,       68.22836,    284.33425,     +46.99837,     284.33984,      +47.00069,  3303485.05, -3358163.43,  4421926.64,      43.378501,      -81.192565,   92878.30,   99544.08,   12109.92,            12093.42,   -59.24,  20648.05,           22515.01,      1.29,     -5.53,          11.76,   None,   None
 18,          1,       0,  0.560000, 2458400.550307407510, 110.34300,  21.70200,              290.34300,  68.29800,       290.34573,       68.29906,    284.44273,     +46.91950,     284.44659,      +46.92054,  3303514.86, -3357735.77,  4421293.44,      43.376148,      -81.188788,   92236.87,   98807.14,   12874.59,            12858.08,    12.83,  24666.66,           22514.42,      0.57,     -2.46,           5.27,   None,   None
 19,          1,       0,  0.591000, 2458400.550307766069, 110.23600,  21.66900,              290.23600,  68.33100,       290.23471,       68.33050,    284.49259,     +46.88088,     284.49434,      +46.88039,  3303529.19, -3357530.27,  4420989.16,      43.375017,      -81.187040,   91928.55,   98454.92,   13242.05,            13225.54,  -312.31,  11853.55,           22362.38,     -0.27,      1.16,           2.50,   None,   None
 20,          1,       0,  0.622000, 2458400.550308125094, 109.97300,  21.58200,              289.97300,  68.41800,       289.96727,       68.41575,    284.62382,     +46.78652,     284.62323,      +46.78435,  3303564.15, -3357028.63,  4420246.41,      43.372256,      -81.182587,   91176.21,   97590.52,   14139.01,            14122.50,  -107.95,  28934.15,           22334.77,     -1.19,      5.11,          11.10,   None,   None
  0,          2,       0,  0.094966, 2458400.550302010961, 194.38100,  14.00800,               14.38100,  75.99200,        14.38023,       75.99584,    320.67773,     +56.62047,     320.67550,      +56.61690,  3303109.17, -3363556.18,  4429911.37,      43.408122,      -81.239967,  100968.36,  103681.37,       0.00,             2450.85,    -4.69,      0.00,           22261.15,      3.99,      5.71,          13.86,   None,   None
  1,          2,       0,  0.125966, 2458400.550302369986, 195.15400,  13.99600,               15.15400,  76.00400,        15.15378,       76.00548,    320.99007,     +56.54606,     320.98957,      +56.54469,  3303136.61, -3363162.49,  4429328.45,      43.405962,      -81.236505,  100377.68,  103068.92,     703.94,             3154.80,     6.66,  22707.81,           22261.15,      1.53,      2.18,           5.33,   None,   None
  2,          2,       0,  0.156966, 2458400.550302728545, 195.93900,  13.98900,               15.93900,  76.01100,        15.93884,       76.01274,    321.30726,     +56.47230,     321.30671,      +56.47070,  3303164.09, -3362768.17,  4428744.60,      43.403799,      -81.233038,   99786.06,  102456.60,    1409.01,             3859.87,    19.13,  22744.18,           22261.15,      1.78,      2.54,           6.25,   None,   None
  3,          2,       0,  0.187966, 2458400.550303087570, 196.67700,  13.98300,               16.67700,  76.01700,        16.67698,       76.01738,    321.60293,     +56.40069,     321.60344,      +56.40034,  3303189.68, -3362401.13,  4428201.15,      43.401785,      -81.229819,   99235.38,  101887.61,    2065.30,             4516.15,   -17.18,  21170.44,           22261.15,      0.39,      0.55,           1.37,   None,   None
  4,          2,       0,  0.219966, 2458400.550303457770, 197.45800,  13.98000,               17.45800,  76.02000,        17.45800,       76.01984,    321.91504,     +56.32503,     321.91607,      +56.32518,  3303216.41, -3362017.54,  4427633.20,      43.399680,      -81.226453,   98659.89,  101294.04,    2751.17,             5202.03,   -46.24,  21433.72,           21997.37,     -0.16,     -0.23,           0.58,   None,   None
  5,          2,       0,  0.250966, 2458400.550303816795, 198.29200,  13.98200,               18.29200,  76.01800,        18.29211,       76.01955,    322.24870,     +56.24562,     322.24864,      +56.24420,  3303244.55, -3361613.82,  4427035.44,      43.397464,      -81.222899,   98054.21,  100670.58,    3473.05,             5923.90,   -16.96,  23286.24,           22106.42,      1.57,      2.24,           5.59,   None,   None
  6,          2,       0,  0.281966, 2458400.550304175355, 199.16800,  13.98500,               19.16800,  76.01500,        19.16815,       76.01612,    322.59616,     +56.15926,     322.59653,      +56.15823,  3303273.71, -3361195.44,  4426415.97,      43.395167,      -81.219210,   97426.56,  100025.83,    4221.13,             6671.99,    38.52,  24131.75,           22360.58,      1.12,      1.60,           4.04,   None,   None
  7,          2,       0,  0.312966, 2458400.550304534379, 199.94800,  13.99000,               19.94800,  76.01000,        19.94812,       76.01063,    322.90416,     +56.08121,     322.90500,      +56.08063,  3303299.47, -3360825.87,  4425868.76,      43.393137,      -81.215967,   96872.12,   99457.33,    4881.95,             7332.81,     6.75,  21316.83,           22380.26,      0.63,      0.90,           2.29,   None,   None
  8,          2,       0,  0.343966, 2458400.550304892939, 200.84200,  13.99800,               20.84200,  76.00200,        20.84176,       76.00104,    323.25530,     +55.99002,     323.25744,      +55.99090,  3303328.56, -3360408.58,  4425250.91,      43.390845,      -81.212288,   96246.14,   98816.87,    5628.09,             8078.94,    60.29,  24068.92,           22501.24,     -0.95,     -1.36,           3.47,   None,   None
  9,          2,       0,  0.374966, 2458400.550305251963, 201.70700,  14.01000,               21.70700,  75.99000,        21.70660,       75.98870,    323.59489,     +55.90172,     323.59741,      +55.90291,  3303356.43, -3360008.74,  4424658.89,      43.388648,      -81.208767,   95646.33,   98204.46,    6343.03,             8793.88,    82.63,  23062.55,           22593.38,     -1.28,     -1.83,           4.70,   None,   None
 10,          2,       0,  0.405966, 2458400.550305610523, 202.40700,  14.02300,               22.40700,  75.97700,        22.40693,       75.97680,    323.86993,     +55.83035,     323.87177,      +55.83053,  3303378.93, -3359685.93,  4424180.93,      43.386874,      -81.205949,   95162.08,   97710.81,    6920.23,             9371.08,   -32.77,  18619.23,           22464.15,     -0.20,     -0.28,           0.73,   None,   None
 11,          2,       0,  0.436966, 2458400.550305969547, 203.25900,  14.04000,               23.25900,  75.96000,        23.25867,       75.95921,    324.20263,     +55.74110,     324.20505,      +55.74183,  3303405.90, -3359299.03,  4423608.06,      43.384747,      -81.202546,   94581.70,   97120.48,    7612.03,            10062.89,   -33.56,  22316.34,           22383.81,     -0.77,     -1.11,           2.87,   None,   None
 12,          2,       0,  0.467966, 2458400.550306328107, 204.09800,  14.06100,               24.09800,  75.93900,        24.09798,       75.93895,    324.53081,     +55.65322,     324.53280,      +55.65327,  3303432.24, -3358921.09,  4423048.47,      43.382669,      -81.199225,   94014.78,   96545.05,    8287.81,            10738.66,   -50.38,  21799.22,           22316.00,     -0.05,     -0.07,           0.18,   None,   None
 13,          2,       0,  0.499966, 2458400.550306698773, 204.95700,  14.08600,               24.95700,  75.91400,        24.95762,       75.91517,    324.86675,     +55.56241,     324.86794,      +55.56135,  3303459.00, -3358537.25,  4422480.13,      43.380558,      -81.195853,   93439.01,   95961.87,    8974.15,            11425.00,   -78.98,  21448.14,           22247.64,      1.13,      1.61,           4.23,   None,   None
 14,          2,       0,  0.530966, 2458400.550307057332, 205.80700,  14.11100,               25.80700,  75.88900,        25.80675,       75.88857,    325.19606,     +55.46898,     325.19861,      +55.46937,  3303485.19, -3358161.44,  4421923.70,      43.378490,      -81.192550,   92875.31,   95392.18,    9646.11,            12096.97,   -99.61,  21676.27,           22189.08,     -0.41,     -0.59,           1.56,   None,   None
 15,          2,       0,  0.561966, 2458400.550307416357, 206.72100,  14.14400,               26.72100,  75.85600,        26.72123,       75.85635,    325.55250,     +55.36932,     325.55457,      +55.36900,  3303513.12, -3357760.71,  4421330.35,      43.376286,      -81.189019,   92274.24,   94786.18,   10362.65,            12813.50,   -75.67,  23114.08,           22170.27,      0.34,      0.48,           1.29,   None,   None
 16,          2,       0,  0.592966, 2458400.550307774916, 207.48900,  14.17300,               27.48900,  75.82700,        27.48888,       75.82683,    325.85034,     +55.28318,     325.85294,      +55.28333,  3303536.51, -3357425.15,  4420833.52,      43.374439,      -81.186083,   91770.93,   94279.68,   10962.63,            13413.49,  -168.28,  19354.36,           22102.39,     -0.16,     -0.23,           0.62,   None,   None
 17,          2,       0,  0.623966, 2458400.550308133941, 208.44600,  14.21300,               28.44600,  75.78700,        28.44522,       75.78600,    326.22168,     +55.17452,     326.22509,      +55.17543,  3303565.28, -3357012.42,  4420222.42,      43.372167,      -81.182442,   91151.90,   93658.42,   11700.62,            14151.48,  -122.89,  23806.05,           22084.53,     -0.96,     -1.37,           3.67,   None,   None
 18,          2,       0,  0.654966, 2458400.550308492500, 209.09600,  14.24200,               29.09600,  75.75800,        29.09483,       75.75658,    326.47344,     +55.09934,     326.47732,      +55.10063,  3303584.92, -3356730.65,  4419805.22,      43.370616,      -81.179996,   90729.24,   93234.77,   12204.44,            14655.30,  -311.67,  16252.27,           21980.07,     -1.35,     -1.93,           5.21,   None,   None
 19,          2,       0,  0.685966, 2458400.550308851525, 209.84800,  14.27500,               29.84800,  75.72500,        29.84368,       75.72005,    326.76162,     +55.00908,     326.76850,      +55.01359,  3303607.34, -3356408.94,  4419328.87,      43.368844,      -81.177186,   90246.69,   92752.18,   12779.69,            15230.55,  -429.01,  18556.49,           21855.27,     -4.69,     -6.72,          18.23,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_011318_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.550913088024
Time: 2018-10-09 01:13:18.890805 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 50.02662 deg
 R.A. = 267.19162  Dec = +56.50730 deg

Best intersection: Stations 2 and 1 with Qconv = 50.03 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3314642.70 +/- 1.68 m
 Y =  -3345910.43 +/- 9.44 m
 Z =   4436465.62 +/- 13.81 m
 Vx =     -842.35 +/- 2.21 m/s
 Vy =   -12332.56 +/- 46.93 m/s
 Vz =    18294.53 +/- 74.98 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.851418e+00, -7.491484e+00, +1.128482e+01, +3.533498e+00, -6.296512e+01, +9.314974e+01
-7.491484e+00, +8.949488e+01, -1.295257e+02, -1.465465e+01, +2.590241e+02, -3.724227e+02
+1.128482e+01, -1.295257e+02, +1.914465e+02, +2.303741e+01, -3.558592e+02, +5.201689e+02
+3.533498e+00, -1.465465e+01, +2.303741e+01, +1.044590e+01, -6.935746e+01, +1.058160e+02
-6.296512e+01, +2.590241e+02, -3.558592e+02, -6.935746e+01, +2.556256e+03, -3.687464e+03
+9.314974e+01, -3.724227e+02, +5.201689e+02, +1.058160e+02, -3.687464e+03, +5.343703e+03

Timing offsets (from input data):
         2: -0.000213 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 01:13:18.890805 UTC
  Lon     = -81.210038 +/- 0.0001 deg
  Lat     = +43.477476 +/- 0.0000 deg
  Lat geo = +43.288393 +/- 0.0000 deg
  Ht      =  102234.26 +/- 14.76 m

  JD dynamic   = 2458400.551713828929 
  LST apparent = 314.7310289768 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.09259 +/- 0.0260 deg
  Dec       = +55.95380 +/- 0.0077 deg
  Azimuth   = +309.52509 +/- 0.0141 deg
  Elevation = +56.99103 +/- 0.0146 deg
  Vavg      =  21.92138 +/- 0.0173 km/s
  Vinit     =  22.07920 +/- 0.0885 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.16680 +/- 0.0260 deg
  Dec       = +56.50705 +/- 0.0077 deg
  Azimuth   = +310.58959 +/- 0.0141 deg
  Elevation = +57.56681 +/- 0.0146 deg
  Vavg      =  21.77928 +/- 0.0173 km/s
  Vinit     =  21.93710 +/- 0.0885 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.57944 +/- 0.2611 deg
  Dec    = +55.95627 +/- 0.1554 deg
  Vg     =  19.08624 +/- 0.1023 km/s
  Vinf   =  22.07920 +/- 0.0885 km/s
  Zc     =  33.12959 +/- 0.1415 deg
  Zg     =  35.60735 +/- 0.1544 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.33426 +/- 0.4719 deg
  Bg     = +78.67105 +/- 0.1917 deg
  Vh     =  37.71789 +/- 0.0727 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.08695 +/- 0.1094 deg
  Bh     = +29.74954 +/- 0.1209 deg
  Vh_x   =  -6.85704 +/- 0.0546 km/s
  Vh_y   =  32.02082 +/- 0.0495 km/s
  Vh_z   = -18.71598 +/- 0.1006 km/s
Orbit:
  La Sun = 195.446449 +/- 0.0000 deg
  a      =   2.511003 +/- 0.0402 AU
  e      =   0.603497 +/- 0.0062
  i      =  29.792043 +/- 0.1203 deg
  peri   = 172.248837 +/- 0.2396 deg
  node   = 195.447454 +/- 0.0000 deg
  Pi     =   7.696291 +/- 0.2396 deg
  q      =   0.995620 +/- 0.0002 AU
  f      =   7.749061 +/- 0.2396 deg
  M      =   1.531378 +/- 0.0549 deg
  Q      =   4.026385 +/- 0.0804 AU
  n      =   0.247704 +/- 0.0057 deg/day
  T      =   3.978977 +/- 0.0962 years
  Last perihelion JD = 2458394.369426 (2018-10-02 20:51:58.431258) +/- 0.1876 days
  Tj     =   3.033905 +/- 0.0314
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +3.853613e-05, -3.918436e-07, -1.232692e-04, -7.787354e-10, -4.396399e-06, +1.061847e-05
q   , -3.918436e-07, +5.388506e-08, +4.303547e-05, -1.220934e-11, +9.677635e-07, +1.652585e-07
Tp  , -1.232692e-04, +4.303547e-05, +3.537902e-02, -1.436059e-08, +7.869538e-04, +1.947900e-04
node, -7.787354e-10, -1.220934e-11, -1.436059e-08, +2.389863e-14, -2.834568e-10, -3.253865e-10
peri, -4.396399e-06, +9.677635e-07, +7.869538e-04, -2.834568e-10, +1.757650e-05, +3.842497e-06
i   , +1.061847e-05, +1.652585e-07, +1.947900e-04, -3.253865e-10, +3.842497e-06, +4.430286e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = -0.000011
 a2 = 25.734833

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.033e-05 s
  Stddev    = 3.21e-03 s

Begin point on the trajectory:
  Lon =   -81.209922 +/- 0.0000 deg
  Lat =    43.477406 +/- 0.0000 deg
  Ht  = 102215.22 +/- 10.01 m
End point on the trajectory:
  Lon =   -81.139132 +/- 0.0000 deg
  Lat =    43.433177 +/- 0.0000 deg
  Ht  = 90170.65 +/- 9.38 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   0.127341,  15.477582,   100014.83,    93602.16,          0.011001,     14.72,     13.04,              29.06, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  29.336671,   0.000000,   102628.63,    89813.16,          0.001152,      2.07,      0.01,              10.25, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.112691, 2458400.550914351828, 197.44200,  18.17600,               17.44200,  71.82400,        17.44950,       71.84064,    325.45079,     +60.14243,     325.44034,      +60.12645,  3314792.65, -3344426.20,  4434240.58,      43.468953,      -81.196488,  100014.83,  104833.80,       0.00,             3091.17,   225.06,      0.00,           21267.90,     20.40,     23.01,          60.49,   None,   None
  1,          2,       0,  0.144691, 2458400.550914722029, 197.84400,  18.19300,               17.84400,  71.80700,        17.85182,       71.82356,    325.69164,     +60.10202,     325.68126,      +60.08612,  3314805.99, -3344156.56,  4433843.11,      43.467507,      -81.194197,   99609.18,  104417.64,     480.48,             3571.65,   -34.64,  15015.09,           21267.90,     20.24,     22.83,          60.26,   None,   None
  2,          2,       0,  0.175691, 2458400.550915081054, 198.49200,  18.22000,               18.49200,  71.78000,        18.49892,       71.79368,    326.07749,     +60.03381,     326.06892,      +60.02069,  3314826.92, -3343733.56,  4433219.58,      43.465238,      -81.190522,   98972.86,  103766.48,    1234.24,             4325.41,     2.06,  24314.69,           21267.90,     16.64,     18.77,          49.85,   None,   None
  3,          2,       0,  0.206691, 2458400.550915439613, 199.12900,  18.25000,               19.12900,  71.75000,        19.13552,       71.76209,    326.45755,     +59.96657,     326.45000,      +59.95498,  3314847.34, -3343320.95,  4432611.35,      43.463024,      -81.186939,   98352.17,  103132.54,    1969.50,             5060.67,    20.27,  23718.21,           21267.90,     14.63,     16.51,          44.13,   None,   None
  4,          2,       0,  0.237691, 2458400.550915798638, 199.75700,  18.27900,               19.75700,  71.72100,        19.76151,       71.72889,    326.82925,     +59.89662,     326.82450,      +59.88905,  3314867.26, -3342918.42,  4432018.00,      43.460864,      -81.183448,   97746.67,  102515.32,    2686.78,             5777.95,    20.50,  23137.93,           21984.44,      9.51,     10.73,          28.85,   None,   None
  5,          2,       0,  0.268691, 2458400.550916157197, 200.40500,  18.31200,               20.40500,  71.68800,        20.40763,       71.69233,    327.21320,     +59.82381,     327.21092,      +59.81966,  3314887.63, -3342506.75,  4431411.16,      43.458654,      -81.179873,   97127.42,  101885.38,    3420.36,             6511.53,    37.03,  23664.05,           22429.27,      5.20,      5.87,          15.87,   None,   None
  6,          2,       0,  0.299691, 2458400.550916516222, 201.01300,  18.34500,               21.01300,  71.65500,        21.01364,       71.65600,    327.57311,     +59.75419,     327.57320,      +59.75323,  3314906.62, -3342122.95,  4430845.42,      43.456593,      -81.176549,   96550.11,  101299.21,    4104.27,             7195.44,     3.89,  22061.50,           22549.80,      1.20,      1.35,           3.67,   None,   None
  7,          2,       0,  0.330691, 2458400.550916874781, 201.63500,  18.38100,               21.63500,  71.61900,        21.63345,       71.61669,    327.94120,     +59.68179,     327.94372,      +59.68400,  3314925.88, -3341733.59,  4430271.47,      43.454502,      -81.173174,   95964.44,  100705.75,    4798.10,             7889.27,   -19.34,  22381.44,           22586.23,     -2.75,     -3.10,           8.49,   None,   None
  8,          2,       0,  0.361691, 2458400.550917233806, 202.27100,  18.42100,               22.27100,  71.57900,        22.26763,       71.57421,    328.31842,     +59.60720,     328.32287,      +59.61179,  3314945.44, -3341338.36,  4429688.88,      43.452379,      -81.169747,   95369.97,  100104.63,    5502.37,             8593.54,   -32.12,  22718.45,           22612.05,     -5.68,     -6.42,          17.67,   None,   None
  9,          2,       0,  0.392691, 2458400.550917592365, 202.89400,  18.46200,               22.89400,  71.53800,        22.88842,       71.53042,    328.68742,     +59.53243,     328.69407,      +59.53970,  3314964.46, -3340954.01,  4429122.31,      43.450314,      -81.166416,   94791.86,   99521.23,    6187.27,             9278.44,   -64.27,  22093.55,           22597.02,     -8.96,    -10.13,          28.03,   None,   None
 10,          2,       0,  0.424691, 2458400.550917963032, 203.48900,  18.50200,               23.48900,  71.49800,        23.48032,       71.48667,    329.03843,     +59.45873,     329.04804,      +59.46960,  3314982.51, -3340589.12,  4428584.43,      43.448353,      -81.163265,   94243.03,   98968.40,    6837.49,             9928.66,  -154.24,  20319.34,           22481.85,    -13.35,    -15.09,          41.99,   None,   None
 11,          2,       0,  0.455691, 2458400.550918321591, 204.19200,  18.55300,               24.19200,  71.44700,        24.18004,       71.43209,    329.45438,     +59.37093,     329.46692,      +59.38524,  3315003.60, -3340163.02,  4427956.32,      43.446062,      -81.159558,   93602.16,   98324.56,    7596.78,            10687.95,  -111.99,  24493.33,           22492.95,    -17.49,    -19.77,          55.38,   None,   None
  0,          1,       0,  0.000000, 2458400.550913088024, 123.88200,  23.07600,              303.88200,  66.92400,       303.87862,       66.92357,    283.14169,     +52.15204,     283.14018,      +52.15081,  3314706.68, -3346163.59,  4436801.63,      43.478265,      -81.211652,  102628.63,  111037.85,       0.00,                4.78,  -254.70,      0.00,           26321.43,      0.01,      2.69,           5.01,   None,   None
  1,          1,       0,  0.031000, 2458400.550913447049, 123.81300,  23.01000,              303.81300,  66.99000,       303.81267,       66.98996,    283.24010,     +52.11414,     283.23968,      +52.11402,  3314729.39, -3345704.56,  4436124.98,      43.475806,      -81.207656,  101938.02,  110235.94,     817.97,              813.19,  -163.35,  26386.16,           26321.43,      0.00,      0.26,           0.48,   None,   None
  2,          1,       0,  0.062000, 2458400.550913805608, 123.74200,  22.94100,              303.74200,  67.05900,       303.74379,       67.05923,    283.34303,     +52.07502,     283.34339,      +52.07567,  3314752.72, -3345233.23,  4435430.21,      43.473280,      -81.203548,  101228.92,  109412.63,    1657.86,             1653.08,   -40.52,  27093.12,           26321.43,     -0.00,     -1.40,           2.64,   None,   None
  3,          1,       0,  0.094000, 2458400.550914176274, 123.67100,  22.87400,              303.67100,  67.12600,       303.67553,       67.12658,    283.44267,     +52.03630,     283.44402,      +52.03794,  3314775.17, -3344779.43,  4434761.27,      43.470847,      -81.199601,  100546.21,  108620.33,    2466.51,             2461.73,    27.96,  25270.53,           26321.43,     -0.01,     -3.51,           6.67,   None,   None
  4,          1,       0,  0.125000, 2458400.550914534833, 123.61400,  22.82100,              303.61400,  67.17900,       303.61916,       67.17966,    283.52134,     +52.00540,     283.52302,      +52.00726,  3314792.91, -3344420.94,  4434232.83,      43.468925,      -81.196507,  100006.91,  107995.19,    3105.32,             3100.53,   -50.29,  20606.51,           25107.91,     -0.01,     -3.97,           7.59,   None,   None
  5,          1,       0,  0.156000, 2458400.550914893858, 123.56100,  22.76500,              303.56100,  67.23500,       303.56051,       67.23494,    283.60519,     +51.97554,     283.60524,      +51.97537,  3314811.13, -3344052.60,  4433689.87,      43.466949,      -81.193324,   99452.79,  107352.88,    3761.68,             3756.90,  -110.98,  21173.15,           24204.88,      0.00,      0.37,           0.72,   None,   None
  6,          1,       0,  0.187000, 2458400.550915252417, 123.48700,  22.69600,              303.48700,  67.30400,       303.48936,       67.30430,    283.70750,     +51.93550,     283.70856,      +51.93634,  3314833.39, -3343602.81,  4433026.84,      43.464536,      -81.189407,   98776.17,  106567.95,    4563.19,             4558.40,   -26.52,  25854.94,           24056.36,     -0.00,     -1.79,           3.46,   None,   None
  7,          1,       0,  0.218000, 2458400.550915611442, 123.41400,  22.62400,              303.41400,  67.37600,       303.41541,       67.37618,    283.81461,     +51.89538,     283.81551,      +51.89588,  3314856.10, -3343143.93,  4432350.43,      43.462074,      -81.185409,   98085.90,  105767.28,    5380.88,             5376.10,    74.12,  26377.19,           24186.09,     -0.00,     -1.05,           2.05,   None,   None
  8,          1,       0,  0.249000, 2458400.550915970001, 123.35700,  22.57000,              303.35700,  67.43000,       303.35660,       67.42995,    283.89465,     +51.86448,     283.89511,      +51.86434,  3314873.21, -3342798.10,  4431840.65,      43.460218,      -81.182427,   97565.67,  105164.79,    5997.13,             5992.35,   -26.68,  19879.14,           23961.70,      0.00,      0.29,           0.58,   None,   None
  9,          1,       0,  0.280000, 2458400.550916329026, 123.29900,  22.51600,              303.29900,  67.48400,       303.29731,       67.48378,    283.97453,     +51.83324,     283.97471,      +51.83264,  3314890.17, -3342455.36,  4431335.42,      43.458378,      -81.179473,   97050.10,  104567.81,    6607.88,             6603.10,  -132.98,  19701.60,           23616.18,     -0.00,      1.25,           2.46,   None,   None
 10,          1,       0,  0.311000, 2458400.550916687585, 123.21000,  22.43200,              303.21000,  67.56800,       303.21064,       67.56808,    284.09881,     +51.78520,     284.09986,      +51.78543,  3314915.65, -3341940.47,  4430576.43,      43.455613,      -81.174969,   96275.63,  103669.53,    7525.40,             7520.61,    67.48,  29597.17,           23697.73,      0.00,     -0.47,           0.93,   None,   None
 11,          1,       0,  0.342000, 2458400.550917046610, 123.14500,  22.37200,              303.14500,  67.62800,       303.14489,       67.62799,    284.18736,     +51.75041,     284.18830,      +51.75037,  3314933.88, -3341571.91,  4430033.14,      43.453633,      -81.171781,   95721.26,  103027.63,    8182.15,             8177.37,     7.18,  21185.68,           23648.69,     -0.00,      0.08,           0.16,   None,   None
 12,          1,       0,  0.374000, 2458400.550917416811, 123.07000,  22.30400,              303.07000,  67.69600,       303.07083,       67.69611,    284.28751,     +51.71054,     284.28887,      +51.71083,  3314954.24, -3341160.48,  4429426.67,      43.451423,      -81.168212,   95102.43,  102310.95,    8915.29,             8910.51,     0.14,  22910.72,           23593.84,      0.00,     -0.59,           1.20,   None,   None
 13,          1,       0,  0.405000, 2458400.550917775370, 122.98800,  22.22300,              302.98800,  67.77700,       302.98527,       67.77665,    284.40748,     +51.66588,     284.40786,      +51.66492,  3314977.70, -3340686.39,  4428727.81,      43.448875,      -81.164073,   94389.37,  101484.69,    9760.11,             9755.33,   127.90,  27252.07,           23663.69,     -0.00,      1.93,           3.92,   None,   None
 14,          1,       0,  0.436000, 2458400.550918134395, 122.91800,  22.16700,              302.91800,  67.83300,       302.92069,       67.83335,    284.48895,     +51.63010,     284.49115,      +51.63104,  3314994.39, -3340349.11,  4428230.64,      43.447063,      -81.161166,   93882.07,  100897.94,   10361.12,            10356.34,    11.86,  19387.48,           23602.51,      0.00,     -1.89,           3.86,   None,   None
 15,          1,       0,  0.467000, 2458400.550918492954, 122.84600,  22.09700,              302.84600,  67.90300,       302.84394,       67.90273,    284.59235,     +51.59121,     284.59321,      +51.59050,  3315014.29, -3339946.89,  4427637.73,      43.444900,      -81.157674,   93277.12,  100197.74,   11077.87,            11073.08,    11.56,  23120.85,           23551.03,     -0.00,      1.43,           2.95,   None,   None
 16,          1,       0,  0.498000, 2458400.550918851979, 122.76700,  22.02600,              302.76700,  67.97400,       302.76500,       67.97374,    284.69653,     +51.54963,     284.69753,      +51.54894,  3315034.38, -3339540.99,  4427039.40,      43.442717,      -81.154148,   92666.66,   99491.28,   11801.16,            11796.38,    17.80,  23332.04,           23511.43,     -0.00,      1.38,           2.86,   None,   None
 17,          1,       0,  0.529000, 2458400.550919211004, 122.68600,  21.94900,              302.68600,  68.05100,       302.68019,       68.05024,    284.80990,     +51.50635,     284.80984,      +51.50434,  3315055.63, -3339111.39,  4426406.14,      43.440406,      -81.150409,   92020.58,   98743.58,   12566.68,            12561.90,    66.27,  24694.34,           23504.30,     -0.01,      3.97,           8.28,   None,   None
 18,          1,       0,  0.560000, 2458400.550919569563, 122.62300,  21.89500,              302.62300,  68.10500,       302.61603,       68.10408,    284.88871,     +51.47377,     284.88842,      +51.47137,  3315070.79, -3338805.03,  4425954.55,      43.438758,      -81.147779,   91559.81,   98211.40,   13112.59,            13107.81,  -104.87,  17609.99,           23406.55,     -0.02,      4.72,           9.92,   None,   None
 19,          1,       0,  0.591000, 2458400.550919928588, 122.51900,  21.80800,              302.51900,  68.19200,       302.51891,       68.19199,    285.01532,     +51.42047,     285.01731,      +51.42044,  3315094.45, -3338326.96,  4425249.84,      43.436186,      -81.143602,   90840.89,   97379.38,   13964.49,            13959.71,    29.97,  27480.49,           23393.24,     -0.00,      0.06,           0.13,   None,   None
 20,          1,       0,  0.623000, 2458400.550920298789, 122.44000,  21.74000,              302.44000,  68.26000,       302.43955,       68.25994,    285.11444,     +51.37974,     285.11645,      +51.37959,  3315112.81, -3337955.96,  4424702.95,      43.434189,      -81.140393,   90282.94,   96734.68,   14625.60,            14620.81,   -49.10,  20659.63,           23346.80,     -0.00,      0.30,           0.63,   None,   None
 21,          1,       0,  0.654000, 2458400.550920657348, 122.36900,  21.68300,              302.36900,  68.31700,       302.37035,       68.31718,    285.19698,     +51.34393,     285.19968,      +51.34439,  3315128.26, -3337643.59,  4424242.50,      43.432507,      -81.137708,   89813.16,   96192.39,   15182.22,            15177.44,  -209.53,  17955.65,           23248.23,      0.00,     -0.89,           1.91,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_011412_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.551539351698
Time: 2018-10-09 01:14:12.999987 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 40.60731 deg
 R.A. = 266.79279  Dec = +56.84913 deg

Best intersection: Stations 2 and 1 with Qconv = 40.61 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3296347.80 +/- 1.13 m
 Y =  -3316698.97 +/- 2.91 m
 Z =   4470410.70 +/- 7.59 m
 Vx =     -918.06 +/- 2.93 m/s
 Vy =   -12256.32 +/- 0.40 m/s
 Vz =    18411.36 +/- 13.77 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.292225e+00, +1.654040e-02, +1.657485e+00, +2.994060e+00, -1.666158e+00, +6.414409e+00
+1.654040e-02, +8.458792e+00, -1.523141e+01, -1.606411e+00, -6.558186e-01, -5.304862e+00
+1.657485e+00, -1.523141e+01, +5.819177e+01, +7.854937e+00, -2.000356e+00, +7.066856e+01
+2.994060e+00, -1.606411e+00, +7.854937e+00, +1.005471e+01, -5.287964e+00, +1.809488e+01
-1.666158e+00, -6.558186e-01, -2.000356e+00, -5.287964e+00, +3.390567e+00, -6.929202e+00
+6.414409e+00, -5.304862e+00, +7.066856e+01, +1.809488e+01, -6.929202e+00, +1.922470e+02

Timing offsets (from input data):
         2: 0.000000 s
         1: 0.000070 s

Reference point on the trajectory:
  Time: 2018-10-09 01:14:12.999987 UTC
  Lon     = -81.343462 +/- 0.0000 deg
  Lat     = +43.900658 +/- 0.0000 deg
  Lat geo = +43.711413 +/- 0.0000 deg
  Ht      =  101369.79 +/- 6.50 m

  JD dynamic   = 2458400.552340092603 
  LST apparent = 314.8236769369 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.71626 +/- 0.0152 deg
  Dec       = +56.27458 +/- 0.0191 deg
  Azimuth   = +309.60309 +/- 0.0350 deg
  Elevation = +56.99342 +/- 0.0084 deg
  Vavg      =  22.00802 +/- 0.0200 km/s
  Vinit     =  22.13681 +/- 0.0116 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.77905 +/- 0.0152 deg
  Dec       = +56.82855 +/- 0.0191 deg
  Azimuth   = +310.65879 +/- 0.0350 deg
  Elevation = +57.56296 +/- 0.0084 deg
  Vavg      =  21.86709 +/- 0.0200 km/s
  Vinit     =  21.99588 +/- 0.0116 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.19558 +/- 0.0185 deg
  Dec    = +56.25579 +/- 0.0206 deg
  Vg     =  19.15235 +/- 0.0135 km/s
  Vinf   =  22.13681 +/- 0.0116 km/s
  Zc     =  33.12750 +/- 0.0084 deg
  Zg     =  35.59066 +/- 0.0107 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 243.81541 +/- 0.0472 deg
  Bg     = +78.89064 +/- 0.0211 deg
  Vh     =  37.66458 +/- 0.0047 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.01329 +/- 0.0058 deg
  Bh     = +29.93466 +/- 0.0219 deg
  Vh_x   =  -6.79363 +/- 0.0031 km/s
  Vh_y   =  31.92510 +/- 0.0043 km/s
  Vh_z   = -18.79508 +/- 0.0146 km/s
Orbit:
  La Sun = 195.447068 +/- -0.0000 deg
  a      =   2.482756 +/- 0.0024 AU
  e      =   0.599049 +/- 0.0004
  i      =  29.979232 +/- 0.0218 deg
  peri   = 172.055282 +/- 0.0179 deg
  node   = 195.448088 +/- 0.0000 deg
  Pi     =   7.503371 +/- 0.0179 deg
  q      =   0.995463 +/- 0.0000 AU
  f      =   7.942612 +/- 0.0179 deg
  M      =   1.598499 +/- 0.0061 deg
  Q      =   3.970050 +/- 0.0049 AU
  n      =   0.251944 +/- 0.0004 deg/day
  T      =   3.912027 +/- 0.0058 years
  Last perihelion JD = 2458394.207662 (2018-10-02 16:59:01.990028) +/- 0.0150 days
  Tj     =   3.054275 +/- 0.0021
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.538194e-07, +5.607029e-09, +5.749060e-06, -9.672602e-12, +1.195919e-07, +1.315334e-07
q   , +5.607029e-09, +2.195905e-10, +2.229415e-07, -3.232365e-13, +4.653348e-09, +4.396144e-09
Tp  , +5.749060e-06, +2.229415e-07, +2.266432e-04, -3.357034e-10, +4.728463e-06, +4.565605e-06
node, -9.672602e-12, -3.232365e-13, -3.357034e-10, +8.055643e-16, -6.953153e-12, -1.095593e-11
peri, +1.195919e-07, +4.653348e-09, +4.728463e-06, -6.953153e-12, +9.866544e-08, +9.456436e-08
i   , +1.315334e-07, +4.396144e-09, +4.565605e-06, -1.095593e-11, +9.456436e-08, +1.490052e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 0.943480
 a2 = 8.412621

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.175e-05 s
  Stddev    = 3.43e-03 s

Begin point on the trajectory:
  Lon =   -81.343478 +/- 0.0000 deg
  Lat =    43.900668 +/- 0.0000 deg
  Ht  = 101372.37 +/- 5.19 m
End point on the trajectory:
  Lon =   -81.267936 +/- 0.0000 deg
  Lat =    43.853674 +/- 0.0001 deg
  Ht  = 88597.34 +/- 10.25 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  35.895250,   0.000000,   101372.37,    90288.92,          0.001301,      1.28,      2.46,              27.35, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   2.602730,   6.963713,   101052.01,    88597.34,          0.001590,      2.56,      2.27,              11.89, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.551539351698, 178.37600,  38.47800,              358.37600,  51.52200,       358.37466,       51.52052,    307.91912,     +81.59904,     307.91204,      +81.60039,  3296347.67, -3316700.67,  4470413.26,      43.900668,      -81.343478,  101372.37,  128454.82,       0.00,                3.08,  -146.90,      0.00,           23847.42,     -3.38,      1.76,           6.12,   None,   None
  1,          2,       0,  0.031000, 2458400.551539710723, 178.57600,  38.55100,              358.57600,  51.44900,       358.57475,       51.44762,    308.70142,     +81.68800,     308.69503,      +81.68927,  3296376.91, -3316310.27,  4469826.80,      43.898498,      -81.339981,  100781.05,  127832.87,     705.12,              702.05,  -134.17,  22745.96,           23847.42,     -3.13,      1.63,           5.69,   None,   None
  2,          2,       0,  0.063000, 2458400.551540080924, 178.80100,  38.63400,              358.80100,  51.36600,       358.80015,       51.36507,    309.60441,     +81.78673,     309.60030,      +81.78760,  3296409.53, -3315874.76,  4469172.58,      43.896078,      -81.336069,  100121.43,  127140.01,    1491.72,             1488.65,   -55.94,  24581.26,           23847.42,     -2.11,      1.10,           3.86,   None,   None
  3,          2,       0,  0.094000, 2458400.551540439483, 179.01500,  38.71300,              359.01500,  51.28700,       359.01406,       51.28597,    310.48684,     +81.87843,     310.48243,      +81.87940,  3296440.30, -3315463.98,  4468555.50,      43.893794,      -81.332382,   99499.27,  126487.43,    2233.66,             2230.59,    -0.25,  23933.49,           23847.42,     -2.32,      1.21,           4.27,   None,   None
  4,          2,       0,  0.125000, 2458400.551540798508, 179.20600,  38.78400,              359.20600,  51.21600,       359.20470,       51.21459,    311.29384,     +81.95882,     311.28783,      +81.96017,  3296467.67, -3315098.59,  4468006.62,      43.891762,      -81.329116,   98945.87,  125907.76,    2893.61,             2890.54,   -26.54,  21288.66,           23375.37,     -3.18,      1.65,           5.87,   None,   None
  5,          2,       0,  0.156000, 2458400.551541157067, 179.40000,  38.85800,              359.40000,  51.14200,       359.39928,       51.14123,    312.13202,     +82.04042,     312.12913,      +82.04116,  3296495.42, -3314728.15,  4467450.14,      43.889701,      -81.325803,   98384.83,  125320.83,    3562.69,             3559.61,   -43.71,  21583.02,           22985.91,     -1.74,      0.90,           3.22,   None,   None
  6,          2,       0,  0.187000, 2458400.551541516092, 179.62300,  38.94400,              359.62300,  51.05600,       359.62341,       51.05644,    313.11999,     +82.13265,     313.12278,      +82.13221,  3296527.02, -3314306.27,  4466816.41,      43.887354,      -81.322012,   97745.92,  124653.36,    4324.66,             4321.58,    32.02,  24579.67,           23015.22,      0.99,     -0.52,           1.85,   None,   None
  7,          2,       0,  0.218000, 2458400.551541874651, 179.81800,  39.01800,              359.81800,  50.98200,       359.81789,       50.98188,    314.00608,     +82.20982,     314.00647,      +82.20994,  3296554.40, -3313940.68,  4466267.22,      43.885320,      -81.318743,   97192.25,  124075.76,    4984.97,             4981.90,     6.10,  21300.56,           22885.59,     -0.26,      0.13,           0.48,   None,   None
  8,          2,       0,  0.249000, 2458400.551542233676, 180.01400,  39.09500,                0.01400,  50.90500,         0.01479,       50.90584,    314.91723,     +82.28779,     314.92195,      +82.28696,  3296581.96, -3313572.86,  4465714.68,      43.883272,      -81.315454,   96635.23,  123495.43,    5649.31,             5646.23,   -15.81,  21430.13,           22728.41,      1.86,     -0.97,           3.51,   None,   None
  9,          2,       0,  0.280000, 2458400.551542592235, 180.20200,  39.16900,                0.20200,  50.83100,         0.20328,       50.83236,    315.81121,     +82.36057,     315.81826,      +82.35919,  3296608.22, -3313222.18,  4465187.89,      43.881320,      -81.312323,   96104.16,  122942.87,    6282.69,             6279.62,   -68.66,  20431.81,           22523.52,      3.00,     -1.56,           5.68,   None,   None
 10,          2,       0,  0.311000, 2458400.551542951260, 180.43500,  39.26000,                0.43500,  50.74000,         0.43635,       50.74142,    316.94622,     +82.44700,     316.95354,      +82.44554,  3296640.26, -3312794.51,  4464545.44,      43.878938,      -81.308476,   95456.53,  122270.01,    7055.14,             7052.06,    17.54,  24917.53,           22519.91,      3.14,     -1.63,           5.97,   None,   None
 11,          2,       0,  0.343000, 2458400.551543321460, 180.62200,  39.33300,                0.62200,  50.66700,         0.62248,       50.66751,    317.87872,     +82.51382,     317.88227,      +82.51329,  3296665.93, -3312451.84,  4464030.69,      43.877030,      -81.305423,   94937.60,  121731.67,    7674.05,             7670.98,   -71.92,  19341.13,           22391.69,      1.12,     -0.58,           2.14,   None,   None
 12,          2,       0,  0.374000, 2458400.551543680485, 180.87400,  39.43300,                0.87400,  50.56700,         0.87465,       50.56768,    319.16665,     +82.60179,     319.17097,      +82.60107,  3296700.07, -3311996.01,  4463345.95,      43.874490,      -81.301314,   94247.39,  121016.74,    8497.34,             8494.26,    65.12,  26557.64,           22451.48,      1.50,     -0.78,           2.88,   None,   None
 13,          2,       0,  0.405000, 2458400.551544039045, 181.04200,  39.50200,                1.04200,  50.49800,         1.04332,       50.49937,    320.04664,     +82.66032,     320.05374,      +82.65887,  3296723.11, -3311688.46,  4462883.94,      43.872776,      -81.298582,   93781.65,  120535.03,    9052.84,             9049.76,   -65.62,  17919.24,           22359.94,      3.00,     -1.56,           5.79,   None,   None
 14,          2,       0,  0.436000, 2458400.551544398069, 181.28400,  39.59700,                1.28400,  50.40300,         1.28357,       50.40255,    321.33796,     +82.73673,     321.33809,      +82.73721,  3296755.30, -3311258.70,  4462238.37,      43.870381,      -81.294715,   93130.93,  119863.03,    9829.04,             9825.96,    24.34,  25038.84,           22367.20,     -0.97,      0.51,           1.88,   None,   None
 15,          2,       0,  0.467000, 2458400.551544756629, 181.48000,  39.67800,                1.48000,  50.32200,         1.48012,       50.32212,    322.41138,     +82.79947,     322.41377,      +82.79934,  3296781.65, -3310906.84,  4461709.80,      43.868419,      -81.291571,   92598.14,  119313.67,   10464.55,            10461.48,   -26.39,  20500.48,           22331.05,      0.26,     -0.14,           0.51,   None,   None
 16,          2,       0,  0.498000, 2458400.551545115653, 181.68700,  39.76500,                1.68700,  50.23500,         1.68836,       50.23640,    323.57019,     +82.86396,     323.57723,      +82.86243,  3296809.36, -3310536.96,  4461154.16,      43.866357,      -81.288259,   92038.07,  118737.05,   11132.63,            11129.55,   -44.56,  21550.69,           22291.01,      3.03,     -1.58,           5.93,   None,   None
 17,          2,       0,  0.529000, 2458400.551545474213, 181.91100,  39.85700,                1.91100,  50.14300,         1.91184,       50.14386,    324.84755,     +82.92782,     324.85266,      +82.92688,  3296838.84, -3310143.42,  4460563.00,      43.864162,      -81.284727,   91442.23,  118124.60,   11843.41,            11840.33,   -20.02,  22928.44,           22274.04,      1.85,     -0.96,           3.63,   None,   None
 18,          2,       0,  0.560000, 2458400.551545833237, 182.09800,  39.93200,                2.09800,  50.06800,         2.09633,       50.06630,    325.93076,     +82.97625,     325.92758,      +82.97815,  3296863.21, -3309818.00,  4460074.16,      43.862346,      -81.281828,   90949.50,  117618.87,   12431.16,            12428.09,  -118.50,  18959.83,           22209.79,     -3.66,      1.90,           7.23,   None,   None
 19,          2,       0,  0.592000, 2458400.551546203438, 182.34600,  40.04100,                2.34600,  49.95900,         2.34774,       49.96076,    327.41279,     +83.04524,     327.42063,      +83.04326,  3296895.90, -3309381.69,  4459418.74,      43.859911,      -81.277901,   90288.92,  116942.07,   13219.21,            13216.13,   -38.84,  24626.35,           22198.41,      3.77,     -1.96,           7.49,   None,   None
  0,          1,       0,  0.011348, 2458400.551539483014, 147.10600,  40.51400,              327.10600,  49.48600,       327.10823,       49.48771,    252.39437,     +66.67398,     252.39891,      +66.67534,  3296363.51, -3316489.16,  4470095.53,      43.899493,      -81.341561,  101052.01,  131738.76,       0.00,              378.94,   -22.24,      0.00,           21916.93,      3.43,     -3.85,           8.07,   None,   None
  1,          1,       0,  0.042348, 2458400.551539841574, 147.18500,  40.56000,              327.18500,  49.44000,       327.18507,       49.44005,    252.28460,     +66.72752,     252.28492,      +66.72756,  3296395.35, -3316064.04,  4469456.92,      43.897130,      -81.337741,  100408.12,  130991.88,     767.83,             1146.77,    59.35,  24768.71,           21916.93,      0.11,     -0.12,           0.25,   None,   None
  2,          1,       0,  0.073348, 2458400.551540200599, 147.24800,  40.60100,              327.24800,  49.39900,       327.24870,       49.39953,    252.18590,     +66.77044,     252.18761,      +66.77087,  3296421.91, -3315709.55,  4468924.40,      43.895159,      -81.334577,   99871.21,  130369.84,    1408.09,             1787.04,    13.37,  20653.71,           21916.93,      1.06,     -1.19,           2.52,   None,   None
  3,          1,       0,  0.104348, 2458400.551540559158, 147.31000,  40.64400,              327.31000,  49.35600,       327.31317,       49.35841,    252.08179,     +66.81281,     252.08859,      +66.81476,  3296448.58, -3315353.42,  4468389.42,      43.893179,      -81.331398,   99331.82,  129745.03,    2051.33,             2430.27,   -29.64,  20749.44,           21916.93,      4.77,     -5.37,          11.42,   None,   None
  4,          1,       0,  0.135348, 2458400.551540918183, 147.39400,  40.69300,              327.39400,  49.30700,       327.39475,       49.30757,    251.96385,     +66.86979,     251.96592,      +66.87025,  3296481.47, -3314914.37,  4467729.88,      43.890737,      -81.327448,   98666.87,  128974.07,    2844.32,             3223.27,    77.12,  25580.48,           22490.78,      1.12,     -1.26,           2.70,   None,   None
  5,          1,       0,  0.167348, 2458400.551541288383, 147.45600,  40.73100,              327.45600,  49.26900,       327.45506,       49.26828,    251.87189,     +66.91194,     251.87069,      +66.91136,  3296506.25, -3314583.62,  4467233.04,      43.888897,      -81.324508,   98165.95,  128394.45,    3441.70,             3820.65,   -33.88,  18668.17,           22090.45,     -1.41,      1.58,           3.41,   None,   None
  6,          1,       0,  0.198348, 2458400.551541647408, 147.53200,  40.78000,              327.53200,  49.22000,       327.53175,       49.21981,    251.75268,     +66.96373,     251.75300,      +66.96357,  3296536.81, -3314175.52,  4466619.99,      43.886627,      -81.320844,   97547.90,  127678.43,    4178.80,             4557.75,    16.98,  23777.35,           22129.58,     -0.37,      0.42,           0.91,   None,   None
  7,          1,       0,  0.229348, 2458400.551542005967, 147.60600,  40.82500,              327.60600,  49.17500,       327.60413,       49.17358,    251.64318,     +67.01404,     251.64038,      +67.01288,  3296565.55, -3313791.90,  4466043.72,      43.884492,      -81.317408,   96966.94,  127005.75,    4871.67,             5250.62,    23.61,  22350.73,           22164.14,     -2.75,      3.10,           6.73,   None,   None
  8,          1,       0,  0.260348, 2458400.551542364992, 147.67400,  40.87100,              327.67400,  49.12900,       327.67370,       49.12877,    251.53036,     +67.06048,     251.53084,      +67.06029,  3296593.04, -3313424.89,  4465492.40,      43.882449,      -81.314125,   96411.15,  126362.51,    5534.55,             5913.49,     0.24,  21382.96,           22128.51,     -0.45,      0.50,           1.10,   None,   None
  9,          1,       0,  0.291348, 2458400.551542723551, 147.74700,  40.91700,              327.74700,  49.08300,       327.74599,       49.08224,    251.41758,     +67.11019,     251.41677,      +67.10957,  3296621.30, -3313047.64,  4464925.69,      43.880348,      -81.310747,   95839.85,  125701.36,    6215.93,             6594.87,    -4.62,  21979.99,           22102.30,     -1.46,      1.65,           3.62,   None,   None
 10,          1,       0,  0.322348, 2458400.551543082576, 147.82400,  40.96600,              327.82400,  49.03400,       327.82269,       49.03301,    251.29702,     +67.16266,     251.29573,      +67.16184,  3296650.90, -3312652.44,  4464332.03,      43.878147,      -81.307202,   95241.39,  125008.78,    6929.72,             7308.66,    22.93,  23025.49,           22129.71,     -1.89,      2.14,           4.71,   None,   None
 11,          1,       0,  0.353348, 2458400.551543441135, 147.88300,  41.00800,              327.88300,  48.99200,       327.88374,       48.99256,    251.19289,     +67.20305,     251.19586,      +67.20351,  3296674.74, -3312334.24,  4463854.03,      43.876375,      -81.304373,   94759.53,  124451.96,    7504.43,             7883.37,   -88.60,  18539.16,           22008.19,      1.07,     -1.20,           2.66,   None,   None
 12,          1,       0,  0.384348, 2458400.551543800160, 147.96800,  41.06100,              327.96800,  48.93900,       327.96771,       48.93879,    251.06183,     +67.26093,     251.06286,      +67.26075,  3296706.44, -3311910.98,  4463218.21,      43.874016,      -81.300566,   94118.60,  123710.30,    8268.91,             8647.86,   -10.36,  24660.76,           22021.66,     -0.41,      0.46,           1.02,   None,   None
 13,          1,       0,  0.415348, 2458400.551544158719, 148.03900,  41.10900,              328.03900,  48.89100,       328.03984,       48.89163,    250.94233,     +67.30943,     250.94575,      +67.30995,  3296733.75, -3311546.41,  4462670.56,      43.871985,      -81.297304,   93566.56,  123072.15,    8927.38,             9306.32,   -38.13,  21240.81,           22007.93,      1.19,     -1.34,           3.01,   None,   None
 14,          1,       0,  0.447348, 2458400.551544529386, 148.11400,  41.15600,              328.11400,  48.84400,       328.11318,       48.84339,    250.82533,     +67.36052,     250.82556,      +67.36000,  3296761.34, -3311178.06,  4462117.23,      43.869931,      -81.294012,   93008.80,  122427.64,    9592.67,             9971.61,   -81.22,  20790.38,           21967.60,     -1.15,      1.30,           2.93,   None,   None
 15,          1,       0,  0.478348, 2458400.551544887945, 148.19600,  41.20900,              328.19600,  48.79100,       328.19498,       48.79024,    250.69280,     +67.41644,     250.69275,      +67.41580,  3296791.52, -3310775.09,  4461511.89,      43.867685,      -81.290392,   92398.65,  121722.27,   10320.50,            10699.44,   -39.64,  23478.23,           21973.90,     -1.42,      1.61,           3.64,   None,   None
 16,          1,       0,  0.509348, 2458400.551545246970, 148.25600,  41.25100,              328.25600,  48.74900,       328.25599,       48.74899,    250.58713,     +67.45748,     250.58923,      +67.45747,  3296814.42, -3310469.46,  4461052.77,      43.865980,      -81.287678,   91935.84,  121188.28,   10872.52,            11251.46,  -173.85,  17807.21,           21896.81,     -0.02,      0.02,           0.05,   None,   None
 17,          1,       0,  0.540348, 2458400.551545605529, 148.33300,  41.30300,              328.33300,  48.69700,       328.33393,       48.69770,    250.45609,     +67.51007,     250.46022,      +67.51066,  3296842.85, -3310089.86,  4460482.54,      43.863863,      -81.284275,   91361.09,  120524.37,   11558.13,            11937.08,  -174.48,  22116.61,           21846.59,      1.29,     -1.47,           3.35,   None,   None
 18,          1,       0,  0.571348, 2458400.551545964554, 148.41600,  41.35600,              328.41600,  48.64400,       328.41582,       48.64387,    250.32233,     +67.56666,     250.32437,      +67.56655,  3296872.36, -3309695.83,  4459890.64,      43.861664,      -81.280738,   90764.51,  119835.30,   12269.80,            12648.75,  -149.05,  22957.02,           21828.11,     -0.24,      0.27,           0.63,   None,   None
 19,          1,       0,  0.602348, 2458400.551546323113, 148.49900,  41.40700,              328.49900,  48.59300,       328.49605,       48.59081,    250.19335,     +67.62318,     250.18995,      +67.62130,  3296901.07, -3309312.57,  4459314.90,      43.859526,      -81.277301,   90184.24,  119165.33,   12962.03,            13340.98,  -143.06,  22330.07,           21821.79,     -4.04,      4.58,          10.57,   None,   None
 20,          1,       0,  0.633348, 2458400.551546682138, 148.57600,  41.46700,              328.57600,  48.53300,       328.57951,       48.53560,    250.03991,     +67.67602,     250.04959,      +67.67826,  3296930.60, -3308918.34,  4458722.69,      43.857325,      -81.273761,   89587.38,  118476.32,   13674.07,            14053.02,  -117.27,  22968.97,           21831.93,      4.77,     -5.41,          12.55,   None,   None
 21,          1,       0,  0.664348, 2458400.551547040697, 148.63200,  41.50500,              328.63200,  48.49500,       328.63467,       48.49697,    249.94283,     +67.71426,     249.95095,      +67.71597,  3296950.70, -3308650.05,  4458319.66,      43.855827,      -81.271393,   89181.13,  118008.63,   14158.66,            14537.60,  -318.92,  15631.78,           21766.37,      3.61,     -4.10,           9.54,   None,   None
 22,          1,       0,  0.696348, 2458400.551547410898, 148.71900,  41.55700,              328.71900,  48.44300,       328.71724,       48.44170,    249.81012,     +67.77347,     249.80952,      +67.77234,  3296979.58, -3308264.44,  4457740.41,      43.853674,      -81.267936,   88597.34,  117335.22,   14855.12,            15234.07,  -330.84,  21764.49,           21716.34,     -2.36,      2.68,           6.27,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_011440_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.551863425877
Time: 2018-10-09 01:14:40.999996 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 41.67705 deg
 R.A. = 266.67862  Dec = +57.03168 deg

Best intersection: Stations 2 and 1 with Qconv = 41.68 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3296791.36 +/- 2.06 m
 Y =  -3308847.03 +/- 4.81 m
 Z =   4474713.30 +/- 12.65 m
 Vx =     -966.93 +/- 5.83 m/s
 Vy =   -12653.85 +/- 6.92 m/s
 Vz =    19145.24 +/- 36.11 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+4.285161e+00, +3.506984e+00, -8.206535e+00, +1.215058e+01, +1.591070e+00, -7.446050e+00
+3.506984e+00, +2.335084e+01, -4.934881e+01, +8.018370e+00, +6.713728e+00, -6.159267e+01
-8.206535e+00, -4.934881e+01, +1.612752e+02, -1.668981e+01, -5.386615e+01, +3.297178e+02
+1.215058e+01, +8.018370e+00, -1.668981e+01, +5.652630e+01, +1.707339e+01, -7.127912e+01
+1.591070e+00, +6.713728e+00, -5.386615e+01, +1.707339e+01, +5.917333e+01, -2.594894e+02
-7.446050e+00, -6.159267e+01, +3.297178e+02, -7.127912e+01, -2.594894e+02, +1.307829e+03

Timing offsets (from input data):
         2: 0.000000 s
         1: -0.000659 s

Reference point on the trajectory:
  Time: 2018-10-09 01:14:40.999996 UTC
  Lon     = -81.388693 +/- 0.0001 deg
  Lat     = +43.960399 +/- 0.0001 deg
  Lat geo = +43.771114 +/- 0.0001 deg
  Ht      =  100571.94 +/- 10.56 m

  JD dynamic   = 2458400.552664166782 
  LST apparent = 314.8954320184 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.63030 +/- 0.0331 deg
  Dec       = +56.46093 +/- 0.0352 deg
  Azimuth   = +309.87201 +/- 0.0643 deg
  Elevation = +56.94165 +/- 0.0184 deg
  Vavg      =  22.23309 +/- 0.0354 km/s
  Vinit     =  22.96944 +/- 0.0340 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.65451 +/- 0.0331 deg
  Dec       = +56.99669 +/- 0.0352 deg
  Azimuth   = +310.89167 +/- 0.0643 deg
  Elevation = +57.48744 +/- 0.0184 deg
  Vavg      =  22.09259 +/- 0.0354 km/s
  Vinit     =  22.82894 +/- 0.0340 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.44344 +/- 0.0799 deg
  Dec    = +56.45247 +/- 0.0600 deg
  Vg     =  20.10854 +/- 0.0388 km/s
  Vinf   =  22.96944 +/- 0.0340 km/s
  Zc     =  33.17998 +/- 0.0434 deg
  Zg     =  35.44696 +/- 0.0470 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 244.17430 +/- 0.1572 deg
  Bg     = +79.12055 +/- 0.0683 deg
  Vh     =  38.23262 +/- 0.0168 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.93268 +/- 0.0339 deg
  Bh     = +31.10056 +/- 0.0587 deg
  Vh_x   =  -6.76881 +/- 0.0172 km/s
  Vh_y   =  32.02973 +/- 0.0149 km/s
  Vh_z   = -19.74874 +/- 0.0409 km/s
Orbit:
  La Sun = 195.447388 +/- 0.0000 deg
  a      =   2.823424 +/- 0.0114 AU
  e      =   0.647395 +/- 0.0014
  i      =  31.148314 +/- 0.0585 deg
  peri   = 172.341261 +/- 0.0737 deg
  node   = 195.448329 +/- 0.0000 deg
  Pi     =   7.789591 +/- 0.0737 deg
  q      =   0.995553 +/- 0.0001 AU
  f      =   7.656704 +/- 0.0737 deg
  M      =   1.251966 +/- 0.0141 deg
  Q      =   4.651295 +/- 0.0229 AU
  n      =   0.207750 +/- 0.0013 deg/day
  T      =   4.744220 +/- 0.0288 years
  Last perihelion JD = 2458394.526337 (2018-10-03 00:37:55.516284) +/- 0.0574 days
  Tj     =   2.804127 +/- 0.0076
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +2.116450e-06, -1.628595e-08, -2.269397e-06, -8.387254e-11, -1.398505e-07, +1.219237e-06
q   , -1.628595e-08, +5.157171e-09, +4.083832e-06, -1.883870e-12, +9.194581e-08, +2.718995e-08
Tp  , -2.269397e-06, +4.083832e-06, +3.289950e-03, -1.935075e-09, +7.361335e-05, +2.797190e-05
node, -8.387254e-11, -1.883870e-12, -1.935075e-09, +5.007143e-15, -3.973066e-11, -7.267310e-11
peri, -1.398505e-07, +9.194581e-08, +7.361335e-05, -3.973066e-11, +1.650868e-06, +5.740289e-07
i   , +1.219237e-06, +2.718995e-08, +2.797190e-05, -7.267310e-11, +5.740289e-07, +1.054785e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 7.321431
 a2 = 8.356574

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.574e-05 s
  Stddev    = 3.97e-03 s

Begin point on the trajectory:
  Lon =   -81.388774 +/- 0.0000 deg
  Lat =    43.960448 +/- 0.0001 deg
  Ht  = 100585.19 +/- 6.97 m
End point on the trajectory:
  Lon =   -81.330725 +/- 0.0001 deg
  Lat =    43.924044 +/- 0.0001 deg
  Ht  = 90758.94 +/- 12.46 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   2.000626,  11.959550,   100561.34,    92872.94,          0.001725,      1.85,      3.35,              27.38, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   8.540430,   8.036881,   100353.56,    90756.99,          0.001711,      3.21,      2.29,              13.89, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.551863425877, 176.06700,  41.06100,              356.06700,  48.93900,       356.06769,       48.93970,    290.96584,     +83.64096,     290.97231,      +83.64054,  3296792.78, -3308852.81,  4474692.75,      43.960236,      -81.388731,  100561.34,  132169.72,       0.00,                3.19,  -107.62,      0.00,           23431.06,      1.68,     -0.93,           2.99,   None,   None
  1,          2,       0,  0.031000, 2458400.551863784902, 176.29700,  41.16200,              356.29700,  48.83800,       356.29762,       48.83863,    291.79512,     +83.79858,     291.80117,      +83.79819,  3296831.11, -3308352.32,  4473937.84,      43.957435,      -81.384194,   99801.59,  131370.35,     906.56,              903.37,    83.15,  29243.84,           23431.06,      1.50,     -0.83,           2.69,   None,   None
  2,          2,       0,  0.063000, 2458400.551864155103, 176.46400,  41.23300,              356.46400,  48.76700,       356.46187,       48.76485,    292.43771,     +83.90997,     292.41743,      +83.91132,  3296858.66, -3307992.53,  4473395.17,      43.955421,      -81.380972,   99255.44,  130796.65,    1558.25,             1555.07,     2.54,  20365.40,           23431.06,     -5.12,      2.83,           9.23,   None,   None
  3,          2,       0,  0.094000, 2458400.551864513662, 176.63300,  41.31400,              356.63300,  48.68600,       356.63421,       48.68722,    293.07977,     +84.03014,     293.09197,      +84.02936,  3296887.31, -3307618.41,  4472830.86,      43.953327,      -81.377613,   98687.54,  130200.79,    2235.92,             2232.73,   -29.22,  21860.14,           23431.06,      2.89,     -1.60,           5.24,   None,   None
  4,          2,       0,  0.125000, 2458400.551864872687, 176.82800,  41.40000,              356.82800,  48.60000,       356.82779,       48.59979,    293.88760,     +84.16087,     293.88606,      +84.16101,  3296919.17, -3307202.51,  4472203.55,      43.950998,      -81.373863,   98056.25,  129539.24,    2989.25,             2986.06,    14.70,  24300.99,           23344.71,     -0.50,      0.27,           0.91,   None,   None
  5,          2,       0,  0.156000, 2458400.551865231246, 176.99900,  41.47800,              356.99900,  48.52200,       356.99869,       48.52169,    294.62060,     +84.27681,     294.61813,      +84.27702,  3296947.24, -3306835.90,  4471650.57,      43.948944,      -81.370573,   97499.77,  128956.91,    3653.31,             3650.12,   -30.66,  21421.34,           23047.90,     -0.74,      0.41,           1.35,   None,   None
  6,          2,       0,  0.187000, 2458400.551865590271, 177.20000,  41.57100,              357.20000,  48.42900,       357.20042,       48.42942,    295.52132,     +84.41293,     295.52638,      +84.41264,  3296979.98, -3306408.39,  4471005.73,      43.946549,      -81.366714,   96850.88,  128278.74,    4427.68,             4424.50,    34.30,  24979.80,           23146.45,      0.99,     -0.55,           1.83,   None,   None
  7,          2,       0,  0.218000, 2458400.551865948830, 177.36600,  41.65100,              357.36600,  48.34900,       357.36848,       48.35146,    296.29152,     +84.52714,     296.31770,      +84.52541,  3297007.28, -3306052.02,  4470468.20,      43.944552,      -81.363519,   96309.97,  127714.25,    5073.20,             5070.01,   -29.60,  20823.03,           22995.42,      5.78,     -3.20,          10.67,   None,   None
  8,          2,       0,  0.249000, 2458400.551866307855, 177.55100,  41.73200,              357.55100,  48.26800,       357.54996,       48.26698,    297.22270,     +84.64539,     297.21311,      +84.64613,  3297036.49, -3305670.52,  4469892.76,      43.942413,      -81.360088,   95730.93,  127110.74,    5764.22,             5761.04,   -47.99,  22291.20,           22878.02,     -2.40,      1.32,           4.44,   None,   None
  9,          2,       0,  0.280000, 2458400.551866666414, 177.76600,  41.83600,              357.76600,  48.16400,       357.76759,       48.16557,    298.32985,     +84.79014,     298.34753,      +84.78899,  3297071.08, -3305218.87,  4469211.52,      43.939881,      -81.356003,   95045.46,  126397.31,    6582.32,             6579.13,    60.68,  26390.14,           23008.74,      3.65,     -2.02,           6.82,   None,   None
 10,          2,       0,  0.311000, 2458400.551867025439, 177.90300,  41.89800,              357.90300,  48.10200,       357.90214,       48.10115,    299.08598,     +84.87714,     299.07828,      +84.87778,  3297092.76, -3304935.75,  4468784.49,      43.938293,      -81.353490,   94615.75,  125950.79,    7095.13,             7091.95,  -135.92,  16542.39,           22787.47,     -1.97,      1.09,           3.69,   None,   None
 11,          2,       0,  0.343000, 2458400.551867395639, 178.09400,  41.99200,              358.09400,  48.00800,       358.09544,       48.00941,    300.16442,     +85.00399,     300.18099,      +85.00291,  3297123.31, -3304536.92,  4468182.91,      43.936056,      -81.349901,   94010.45,  125322.49,    7817.56,             7814.37,  -145.80,  22575.74,           22650.84,      3.27,     -1.81,           6.15,   None,   None
 12,          2,       0,  0.374000, 2458400.551867754664, 178.25800,  42.07100,              358.25800,  47.92900,       358.25959,       47.93055,    301.14486,     +85.10964,     301.16319,      +85.10842,  3297149.23, -3304198.41,  4467672.32,      43.934157,      -81.346871,   93496.70,  124789.99,    8430.72,             8427.53,  -242.05,  19779.33,           22474.12,      3.58,     -1.98,           6.76,   None,   None
 13,          2,       0,  0.405000, 2458400.551868113223, 178.45900,  42.16900,              358.45900,  47.83100,       358.46167,       47.83359,    302.40814,     +85.23803,     302.43813,      +85.23594,  3297180.71, -3303787.39,  4467052.36,      43.931850,      -81.343163,   92872.94,  124144.34,    9175.21,             9172.03,  -206.97,  24016.08,           22407.14,      5.96,     -3.30,          11.32,   None,   None
  0,          1,       0,  0.003943, 2458400.551863464992, 147.47200,  43.19400,              327.47200,  46.80600,       327.46871,       46.80397,    245.70537,     +66.91151,     245.70053,      +66.90915,  3296803.26, -3308715.93,  4474486.30,      43.959470,      -81.387469,  100353.56,  136281.63,       0.00,              244.74,    43.69,      0.00,           22791.16,     -4.19,      5.87,          10.91,   None,   None
  1,          1,       0,  0.034943, 2458400.551863824017, 147.52500,  43.24100,              327.52500,  46.75900,       327.52230,       46.75733,    245.58049,     +66.94514,     245.57664,      +66.94320,  3296828.21, -3308390.22,  4473995.02,      43.957648,      -81.384561,   99859.13,  135713.20,     589.97,              834.71,   -75.75,  19031.36,           22791.16,     -3.43,      4.80,           8.97,   None,   None
  2,          1,       0,  0.065943, 2458400.551864182577, 147.59800,  43.30800,              327.59800,  46.69200,       327.59922,       46.69275,    245.40221,     +66.99127,     245.40427,      +66.99215,  3296862.75, -3307939.16,  4473314.67,      43.955123,      -81.380485,   99174.43,  134924.76,    1406.99,             1651.74,    31.85,  26355.57,           22791.16,      1.53,     -2.15,           4.04,   None,   None
  3,          1,       0,  0.096943, 2458400.551864541601, 147.66500,  43.36000,              327.66500,  46.64000,       327.66242,       46.63841,    245.26236,     +67.03411,     245.25897,      +67.03225,  3296891.32, -3307566.10,  4472751.95,      43.953034,      -81.377135,   98608.13,  134273.53,    2082.75,             2327.49,    -1.81,  21798.41,           22791.16,     -3.24,      4.55,           8.58,   None,   None
  4,          1,       0,  0.128943, 2458400.551864911802, 147.74300,  43.43300,              327.74300,  46.56700,       327.74541,       46.56848,    245.06710,     +67.08318,     245.07116,      +67.08492,  3296927.89, -3307088.57,  4472031.68,      43.950360,      -81.372815,   97883.30,  133439.28,    2947.70,             3192.45,   130.85,  27029.95,           23685.73,      3.00,     -4.21,           7.99,   None,   None
  5,          1,       0,  0.159943, 2458400.551865270827, 147.79700,  43.48100,              327.79700,  46.51900,       327.79964,       46.52062,    244.93803,     +67.11726,     244.94257,      +67.11918,  3296952.35, -3306769.19,  4471549.94,      43.948570,      -81.369965,   97398.51,  132882.67,    3526.22,             3770.96,    -0.05,  18661.88,           23223.23,      3.28,     -4.60,           8.77,   None,   None
  6,          1,       0,  0.190943, 2458400.551865629386, 147.86300,  43.53600,              327.86300,  46.46400,       327.86413,       46.46469,    244.78929,     +67.15910,     244.79174,      +67.15992,  3296980.81, -3306397.54,  4470989.36,      43.946488,      -81.366627,   96834.40,  132234.53,    4199.41,             4444.15,   -36.28,  21715.71,           22898.31,      1.40,     -1.96,           3.76,   None,   None
  7,          1,       0,  0.221943, 2458400.551865988411, 147.94300,  43.60100,              327.94300,  46.39900,       327.94185,       46.39829,    244.61271,     +67.20986,     244.61195,      +67.20902,  3297014.39, -3305959.17,  4470328.15,      43.944031,      -81.362666,   96169.04,  131469.61,    4993.45,             5238.20,    48.34,  25614.33,           22987.41,     -1.42,      1.99,           3.83,   None,   None
  8,          1,       0,  0.252943, 2458400.551866346970, 148.00500,  43.65600,              328.00500,  46.34400,       328.00426,       46.34355,    244.46350,     +67.24884,     244.46348,      +67.24831,  3297041.59, -3305604.03,  4469792.47,      43.942040,      -81.359482,   95630.02,  130850.85,    5636.73,             5881.48,   -17.79,  20750.99,           22881.04,     -0.90,      1.26,           2.45,   None,   None
  9,          1,       0,  0.283943, 2458400.551866705995, 148.06400,  43.71000,              328.06400,  46.29000,       328.06451,       46.29031,    244.31684,     +67.28578,     244.31876,      +67.28615,  3297067.74, -3305262.49,  4469277.32,      43.940125,      -81.356424,   95111.65,  130256.12,    6255.37,             6500.11,  -108.57,  19956.02,           22668.26,      0.61,     -0.86,           1.68,   None,   None
 10,          1,       0,  0.314943, 2458400.551867064554, 148.13000,  43.76500,              328.13000,  46.23500,       328.12841,       46.23403,    244.16630,     +67.32742,     244.16530,      +67.32625,  3297095.16, -3304904.45,  4468737.27,      43.938117,      -81.353212,   94568.24,  129632.66,    6903.90,             7148.64,  -169.46,  20920.36,           22472.98,     -1.93,      2.71,           5.29,   None,   None
 11,          1,       0,  0.345943, 2458400.551867423579, 148.20200,  43.82900,              328.20200,  46.17100,       328.20122,       46.17053,    243.99121,     +67.37251,     243.99153,      +67.37194,  3297125.87, -3304503.49,  4468132.48,      43.935868,      -81.349599,   93959.71,  128934.23,    7630.18,             7874.93,  -152.59,  23428.46,           22396.67,     -0.93,      1.31,           2.57,   None,   None
 12,          1,       0,  0.376943, 2458400.551867782138, 148.27700,  43.89700,              328.27700,  46.10300,       328.27804,       46.10363,    243.80475,     +67.41929,     243.80782,      +67.42006,  3297157.88, -3304085.55,  4467502.09,      43.933523,      -81.345827,   93325.44,  128206.34,    8387.22,             8631.96,  -104.98,  24420.46,           22416.89,      1.24,     -1.75,           3.46,   None,   None
 13,          1,       0,  0.408943, 2458400.551868152805, 148.32800,  43.94100,              328.32800,  46.05900,       328.32695,       46.05836,    243.68342,     +67.45123,     243.68361,      +67.45045,  3297179.00, -3303809.75,  4467086.09,      43.931976,      -81.343386,   92906.85,  127727.57,    8886.78,             9131.53,  -337.71,  15611.43,           22229.23,     -1.25,      1.77,           3.50,   None,   None
 14,          1,       0,  0.439943, 2458400.551868511364, 148.38900,  44.00000,              328.38900,  46.00000,       328.39095,       46.00118,    243.52135,     +67.48888,     243.52599,      +67.49033,  3297205.69, -3303461.17,  4466560.31,      43.930019,      -81.340260,   92377.84,  127121.47,    9518.18,             9762.92,  -415.74,  20367.57,           22061.15,      2.31,     -3.26,           6.48,   None,   None
 15,          1,       0,  0.470943, 2458400.551868870389, 148.47600,  44.07500,              328.47600,  45.92500,       328.47744,       45.92587,    243.31329,     +67.54321,     243.31732,      +67.54428,  3297240.71, -3303003.95,  4465870.65,      43.927452,      -81.336120,   91684.00,  126325.60,   10346.37,            10591.12,  -296.96,  26715.98,           22051.14,      1.69,     -2.39,           4.78,   None,   None
 16,          1,       0,  0.501943, 2458400.551869228948, 148.53400,  44.12400,              328.53400,  45.87600,       328.53271,       45.87522,    243.17674,     +67.57945,     243.17698,      +67.57850,  3297263.71, -3302703.61,  4465417.64,      43.925765,      -81.333445,   91228.20,  125804.29,   10890.39,            11135.13,  -462.36,  17548.78,           21956.36,     -1.51,      2.13,           4.28,   None,   None
 17,          1,       0,  0.532943, 2458400.551869587973, 148.59300,  44.17600,              328.59300,  45.82400,       328.59043,       45.82244,    243.03182,     +67.61610,     243.03036,      +67.61418,  3297287.49, -3302393.11,  4464949.30,      43.924021,      -81.330675,   90756.99,  125265.37,   11452.82,            11697.56,  -609.35,  18142.86,           21823.26,     -3.00,      4.24,           8.56,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_011532_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.552465277724
Time: 2018-10-09 01:15:32.999995 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 44.40886 deg
 R.A. = 266.60239  Dec = +56.49668 deg

Best intersection: Stations 1 and 2 with Qconv = 44.41 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3351721.54 +/- 1.54 m
 Y =  -3315095.35 +/- 5.76 m
 Z =   4436687.50 +/- 8.18 m
 Vx =     -999.37 +/- 3.64 m/s
 Vy =   -12932.25 +/- 2.91 m/s
 Vz =    19178.34 +/- 7.79 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.389754e+00, -4.109516e+00, +6.063746e+00, +4.447673e+00, -5.844709e+00, +8.006855e+00
-4.109516e+00, +3.346792e+01, -4.678854e+01, -1.218956e+01, +1.816296e+01, -1.975246e+01
+6.063746e+00, -4.678854e+01, +6.737501e+01, +1.718340e+01, -2.395008e+01, +2.959403e+01
+4.447673e+00, -1.218956e+01, +1.718340e+01, +1.351487e+01, -1.891395e+01, +2.432008e+01
-5.844709e+00, +1.816296e+01, -2.395008e+01, -1.891395e+01, +2.837280e+01, -3.242665e+01
+8.006855e+00, -1.975246e+01, +2.959403e+01, +2.432008e+01, -3.242665e+01, +4.584747e+01

Timing offsets (from input data):
         1: 0.000000 s
         2: -0.000062 s

Reference point on the trajectory:
  Time: 2018-10-09 01:15:32.999995 UTC
  Lon     = -81.186616 +/- 0.0000 deg
  Lat     = +43.451801 +/- 0.0000 deg
  Lat geo = +43.262827 +/- 0.0000 deg
  Ht      =  105615.55 +/- 8.94 m

  JD dynamic   = 2458400.553266018629 
  LST apparent = 315.3147686525 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 265.58113 +/- 0.0178 deg
  Dec       = +55.92849 +/- 0.0046 deg
  Azimuth   = +309.49337 +/- 0.0083 deg
  Elevation = +56.36176 +/- 0.0100 deg
  Vavg      =  22.53861 +/- 0.0098 km/s
  Vinit     =  23.15276 +/- 0.0081 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 266.58277 +/- 0.0178 deg
  Dec       = +56.46558 +/- 0.0046 deg
  Azimuth   = +310.49060 +/- 0.0083 deg
  Elevation = +56.90783 +/- 0.0100 deg
  Vavg      =  22.39375 +/- 0.0098 km/s
  Vinit     =  23.00791 +/- 0.0081 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.45204 +/- 0.1393 deg
  Dec    = +55.90193 +/- 0.0861 deg
  Vg     =  20.32014 +/- 0.0093 km/s
  Vinf   =  23.15276 +/- 0.0081 km/s
  Zc     =  33.75870 +/- 0.0779 deg
  Zg     =  36.02399 +/- 0.0836 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.07064 +/- 0.2399 deg
  Bg     = +78.59792 +/- 0.1059 deg
  Vh     =  38.50432 +/- 0.0147 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.78398 +/- 0.0623 deg
  Bh     = +31.15557 +/- 0.0253 deg
  Vh_x   =  -6.72927 +/- 0.0314 km/s
  Vh_y   =  32.25623 +/- 0.0259 km/s
  Vh_z   = -19.92073 +/- 0.0116 km/s
Orbit:
  La Sun = 195.447983 +/- -0.0000 deg
  a      =   3.024095 +/- 0.0117 AU
  e      =   0.670865 +/- 0.0013
  i      =  31.207522 +/- 0.0236 deg
  peri   = 172.190259 +/- 0.1269 deg
  node   = 195.448886 +/- 0.0000 deg
  Pi     =   7.639145 +/- 0.1269 deg
  q      =   0.995335 +/- 0.0001 AU
  f      =   7.807734 +/- 0.1269 deg
  M      =   1.143394 +/- 0.0131 deg
  Q      =   5.052855 +/- 0.0236 AU
  n      =   0.187418 +/- 0.0011 deg/day
  T      =   5.258886 +/- 0.0307 years
  Last perihelion JD = 2458394.452493 (2018-10-02 22:51:35.366983) +/- 0.0963 days
  Tj     =   2.687924 +/- 0.0062
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.736814e-06, -1.439775e-07, -1.013809e-04, +2.263742e-11, -2.358920e-06, -3.318197e-07
q   , -1.439775e-07, +1.784750e-08, +1.295836e-05, -3.576698e-12, +2.981460e-07, +5.260050e-08
Tp  , -1.013809e-04, +1.295836e-05, +9.425894e-03, -2.631353e-09, +2.167265e-04, +3.870392e-05
node, +2.263742e-11, -3.576698e-12, -2.631353e-09, +7.939369e-16, -6.025695e-11, -1.168837e-11
peri, -2.358920e-06, +2.981460e-07, +2.167265e-04, -6.025695e-11, +4.984326e-06, +8.862552e-07
i   , -3.318197e-07, +5.260050e-08, +3.870392e-05, -1.168837e-11, +8.862552e-07, +1.720800e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 11.030049
 a2 = 5.379679

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 8.166e-06 s
  Stddev    = 2.86e-03 s

Begin point on the trajectory:
  Lon =   -81.186578 +/- 0.0000 deg
  Lat =    43.451778 +/- 0.0000 deg
  Ht  = 105609.33 +/- 7.00 m
End point on the trajectory:
  Lon =   -81.096143 +/- 0.0000 deg
  Lat =    43.395362 +/- 0.0000 deg
  Ht  = 90601.57 +/- 6.84 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,  15.684162,   4.917840,   105609.33,    90601.57,          0.000982,      1.78,      0.10,              13.14, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   0.059459,  15.636520,   103162.92,    96088.07,          0.001215,      1.72,      1.41,              30.94, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.552465277724, 121.95700,  20.91700,              301.95700,  69.08300,       301.95220,       69.08242,    286.91684,     +51.05953,     286.91542,      +51.05795,  3351721.86, -3315091.18,  4436681.32,      43.451778,      -81.186578,  105609.33,  112574.38,       0.00,                7.47,   -26.42,      0.00,           23646.84,      0.22,      3.55,           6.52,   None,   None
  1,          1,       0,  0.031000, 2458400.552465636749, 121.88300,  20.85700,              301.88300,  69.14300,       301.88211,       69.14289,    287.00294,     +51.02258,     287.00281,      +51.02229,  3351746.58, -3314771.39,  4436207.07,      43.449992,      -81.183733,  105132.68,  112020.99,     572.53,              580.00,  -171.63,  18468.77,           23646.84,      0.04,      0.65,           1.20,   None,   None
  2,          1,       0,  0.062000, 2458400.552465995308, 121.78600,  20.77300,              301.78600,  69.22700,       301.78831,       69.22728,    287.12410,     +50.97328,     287.12504,      +50.97404,  3351780.05, -3314338.21,  4435564.68,      43.447572,      -81.179832,  104487.05,  111270.50,    1348.05,             1355.51,  -113.85,  25016.56,           23646.84,     -0.10,     -1.68,           3.12,   None,   None
  3,          1,       0,  0.093000, 2458400.552466354333, 121.68600,  20.68000,              301.68600,  69.32000,       301.68545,       69.31993,    287.25888,     +50.92142,     287.25911,      +50.92124,  3351816.18, -3313870.72,  4434871.40,      43.444960,      -81.175612,  103790.29,  110460.62,    2185.00,             2192.47,     5.37,  26998.61,           23646.84,      0.02,      0.40,           0.74,   None,   None
  4,          1,       0,  0.124000, 2458400.552466712892, 121.59600,  20.59800,              301.59600,  69.40200,       301.59240,       69.40156,    287.37744,     +50.87516,     287.37690,      +50.87400,  3351847.80, -3313461.48,  4434264.50,      43.442672,      -81.171934,  103180.37,  109752.31,    2917.67,             2925.13,    20.30,  23634.31,           24025.17,      0.16,      2.56,           4.83,   None,   None
  5,          1,       0,  0.155000, 2458400.552467071917, 121.51600,  20.52800,              301.51600,  69.47200,       301.51030,       69.47130,    287.47825,     +50.83467,     287.47722,      +50.83284,  3351874.77, -3313112.49,  4433746.95,      43.440721,      -81.168815,  102660.24,  109148.93,    3542.47,             3549.94,   -72.63,  20155.11,           23580.39,      0.25,      4.03,           7.62,   None,   None
  6,          1,       0,  0.186000, 2458400.552467430476, 121.40600,  20.43600,              301.40600,  69.56400,       301.40452,       69.56382,    287.61015,     +50.77992,     287.61049,      +50.77944,  3351909.61, -3312661.63,  4433078.33,      43.438200,      -81.164748,  101988.32,  108368.80,    4349.65,             4357.12,    16.82,  26038.08,           23684.87,      0.06,      1.03,           1.97,   None,   None
  7,          1,       0,  0.217000, 2458400.552467789501, 121.29800,  20.34400,              301.29800,  69.65600,       301.29791,       69.65599,    287.74215,     +50.72601,     287.74303,      +50.72598,  3351943.88, -3312218.14,  4432420.64,      43.435720,      -81.160750,  101327.41,  107601.79,    5143.65,             5151.11,    93.07,  25612.60,           23889.05,      0.00,      0.06,           0.12,   None,   None
  8,          1,       0,  0.249000, 2458400.552468159702, 121.20100,  20.26400,              301.20100,  69.73600,       301.20210,       69.73614,    287.85653,     +50.67822,     287.85789,      +50.67857,  3351973.59, -3311833.74,  4431850.58,      43.433569,      -81.157305,  100754.57,  106937.75,    5831.83,             5839.30,    40.37,  21505.87,           23820.13,     -0.05,     -0.76,           1.46,   None,   None
  9,          1,       0,  0.280000, 2458400.552468518261, 121.10600,  20.18400,              301.10600,  69.81600,       301.10607,       69.81601,    287.97104,     +50.63123,     287.97223,      +50.63125,  3352002.82, -3311455.47,  4431289.61,      43.431452,      -81.153913,  100190.86,  106284.47,    6509.06,             6516.53,    -0.13,  21846.08,           23677.70,     -0.00,     -0.05,           0.09,   None,   None
 10,          1,       0,  0.311000, 2458400.552468877286, 120.99600,  20.09200,              300.99600,  69.90800,       300.99628,       69.90804,    288.10255,     +50.57709,     288.10394,      +50.57717,  3352035.87, -3311027.83,  4430655.42,      43.429059,      -81.150060,   99553.62,  105545.82,    7274.67,             7282.14,    47.74,  24697.11,           23646.52,     -0.01,     -0.19,           0.37,   None,   None
 11,          1,       0,  0.342000, 2458400.552469235845, 120.88900,  20.00500,              300.88900,  69.99500,       300.89048,       69.99518,    288.22654,     +50.52504,     288.22839,      +50.52550,  3352066.87, -3310626.71,  4430060.57,      43.426813,      -81.146454,   98955.90,  104853.46,    7992.80,             8000.27,    48.14,  23165.51,           23610.13,     -0.06,     -0.98,           1.93,   None,   None
 12,          1,       0,  0.373000, 2458400.552469594870, 120.78900,  19.92600,              300.78900,  70.07400,       300.79206,       70.07438,    288.33876,     +50.47696,     288.34121,      +50.47792,  3352094.87, -3310264.37,  4429523.23,      43.424784,      -81.143209,   98415.98,  104228.56,    8641.50,             8648.97,   -20.90,  20925.76,           23499.99,     -0.12,     -2.02,           4.00,   None,   None
 13,          1,       0,  0.404000, 2458400.552469953429, 120.69200,  19.84600,              300.69200,  70.15400,       300.69220,       70.15402,    288.45276,     +50.42984,     288.45450,      +50.42990,  3352122.72, -3309903.99,  4428988.79,      43.422765,      -81.139982,   97878.99,  103607.28,    9286.69,             9294.16,   -93.44,  20812.65,           23354.28,     -0.01,     -0.13,           0.26,   None,   None
 14,          1,       0,  0.435000, 2458400.552470312454, 120.58400,  19.76200,              300.58400,  70.23800,       300.58626,       70.23828,    288.57178,     +50.37846,     288.57425,      +50.37916,  3352151.77, -3309528.00,  4428431.21,      43.420659,      -81.136609,   97318.76,  102959.23,    9959.83,             9967.29,  -138.05,  21713.95,           23218.71,     -0.09,     -1.46,           2.94,   None,   None
 15,          1,       0,  0.466000, 2458400.552470671013, 120.48400,  19.68100,              300.48400,  70.31900,       300.48325,       70.31891,    288.68688,     +50.33043,     288.68861,      +50.33020,  3352179.34, -3309171.30,  4427902.22,      43.418660,      -81.133415,   96787.26,  102344.78,   10598.44,            10605.91,  -217.17,  20600.49,           23070.42,      0.03,      0.48,           0.97,   None,   None
 16,          1,       0,  0.497000, 2458400.552471030038, 120.35800,  19.58400,              300.35800,  70.41600,       300.36040,       70.41630,    288.82403,     +50.27105,     288.82680,      +50.27178,  3352211.93, -3308749.53,  4427276.74,      43.416296,      -81.129615,   96158.85,  101618.04,   11353.54,            11361.01,  -179.80,  24358.07,           22993.76,     -0.09,     -1.52,           3.10,   None,   None
 17,          1,       0,  0.529000, 2458400.552471400239, 120.23700,  19.48700,              300.23700,  70.51300,       300.23648,       70.51293,    288.96156,     +50.21352,     288.96362,      +50.21336,  3352243.92, -3308335.55,  4426662.82,      43.413975,      -81.125891,   95542.07,  100905.21,   12094.69,            12102.15,  -179.55,  23160.80,           22942.82,      0.02,      0.32,           0.66,   None,   None
 18,          1,       0,  0.560000, 2458400.552471759263, 120.12900,  19.40600,              300.12900,  70.59400,       300.12932,       70.59404,    289.07567,     +50.16336,     289.07810,      +50.16346,  3352270.67, -3307989.38,  4426149.45,      43.412034,      -81.122795,   95026.30,  100309.79,   12714.44,            12721.91,  -277.53,  19991.98,           22859.93,     -0.01,     -0.20,           0.41,   None,   None
 19,          1,       0,  0.591000, 2458400.552472117823, 120.00800,  19.31600,              300.00800,  70.68400,       300.01046,       70.68431,    289.20230,     +50.10749,     289.20548,      +50.10823,  3352299.94, -3307610.57,  4425587.68,      43.409909,      -81.119394,   94461.93,   99658.22,   13392.63,            13400.09,  -317.08,  21877.05,           22785.61,     -0.09,     -1.51,           3.14,   None,   None
 20,          1,       0,  0.622000, 2458400.552472476847, 119.88500,  19.22500,              299.88500,  70.77500,       299.88912,       70.77552,    289.33020,     +50.05099,     289.33398,      +50.05223,  3352329.17, -3307232.40,  4425026.85,      43.407787,      -81.115998,   93898.51,   99008.04,   14069.68,            14077.15,  -357.76,  21840.42,           22718.40,     -0.14,     -2.51,           5.23,   None,   None
 21,          1,       0,  0.653000, 2458400.552472835407, 119.77200,  19.14500,              299.77200,  70.85500,       299.77920,       70.85592,    289.44213,     +49.99992,     289.44693,      +50.00208,  3352354.83, -3306900.36,  4424534.44,      43.405924,      -81.113032,   93403.82,   98437.76,   14664.13,            14671.60,  -481.04,  19175.94,           22626.09,     -0.24,     -4.34,           9.12,   None,   None
 22,          1,       0,  0.684000, 2458400.552473194432, 119.65400,  19.05400,              299.65400,  70.94600,       299.65619,       70.94628,    289.57036,     +49.94543,     289.57385,      +49.94608,  3352383.17, -3306533.52,  4423990.44,      43.403865,      -81.109742,   92857.32,   97807.70,   15320.88,            15328.35,  -542.03,  21185.31,           22540.27,     -0.07,     -1.31,           2.76,   None,   None
 23,          1,       0,  0.715000, 2458400.552473552991, 119.53700,  18.96900,              299.53700,  71.03100,       299.53838,       71.03118,    289.68945,     +49.89253,     289.69284,      +49.89294,  3352409.61, -3306191.46,  4423483.16,      43.401945,      -81.106682,   92347.71,   97220.62,   15933.28,            15940.75,  -647.37,  19754.92,           22446.45,     -0.05,     -0.82,           1.74,   None,   None
 24,          1,       0,  0.746000, 2458400.552473912016, 119.37500,  18.84800,              299.37500,  71.15200,       299.37518,       71.15202,    289.85930,     +49.81900,     289.86247,      +49.81906,  3352446.13, -3305718.91,  4422782.38,      43.399292,      -81.102405,   91643.81,   96408.96,   16779.29,            16786.76,  -519.09,  27290.68,           22417.94,     -0.01,     -0.11,           0.23,   None,   None
 25,          1,       0,  0.778000, 2458400.552474282216, 119.27400,  18.77800,              299.27400,  71.22200,       299.27250,       71.22181,    289.95685,     +49.77433,     289.95967,      +49.77389,  3352467.65, -3305440.40,  4422369.35,      43.397728,      -81.099941,   91228.86,   95932.04,   17277.91,            17285.38,  -761.36,  15581.76,           22335.29,      0.05,      0.87,           1.87,   None,   None
 26,          1,       0,  0.809000, 2458400.552474641241, 119.12300,  18.66800,              299.12300,  71.33200,       299.11926,       71.33152,    290.11076,     +49.70683,     290.11307,      +49.70574,  3352500.19, -3305019.28,  4421744.84,      43.395362,      -81.096143,   90601.57,   95209.72,   18031.84,            18039.31,  -725.17,  24320.35,           22285.47,      0.12,      2.14,           4.64,   None,   None
  0,          2,       0,  0.125947, 2458400.552466718480, 202.75600,  16.58100,               22.75600,  73.41900,        22.75748,       73.42176,    327.20129,     +57.97860,     327.19971,      +57.97604,  3351848.71, -3313449.78,  4434247.14,      43.442607,      -81.171827,  103162.92,  107228.02,       0.00,             2946.09,    -3.81,      0.00,           23001.34,      3.32,      4.04,          10.05,   None,   None
  1,          2,       0,  0.156947, 2458400.552467077039, 203.41600,  16.60700,               23.41600,  73.39300,        23.41612,       73.39320,    327.52686,     +57.89900,     327.52735,      +57.89881,  3351877.99, -3313070.83,  4433685.16,      43.440488,      -81.168429,  102598.15,  106655.14,     678.44,             3624.53,   -43.11,  21885.17,           23001.34,      0.24,      0.30,           0.74,   None,   None
  2,          2,       0,  0.187947, 2458400.552467436064, 204.08700,  16.63900,               24.08700,  73.36100,        24.08752,       73.36184,    327.86093,     +57.81973,     327.86106,      +57.81895,  3351907.62, -3312687.45,  4433116.62,      43.438345,      -81.164991,  102026.79,  106076.79,    1364.81,             4310.90,   -74.48,  22140.91,           23001.34,      1.00,      1.22,           3.06,   None,   None
  3,          2,       0,  0.218947, 2458400.552467794623, 204.86100,  16.67900,               24.86100,  73.32100,        24.86207,       73.32262,    328.24633,     +57.72702,     328.24597,      +57.72552,  3351941.42, -3312249.98,  4432467.86,      43.435898,      -81.161048,  101374.85,  105418.53,    2148.02,             5094.11,    -9.01,  25264.74,           23001.34,      1.93,      2.34,           5.94,   None,   None
  4,          2,       0,  0.249947, 2458400.552468153648, 205.57000,  16.71700,               25.57000,  73.28300,        25.57082,       73.28417,    328.59777,     +57.63960,     328.59788,      +57.63851,  3351972.20, -3311851.69,  4431877.20,      43.433669,      -81.157470,  100781.30,  104820.52,    2861.08,             5807.17,   -13.67,  23002.17,           23199.16,      1.39,      1.69,           4.30,   None,   None
  5,          2,       0,  0.280947, 2458400.552468512207, 206.32400,  16.75900,               26.32400,  73.24100,        26.32356,       73.24041,    328.97000,     +57.54410,     328.97164,      +57.54465,  3352004.62, -3311432.15,  4431255.03,      43.431322,      -81.153693,  100156.12,  104192.19,    3612.18,             6558.27,    19.68,  24228.87,           23402.79,     -0.69,     -0.84,           2.16,   None,   None
  6,          2,       0,  0.312947, 2458400.552468882408, 207.00900,  16.80100,               27.00900,  73.19900,        27.00838,       73.19820,    329.30955,     +57.45699,     329.31149,      +57.45772,  3352034.02, -3311051.69,  4430690.81,      43.429192,      -81.150284,   99589.16,  103623.53,    4293.34,             7239.43,   -40.05,  21286.18,           23241.05,     -0.94,     -1.14,           2.94,   None,   None
  7,          2,       0,  0.343947, 2458400.552469241433, 207.79500,  16.85300,               27.79500,  73.14700,        27.79453,       73.14644,    329.70012,     +57.35594,     329.70201,      +57.35646,  3352067.43, -3310619.37,  4430049.69,      43.426772,      -81.146388,   98944.97,  102979.23,    5067.31,             8013.40,    16.19,  24966.83,           23317.91,     -0.66,     -0.80,           2.08,   None,   None
  8,          2,       0,  0.374947, 2458400.552469599992, 208.50800,  16.90300,               28.50800,  73.09700,        28.50777,       73.09674,    330.05457,     +57.26265,     330.05634,      +57.26289,  3352097.63, -3310228.59,  4429470.16,      43.424583,      -81.142878,   98362.67,  102398.14,    5766.94,             8713.03,    -1.92,  22568.71,           23303.89,     -0.31,     -0.37,           0.97,   None,   None
  9,          2,       0,  0.405947, 2458400.552469959017, 209.21300,  16.95400,               29.21300,  73.04600,        29.21206,       73.04497,    330.40391,     +57.16800,     330.40646,      +57.16896,  3352127.30, -3309844.60,  4428900.72,      43.422432,      -81.139431,   97790.51,  101828.52,    6454.39,             9400.48,   -32.20,  22175.96,           23235.56,     -1.20,     -1.46,           3.82,   None,   None
 10,          2,       0,  0.436947, 2458400.552470317576, 209.92800,  17.00900,               29.92800,  72.99100,        29.92670,       72.98963,    330.75910,     +57.07080,     330.76208,      +57.07207,  3352157.25, -3309457.06,  4428326.00,      43.420261,      -81.135950,   97213.07,  101255.06,    7148.21,            10094.30,   -56.11,  22381.26,           23159.65,     -1.59,     -1.94,           5.11,   None,   None
 11,          2,       0,  0.467947, 2458400.552470676601, 210.62000,  17.06600,               30.62000,  72.93400,        30.61933,       72.93332,    331.10457,     +56.97592,     331.10710,      +56.97656,  3352186.17, -3309082.89,  4427771.11,      43.418164,      -81.132594,   96655.56,  100702.70,    7818.10,            10764.19,  -103.96,  21609.21,           23056.50,     -0.79,     -0.96,           2.55,   None,   None
 12,          2,       0,  0.498947, 2458400.552471035160, 211.32900,  17.12600,               31.32900,  72.87400,        31.32783,       72.87287,    331.45749,     +56.87619,     331.46055,      +56.87724,  3352215.60, -3308702.01,  4427206.27,      43.416029,      -81.129174,   96088.07,  100141.87,    8499.99,            11446.08,  -139.81,  21996.47,           22959.33,     -1.31,     -1.60,           4.27,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_011731_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.553840164561
Time: 2018-10-09 01:17:31.790218 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 44.10459 deg
 R.A. = 267.09197  Dec = +56.80888 deg

Best intersection: Stations 2 and 1 with Qconv = 44.10 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3373612.41 +/- 3.20 m
 Y =  -3285403.43 +/- 19.27 m
 Z =   4445843.46 +/- 28.88 m
 Vx =     -890.09 +/- 5.07 m/s
 Vy =   -12938.78 +/- 6.53 m/s
 Vz =    19405.41 +/- 14.17 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.065519e+01, -3.363079e+01, +5.148656e+01, +1.424300e+01, -2.535326e+01, +3.877848e+01
-3.363079e+01, +3.780896e+02, -5.635211e+02, -6.193833e+01, +1.170581e+02, -1.649945e+02
+5.148656e+01, -5.635211e+02, +8.487056e+02, +9.442259e+01, -1.745118e+02, +2.578205e+02
+1.424300e+01, -6.193833e+01, +9.442259e+01, +2.697473e+01, -4.487214e+01, +6.853389e+01
-2.535326e+01, +1.170581e+02, -1.745118e+02, -4.487214e+01, +7.803361e+01, -1.130448e+02
+3.877848e+01, -1.649945e+02, +2.578205e+02, +6.853389e+01, -1.130448e+02, +1.826989e+02

Timing offsets (from input data):
         2: -0.000008 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 01:17:31.790218 UTC
  Lon     = -81.238772 +/- 0.0002 deg
  Lat     = +43.542122 +/- 0.0001 deg
  Lat geo = +43.353189 +/- 0.0001 deg
  Ht      =  108164.25 +/- 30.52 m

  JD dynamic   = 2458400.554640905466 
  LST apparent = 315.7589270060 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.06468 +/- 0.0250 deg
  Dec       = +56.24372 +/- 0.0060 deg
  Azimuth   = +309.95879 +/- 0.0110 deg
  Elevation = +56.43849 +/- 0.0139 deg
  Vavg      =  22.37246 +/- 0.0185 km/s
  Vinit     =  23.34040 +/- 0.0154 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.06611 +/- 0.0250 deg
  Dec       = +56.77750 +/- 0.0060 deg
  Azimuth   = +310.95835 +/- 0.0110 deg
  Elevation = +56.97628 +/- 0.0139 deg
  Vavg      =  22.22903 +/- 0.0185 km/s
  Vinit     =  23.19698 +/- 0.0154 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.98869 +/- 0.1063 deg
  Dec    = +56.23239 +/- 0.0619 deg
  Vg     =  20.53485 +/- 0.0175 km/s
  Vinf   =  23.34040 +/- 0.0154 km/s
  Zc     =  33.68312 +/- 0.0577 deg
  Zg     =  35.90093 +/- 0.0627 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.04282 +/- 0.2000 deg
  Bg     = +79.00202 +/- 0.0764 deg
  Vh     =  38.59382 +/- 0.0154 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.98225 +/- 0.0459 deg
  Bh     = +31.48975 +/- 0.0264 deg
  Vh_x   =  -6.83246 +/- 0.0233 km/s
  Vh_y   =  32.19320 +/- 0.0189 km/s
  Vh_z   = -20.15933 +/- 0.0186 km/s
Orbit:
  La Sun = 195.449341 +/- nan deg
  a      =   3.096938 +/- 0.0127 AU
  e      =   0.678466 +/- 0.0013
  i      =  31.536543 +/- 0.0254 deg
  peri   = 172.685880 +/- 0.0951 deg
  node   = 195.450229 +/- 0.0000 deg
  Pi     =   8.136108 +/- 0.0951 deg
  q      =   0.995769 +/- 0.0001 AU
  f      =   7.312135 +/- 0.0951 deg
  M      =   1.031291 +/- 0.0127 deg
  Q      =   5.198107 +/- 0.0254 AU
  n      =   0.180845 +/- 0.0011 deg/day
  T      =   5.450037 +/- 0.0334 years
  Last perihelion JD = 2458394.852000 (2018-10-03 08:26:52.798427) +/- 0.0728 days
  Tj     =   2.646466 +/- 0.0067
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.851885e-06, -4.802022e-08, -2.934022e-05, -1.001552e-11, -7.360112e-07, +1.552863e-07
q   , -4.802022e-08, +8.621384e-09, +6.728075e-06, -2.174754e-12, +1.536458e-07, +3.269729e-08
Tp  , -2.934022e-05, +6.728075e-06, +5.292356e-03, -1.811302e-09, +1.205202e-04, +2.725684e-05
node, -1.001552e-11, -2.174754e-12, -1.811302e-09, +8.799248e-16, -4.044142e-11, -1.329566e-11
peri, -7.360112e-07, +1.536458e-07, +1.205202e-04, -4.044142e-11, +2.747275e-06, +6.083872e-07
i   , +1.552863e-07, +3.269729e-08, +2.725684e-05, -1.329566e-11, +6.083872e-07, +2.009204e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 12.214954
 a2 = 4.127182

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 2.783e-05 s
  Stddev    = 5.28e-03 s

Begin point on the trajectory:
  Lon =   -81.238690 +/- 0.0001 deg
  Lat =    43.542072 +/- 0.0001 deg
  Ht  = 108150.90 +/- 22.79 m
End point on the trajectory:
  Lon =   -81.104415 +/- 0.0001 deg
  Lat =    43.456939 +/- 0.0000 deg
  Ht  = 85686.03 +/- 16.32 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   1.253278,   6.798211,   103886.97,    90470.99,          0.002987,      4.00,      3.95,              27.57, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  15.976135,   3.883294,   108150.90,    85686.03,          0.001891,      3.48,      0.63,               8.77, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.213499, 2458400.553842592519, 192.61700,  20.44800,               12.61700,  69.55200,        12.61920,       69.55984,    325.31234,     +62.85788,     325.30792,      +62.85026,  3373808.18, -3282557.67,  4441575.43,      43.525978,      -81.213171,  103886.97,  110403.51,       0.00,             5133.49,  -117.26,      0.00,           25321.64,     10.68,     10.80,          28.37,   None,   None
  1,          2,       0,  0.244499, 2458400.553842951544, 193.19300,  20.46800,               13.19300,  69.53200,        13.19540,       69.53981,    325.73988,     +62.80477,     325.73550,      +62.79719,  3373838.90, -3282111.13,  4440905.72,      43.523442,      -81.209144,  103215.88,  109702.95,     805.52,             5939.01,   -35.29,  25984.51,           25321.64,     10.57,     10.69,          28.27,   None,   None
  2,          2,       0,  0.275499, 2458400.553843310103, 193.74100,  20.48300,               13.74100,  69.51700,        13.74168,       69.51906,    326.14115,     +62.74755,     326.14019,      +62.74556,  3373867.77, -3281691.48,  4440276.33,      43.521058,      -81.205367,  102585.22,  109045.78,    1562.53,             6696.02,    -1.83,  24419.78,           25321.64,      2.77,      2.81,           7.46,   None,   None
  3,          2,       0,  0.306499, 2458400.553843669128, 194.32500,  20.51100,               14.32500,  69.48900,        14.32711,       69.49484,    326.57636,     +62.69451,     326.57322,      +62.68885,  3373898.34, -3281247.06,  4439609.79,      43.518533,      -81.201358,  101917.36,  108351.22,    2364.23,             7497.72,    76.31,  25861.24,           25321.64,      7.83,      7.92,          21.20,   None,   None
  4,          2,       0,  0.337499, 2458400.553844027687, 194.84500,  20.53100,               14.84500,  69.46900,        14.84606,       69.47176,    326.95766,     +62.63996,     326.95648,      +62.63728,  3373925.27, -3280855.56,  4439022.63,      43.516308,      -81.197842,  101329.03,  107740.42,    3070.46,             8203.94,    58.99,  22781.41,           24837.49,      3.69,      3.73,          10.04,   None,   None
  5,          2,       0,  0.368499, 2458400.553844386712, 195.40800,  20.55600,               15.40800,  69.44400,        15.40837,       69.44491,    327.37115,     +62.58102,     327.37123,      +62.58014,  3373954.13, -3280436.15,  4438393.61,      43.513924,      -81.194066,  100698.79,  107087.38,    3827.03,             8960.52,    92.01,  24405.73,           24637.48,      1.21,      1.22,           3.31,   None,   None
  6,          2,       0,  0.399499, 2458400.553844745271, 195.91800,  20.58200,               15.91800,  69.41800,        15.91843,       69.41898,    327.74677,     +62.52801,     327.74691,      +62.52705,  3373980.14, -3280058.05,  4437826.53,      43.511774,      -81.190674,  100130.62,  106499.66,    4509.10,             9642.59,    50.53,  22002.16,           24283.70,      1.30,      1.32,           3.58,   None,   None
  7,          2,       0,  0.431499, 2458400.553845115472, 196.46700,  20.61000,               16.46700,  69.39000,        16.46670,       69.38935,    328.14897,     +62.46812,     328.15030,      +62.46874,  3374007.83, -3279655.54,  4437222.86,      43.509485,      -81.187058,   99525.79,  105875.22,    5235.18,            10368.67,    29.72,  22690.14,           23998.45,     -0.85,     -0.86,           2.36,   None,   None
  8,          2,       0,  0.462499, 2458400.553845474496, 196.97200,  20.64100,               16.97200,  69.35900,        16.97269,       69.36043,    328.52206,     +62.41510,     328.52215,      +62.41372,  3374033.20, -3279286.62,  4436669.55,      43.507386,      -81.183751,   98971.44,  105303.91,    5900.68,            11034.17,   -28.34,  21467.72,           23698.07,      1.88,      1.90,           5.24,   None,   None
  9,          2,       0,  0.493499, 2458400.553845833056, 197.55100,  20.67600,               17.55100,  69.32400,        17.55169,       69.32535,    328.94702,     +62.35073,     328.94728,      +62.34943,  3374061.89, -3278869.59,  4436044.09,      43.505013,      -81.179995,   98344.83,  104659.51,    6652.98,            11786.47,     0.41,  24267.56,           23576.73,      1.76,      1.78,           4.93,   None,   None
 10,          2,       0,  0.524499, 2458400.553846192081, 198.06100,  20.70600,               18.06100,  69.29400,        18.06042,       69.29291,    329.31834,     +62.29056,     329.32039,      +62.29162,  3374086.99, -3278504.80,  4435496.99,      43.502937,      -81.176726,   97796.72,  104096.81,    7311.02,            12444.51,   -65.10,  21227.21,           23404.29,     -1.42,     -1.44,           4.00,   None,   None
 11,          2,       0,  0.555499, 2458400.553846550640, 198.65300,  20.74700,               18.65300,  69.25300,        18.65300,       69.25301,    329.75330,     +62.22289,     329.75472,      +62.22288,  3374115.86, -3278085.10,  4434867.52,      43.500548,      -81.172944,   97166.13,  103450.92,    8068.13,            13201.62,   -31.55,  24422.77,           23343.84,      0.01,      0.01,           0.03,   None,   None
 12,          2,       0,  0.586499, 2458400.553846909665, 199.20800,  20.78500,               19.20800,  69.21500,        19.20727,       69.21376,    330.15814,     +62.15589,     330.16059,      +62.15709,  3374142.70, -3277695.01,  4434282.48,      43.498327,      -81.169438,   96580.04,  102851.80,    8771.81,            13905.29,   -51.42,  22699.28,           23286.15,     -1.60,     -1.62,           4.57,   None,   None
 13,          2,       0,  0.617499, 2458400.553847268224, 199.76500,  20.82600,               19.76500,  69.17400,        19.76402,       69.17239,    330.56512,     +62.08800,     330.56798,      +62.08955,  3374169.44, -3277306.25,  4433699.42,      43.496113,      -81.165944,   95995.96,  102255.97,    9473.10,            14606.59,   -73.68,  22622.39,           23230.98,     -2.06,     -2.09,           5.91,   None,   None
 14,          2,       0,  0.648499, 2458400.553847627249, 200.34500,  20.87200,               20.34500,  69.12800,        20.34446,       69.12716,    330.99003,     +62.01679,     330.99247,      +62.01760,  3374197.08, -3276904.47,  4433096.83,      43.493824,      -81.162328,   95392.33,  101641.58,   10197.88,            15331.37,   -72.45,  23380.03,           23198.81,     -1.07,     -1.09,           3.10,   None,   None
 15,          2,       0,  0.679499, 2458400.553847985808, 200.90900,  20.91600,               20.90900,  69.08400,        20.90719,       69.08127,    331.39975,     +61.94366,     331.40376,      +61.94629,  3374223.70, -3276517.54,  4432516.52,      43.491619,      -81.158850,   94811.03,  101051.17,   10895.86,            16029.35,   -98.02,  22515.56,           23162.26,     -3.47,     -3.51,          10.08,   None,   None
 16,          2,       0,  0.711499, 2458400.553848356474, 201.39100,  20.95800,               21.39100,  69.04200,        21.38991,       69.04041,    331.75300,     +61.88226,     331.75630,      +61.88379,  3374246.51, -3276185.99,  4432019.26,      43.489730,      -81.155893,   94312.90,  100546.02,   11493.95,            16627.44,  -246.83,  18690.19,           23046.70,     -2.02,     -2.04,           5.89,   None,   None
 17,          2,       0,  0.742499, 2458400.553848715033, 202.02600,  21.01500,               22.02600,  68.98500,        22.02533,       68.98406,    332.21750,     +61.79909,     332.22044,      +61.79999,  3374276.06, -3275756.31,  4431374.84,      43.487280,      -81.152015,   93667.43,   99893.36,   12269.05,            17402.54,  -195.28,  25003.20,           23000.00,     -1.18,     -1.20,           3.48,   None,   None
 18,          2,       0,  0.773499, 2458400.553849074058, 202.55900,  21.06500,               22.55900,  68.93500,        22.55886,       68.93482,    332.60744,     +61.72780,     332.60992,      +61.72797,  3374300.82, -3275396.38,  4430835.02,      43.485228,      -81.148788,   93126.71,   99347.66,   12918.33,            18051.82,  -269.55,  20944.66,           22934.26,     -0.23,     -0.23,           0.69,   None,   None
 19,          2,       0,  0.804499, 2458400.553849432617, 203.05500,  21.11300,               23.05500,  68.88700,        23.05526,       68.88735,    332.96999,     +61.65997,     332.97218,      +61.65964,  3374323.77, -3275062.80,  4430334.72,      43.483326,      -81.145806,   92625.57,   98842.85,   13520.08,            18653.57,  -391.36,  19411.11,           22836.25,      0.44,      0.44,           1.30,   None,   None
 20,          2,       0,  0.835499, 2458400.553849791642, 203.73200,  21.18000,               23.73200,  68.82000,        23.73179,       68.81973,    333.46330,     +61.56442,     333.46612,      +61.56468,  3374354.59, -3274614.85,  4429662.88,      43.480770,      -81.141758,   91952.70,   98167.18,   14328.15,            19461.64,  -306.84,  26066.96,           22805.51,     -0.33,     -0.34,           1.00,   None,   None
 21,          2,       0,  0.866499, 2458400.553850150201, 204.15800,  21.22800,               24.15800,  68.77200,        24.16084,       68.77550,    333.77926,     +61.50640,     333.77907,      +61.50302,  3374374.27, -3274328.77,  4429233.84,      43.479138,      -81.139218,   91522.91,   97736.06,   14844.20,            19977.69,  -514.34,  16646.65,           22709.70,      4.38,      4.43,          13.15,   None,   None
 22,          2,       0,  0.897499, 2458400.553850509226, 204.80300,  21.29100,               24.80300,  68.70900,        24.80114,       68.70679,    334.24183,     +61.40734,     334.24655,      +61.40947,  3374403.13, -3273909.18,  4428604.53,      43.476743,      -81.135433,   90892.65,   97105.97,   15601.11,            20734.60,  -480.98,  24416.61,           22655.28,     -2.75,     -2.79,           8.32,   None,   None
 23,          2,       0,  0.928499, 2458400.553850867786, 205.22600,  21.34100,               25.22600,  68.65900,        25.22668,       68.65979,    334.55468,     +61.34665,     334.55699,      +61.34589,  3374422.44, -3273628.51,  4428183.59,      43.475141,      -81.132944,   90470.99,   96684.84,   16107.42,            21240.91,  -698.23,  16332.41,           22550.40,      0.98,      1.00,           2.99,   None,   None
  0,          1,       0,  0.000000, 2458400.553840164561, 129.41600,  24.75400,              309.41600,  65.24600,       309.40332,       65.24572,    282.19792,     +54.68562,     282.19447,      +54.68052,  3373613.03, -3285394.55,  4445830.14,      43.542072,      -81.238690,  108150.90,  118522.23,       0.00,               16.03,  -251.57,      0.00,           25883.23,      2.01,     10.82,          19.15,   None,   None
  1,          1,       0,  0.031000, 2458400.553840523586, 129.39600,  24.69600,              309.39600,  65.30400,       309.38770,       65.30382,    282.29220,     +54.66412,     282.28976,      +54.66079,  3373643.16, -3284956.47,  4445173.12,      43.539588,      -81.234745,  107492.41,  117745.74,     790.24,              806.27,  -184.88,  25491.69,           25883.23,      1.30,      7.01,          12.49,   None,   None
  2,          1,       0,  0.062000, 2458400.553840882145, 129.37800,  24.65300,              309.37800,  65.34700,       309.37387,       65.34691,    282.36151,     +54.64686,     282.36005,      +54.64521,  3373665.73, -3284628.39,  4444681.06,      43.537728,      -81.231822,  106999.25,  117165.11,    1382.08,             1398.11,  -316.59,  19091.69,           25883.23,      0.64,      3.47,           6.22,   None,   None
  3,          1,       0,  0.093000, 2458400.553841241170, 129.35700,  24.56900,              309.35700,  65.43100,       309.35452,       65.43094,    282.49915,     +54.61884,     282.49815,      +54.61785,  3373707.50, -3284021.24,  4443770.47,      43.534284,      -81.226303,  106086.68,  116087.95,    2477.32,             2493.35,    55.09,  35330.17,           25883.23,      0.38,      2.06,           3.71,   None,   None
  4,          1,       0,  0.125000, 2458400.553841611370, 129.33900,  24.52100,              309.33900,  65.47900,       309.33942,       65.47901,    282.57672,     +54.60036,     282.57645,      +54.60052,  3373731.86, -3283667.08,  4443239.30,      43.532275,      -81.223142,  105554.36,  115461.23,    3116.20,             3132.22,   -52.93,  19964.86,           25379.72,     -0.06,     -0.35,           0.63,   None,   None
  5,          1,       0,  0.156000, 2458400.553841970395, 129.32400,  24.46700,              309.32400,  65.53300,       309.32364,       65.53299,    282.66481,     +54.58165,     282.66451,      +54.58151,  3373758.66, -3283277.52,  4442655.04,      43.530064,      -81.219646,  104968.85,  114771.50,    3818.93,             3834.96,   -73.74,  22668.97,           24853.69,      0.05,      0.29,           0.54,   None,   None
  6,          1,       0,  0.187000, 2458400.553842328954, 129.30500,  24.41100,              309.30500,  65.58900,       309.30742,       65.58906,    282.75550,     +54.56082,     282.75591,      +54.56178,  3373786.11, -3282878.50,  4442056.60,      43.527799,      -81.216062,  104369.15,  114065.05,    4538.72,             4554.75,   -77.50,  23219.04,           24492.65,     -0.36,     -1.96,           3.60,   None,   None
  7,          1,       0,  0.218000, 2458400.553842687979, 129.29200,  24.35500,              309.29200,  65.64500,       309.29103,       65.64498,    282.84713,     +54.54237,     282.84696,      +54.54198,  3373813.18, -3282484.96,  4441466.38,      43.525565,      -81.212529,  103777.70,  113368.45,    5248.62,             5264.65,   -91.15,  22900.03,           24210.37,      0.14,      0.78,           1.44,   None,   None
  8,          1,       0,  0.249000, 2458400.553843046539, 129.26700,  24.26800,              309.26700,  65.73200,       309.27009,       65.73207,    282.98853,     +54.51169,     282.98934,      +54.51290,  3373853.78, -3281894.78,  4440581.24,      43.522213,      -81.207164,  102890.77,  112322.33,    6313.26,             6329.29,   249.93,  34343.06,           24749.06,     -0.45,     -2.46,           4.58,   None,   None
  9,          1,       0,  0.280000, 2458400.553843405563, 129.25000,  24.21100,              309.25000,  65.78900,       309.25313,       65.78908,    283.08097,     +54.49128,     283.08192,      +54.49251,  3373880.56, -3281505.58,  4439997.52,      43.520002,      -81.203670,  102305.88,  111633.71,    7015.34,             7031.37,   228.46,  22647.84,           24910.04,     -0.45,     -2.47,           4.63,   None,   None
 10,          1,       0,  0.311000, 2458400.553843764123, 129.23200,  24.15700,              309.23200,  65.84300,       309.23643,       65.84311,    283.16816,     +54.47116,     283.16951,      +54.47290,  3373905.74, -3281139.50,  4439448.48,      43.517922,      -81.200391,  101755.74,  110986.28,    7675.71,             7691.74,   165.28,  21302.29,           24834.99,     -0.63,     -3.46,           6.54,   None,   None
 11,          1,       0,  0.342000, 2458400.553844123147, 129.22100,  24.11900,              309.22100,  65.88100,       309.22189,       65.88102,    283.22975,     +54.45765,     283.23049,      +54.45799,  3373923.75, -3280877.65,  4439055.75,      43.516433,      -81.198082,  101362.20,  110524.16,    8148.08,             8164.10,   -85.91,  15237.55,           24424.42,     -0.13,     -0.69,           1.31,   None,   None
 12,          1,       0,  0.374000, 2458400.553844493348, 129.19500,  24.03000,              309.19500,  65.97000,       309.19938,       65.97011,    283.37383,     +54.42582,     283.37544,      +54.42752,  3373963.35, -3280302.11,  4438192.57,      43.513162,      -81.192856,  100497.39,  109504.86,    9186.29,             9202.32,   205.41,  32444.23,           24447.59,     -0.61,     -3.36,           6.43,   None,   None
 13,          1,       0,  0.405000, 2458400.553844852373, 129.17600,  23.97300,              309.17600,  66.02700,       309.18164,       66.02714,    283.46562,     +54.40446,     283.46763,      +54.40665,  3373988.89, -3279930.73,  4437635.58,      43.511050,      -81.189527,   99939.32,  108848.34,    9856.23,             9872.26,   151.80,  21610.89,           24381.34,     -0.78,     -4.29,           8.27,   None,   None
 14,          1,       0,  0.436000, 2458400.553845210932, 129.15900,  23.92300,              309.15900,  66.07700,       309.16480,       66.07715,    283.54601,     +54.38556,     283.54818,      +54.38780,  3374011.26, -3279605.58,  4437147.92,      43.509201,      -81.186627,   99450.71,  108274.01,   10442.78,            10458.80,    14.79,  18920.91,           24202.42,     -0.79,     -4.38,           8.48,   None,   None
 15,          1,       0,  0.467000, 2458400.553845569957, 129.14100,  23.86000,              309.14100,  66.14000,       309.14578,       66.14012,    283.64779,     +54.36305,     283.64989,      +54.36489,  3374038.70, -3279206.74,  4436549.75,      43.506932,      -81.183041,   98851.42,  107568.93,   11162.24,            11178.27,    10.71,  23208.58,           24060.95,     -0.65,     -3.58,           6.97,   None,   None
 16,          1,       0,  0.498000, 2458400.553845928516, 129.12600,  23.80600,              309.12600,  66.19400,       309.12796,       66.19405,    283.73504,     +54.34388,     283.73666,      +54.34464,  3374062.16, -3278865.66,  4436038.19,      43.504991,      -81.179993,   98338.90,  106966.50,   11777.53,            11793.56,   -97.56,  19847.95,           23881.69,     -0.26,     -1.46,           2.86,   None,   None
 17,          1,       0,  0.529000, 2458400.553846287541, 129.10600,  23.73500,              309.10600,  66.26500,       309.10726,       66.26503,    283.84961,     +54.31851,     283.85121,      +54.31900,  3374092.17, -3278429.53,  4435384.10,      43.502509,      -81.176059,   97683.63,  106195.46,   12564.26,            12580.29,   -34.38,  25378.34,           23782.00,     -0.17,     -0.92,           1.82,   None,   None
 18,          1,       0,  0.560000, 2458400.553846646100, 129.08200,  23.65600,              309.08200,  66.34400,       309.08501,       66.34408,    283.97664,     +54.28953,     283.97875,      +54.29068,  3374124.91, -3277953.50,  4434670.15,      43.499799,      -81.171752,   96968.44,  105353.76,   13422.98,            13439.01,   100.79,  27700.73,           23772.17,     -0.39,     -2.19,           4.36,   None,   None
 19,          1,       0,  0.591000, 2458400.553847005125, 129.06200,  23.59900,              309.06200,  66.40100,       309.06604,       66.40111,    284.06774,     +54.26753,     284.07021,      +54.26907,  3374148.69, -3277607.94,  4434151.89,      43.497831,      -81.168661,   96449.24,  104743.75,   14046.34,            14062.36,     0.59,  20108.17,           23712.93,     -0.52,     -2.92,           5.84,   None,   None
 20,          1,       0,  0.622000, 2458400.553847363684, 129.05000,  23.54500,              309.05000,  66.45500,       309.04741,       66.45493,    284.15518,     +54.24935,     284.15634,      +54.24837,  3374170.98, -3277283.90,  4433665.90,      43.495985,      -81.165770,   95962.36,  104171.99,   14630.88,            14646.90,  -138.42,  18856.15,           23606.29,      0.33,      1.85,           3.73,   None,   None
 21,          1,       0,  0.654000, 2458400.553847734351, 129.02700,  23.48700,              309.02700,  66.51300,       309.02755,       66.51301,    284.24727,     +54.22587,     284.24925,      +54.22608,  3374194.71, -3276938.94,  4433148.53,      43.494020,      -81.162688,   95444.07,  103563.33,   15253.15,            15269.18,  -263.04,  19446.20,           23475.19,     -0.07,     -0.39,           0.79,   None,   None
 22,          1,       0,  0.685000, 2458400.553848092910, 129.01000,  23.41900,              309.01000,  66.58100,       309.00616,       66.58090,    284.35686,     +54.20213,     284.35801,      +54.20068,  3374221.79, -3276545.28,  4432558.12,      43.491777,      -81.159147,   94852.65,  102868.30,   15963.28,            15979.31,  -276.46,  22907.40,           23369.40,      0.48,      2.70,           5.51,   None,   None
 23,          1,       0,  0.716000, 2458400.553848451935, 128.97600,  23.34000,              308.97600,  66.66000,       308.98254,       66.66018,    284.48158,     +54.16902,     284.48512,      +54.17148,  3374252.72, -3276095.58,  4431883.66,      43.489214,      -81.155084,   94177.09,  102074.08,   16774.51,            16790.53,  -188.79,  26168.54,           23315.88,     -0.81,     -4.56,           9.35,   None,   None
 24,          1,       0,  0.747000, 2458400.553848810494, 128.96700,  23.28800,              308.96700,  66.71200,       308.96342,       66.71190,    284.56590,     +54.15231,     284.56737,      +54.15097,  3374273.21, -3275797.79,  4431437.05,      43.487517,      -81.152437,   93729.69,  101549.29,   17311.68,            17327.71,  -375.17,  17328.17,           23219.19,      0.44,      2.47,           5.10,   None,   None
 25,          1,       0,  0.778000, 2458400.553849169519, 128.94000,  23.21300,              308.94000,  66.78700,       308.93999,       66.78700,    284.68499,     +54.12280,     284.68736,      +54.12279,  3374301.91, -3275380.65,  4430811.43,      43.485138,      -81.148676,   93103.06,  100813.08,   18064.17,            18080.19,  -346.23,  24273.73,           23152.15,      0.00,      0.01,           0.01,   None,   None
 26,          1,       0,  0.809000, 2458400.553849528078, 128.91700,  23.13500,              308.91700,  66.86500,       308.91577,       66.86497,    284.80958,     +54.09397,     284.81181,      +54.09351,  3374331.23, -3274954.45,  4430172.22,      43.482708,      -81.144830,   92462.84,  100060.99,   18832.99,            18849.02,  -300.96,  24800.76,           23111.97,      0.15,      0.84,           1.75,   None,   None
 27,          1,       0,  0.840000, 2458400.553849887103, 128.89400,  23.08000,              308.89400,  66.92000,       308.89536,       66.92004,    284.89617,     +54.07103,     284.89910,      +54.07153,  3374352.14, -3274650.40,  4429716.21,      43.480973,      -81.142124,   92006.05,   99525.41,   19381.48,            19397.50,  -476.03,  17693.06,           23039.95,     -0.16,     -0.91,           1.92,   None,   None
 28,          1,       0,  0.871000, 2458400.553850245662, 128.87700,  23.01300,              308.87700,  66.98700,       308.87260,       66.98688,    285.00346,     +54.04721,     285.00526,      +54.04558,  3374376.92, -3274290.19,  4429175.96,      43.478918,      -81.138893,   91464.93,   98890.47,   20031.27,            20047.30,  -549.79,  20961.14,           22967.56,      0.52,      2.93,           6.20,   None,   None
 29,          1,       0,  0.903000, 2458400.553850616328, 128.84700,  22.93500,              308.84700,  67.06500,       308.84713,       67.06500,    285.12647,     +54.01557,     285.12940,      +54.01562,  3374405.31, -3273877.54,  4428557.09,      43.476563,      -81.135177,   90845.11,   98162.95,   20775.64,            20791.67,  -552.31,  23261.48,           22910.55,     -0.01,     -0.09,           0.18,   None,   None
 30,          1,       0,  0.934000, 2458400.553850974888, 128.83200,  22.87200,              308.83200,  67.12800,       308.82458,       67.12779,    285.22732,     +53.99343,     285.22871,      +53.99070,  3374428.09, -3273546.32,  4428060.32,      43.474672,      -81.132216,   90347.54,   97579.59,   21373.15,            21389.17,  -678.36,  19274.41,           22841.99,      0.85,      4.85,          10.41,   None,   None
 31,          1,       0,  0.965000, 2458400.553851333912, 128.80500,  22.80000,              308.80500,  67.20000,       308.80000,       67.19986,    285.34075,     +53.96438,     285.34281,      +53.96255,  3374453.72, -3273173.82,  4427501.65,      43.472545,      -81.128869,   89788.03,   96923.33,   22045.09,            22061.12,  -729.96,  21675.69,           22778.94,      0.57,      3.24,           6.99,   None,   None
 32,          1,       0,  0.996000, 2458400.553851692472, 128.78100,  22.73100,              308.78100,  67.26900,       308.77573,       67.26885,    285.44967,     +53.93719,     285.45179,      +53.93527,  3374478.01, -3272820.70,  4426972.04,      43.470529,      -81.125703,   89257.60,   96301.49,   22682.10,            22698.12,  -816.51,  20548.48,           22714.81,      0.59,      3.38,           7.34,   None,   None
 33,          1,       0,  1.027000, 2458400.553852051497, 128.76100,  22.67800,              308.76100,  67.32200,       308.75431,       67.32181,    285.53298,     +53.91570,     285.53491,      +53.91326,  3374496.81, -3272547.43,  4426562.20,      43.468968,      -81.123282,   88847.06,   95821.01,   23175.05,            23191.08, -1047.11,  15901.88,           22627.15,      0.74,      4.26,           9.31,   None,   None
 34,          1,       0,  1.058000, 2458400.553852410056, 128.73700,  22.60100,              308.73700,  67.39900,       308.72794,       67.39874,    285.65478,     +53.88629,     285.65632,      +53.88301,  3374523.14, -3272164.69,  4425988.17,      43.466781,      -81.119839,   88272.20,   95147.03,   23865.48,            23881.51, -1080.23,  22271.83,           22552.01,      1.00,      5.71,          12.57,   None,   None
 35,          1,       0,  1.089000, 2458400.553852769081, 128.70900,  22.52900,              308.70900,  67.47100,       308.70221,       67.47080,    285.76758,     +53.85669,     285.76974,      +53.85423,  3374547.59, -3271809.33,  4425455.21,      43.464751,      -81.116652,   87738.46,   94521.64,   24506.51,            24522.53, -1162.76,  20678.34,           22480.32,      0.74,      4.24,           9.40,   None,   None
 36,          1,       0,  1.120000, 2458400.553853127640, 128.67700,  22.44600,              308.67700,  67.55400,       308.67393,       67.55391,    285.89750,     +53.82260,     285.90062,      +53.82150,  3374575.18, -3271408.21,  4424853.61,      43.462458,      -81.113036,   87136.02,   93815.51,   25230.10,            25246.13, -1162.72,  23341.66,           22423.30,      0.33,      1.90,           4.24,   None,   None
 37,          1,       0,  1.214000, 2458400.553854215890, 128.59300,  22.24400,              308.59300,  67.75600,       308.59643,       67.75610,    286.21197,     +53.73718,     286.21693,      +53.73840,  3374641.59, -3270442.85,  4423405.79,      43.456939,      -81.104415,   85686.03,   92118.66,   26971.51,            26987.54, -1615.30,  18525.67,           22318.74,     -0.36,     -2.07,           4.69,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_012122_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.556516203564
Time: 2018-10-09 01:21:22.999988 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 1 and 2
 Convergence angle = 70.52667 deg
 R.A. = 267.19774  Dec = +56.60519 deg

Best intersection: Stations 1 and 2 with Qconv = 70.53 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3425221.77 +/- 2.56 m
 Y =  -3239067.57 +/- 10.86 m
 Z =   4430087.71 +/- 16.10 m
 Vx =     -845.06 +/- 6.37 m/s
 Vy =   -12605.89 +/- 5.57 m/s
 Vz =    18764.76 +/- 13.79 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+6.597107e+00, -6.578824e-01, +2.823557e+00, +1.338920e+01, -1.556267e+01, +2.753719e+01
-6.578824e-01, +1.185225e+02, -1.738319e+02, -1.920404e+01, +2.647701e+01, -3.370984e+01
+2.823557e+00, -1.738319e+02, +2.605710e+02, +3.311202e+01, -4.038258e+01, +6.327246e+01
+1.338920e+01, -1.920404e+01, +3.311202e+01, +4.112783e+01, -4.535890e+01, +8.220404e+01
-1.556267e+01, +2.647701e+01, -4.038258e+01, -4.535890e+01, +5.575637e+01, -8.861095e+01
+2.753719e+01, -3.370984e+01, +6.327246e+01, +8.220404e+01, -8.861095e+01, +1.705944e+02

Timing offsets (from input data):
         1: 0.000000 s
         2: -0.000044 s

Reference point on the trajectory:
  Time: 2018-10-09 01:21:22.999988 UTC
  Lon     = -81.363679 +/- 0.0001 deg
  Lat     = +43.409475 +/- 0.0001 deg
  Lat geo = +43.220384 +/- 0.0001 deg
  Ht      =  101063.53 +/- 16.58 m

  JD dynamic   = 2458400.557316944469 
  LST apparent = 316.6000321831 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.16482 +/- 0.0310 deg
  Dec       = +56.04790 +/- 0.0082 deg
  Azimuth   = +309.75419 +/- 0.0146 deg
  Elevation = +55.94197 +/- 0.0173 deg
  Vavg      =  22.44475 +/- 0.0141 km/s
  Vinit     =  22.62164 +/- 0.0144 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.17898 +/- 0.0310 deg
  Dec       = +56.60420 +/- 0.0082 deg
  Azimuth   = +310.76949 +/- 0.0146 deg
  Elevation = +56.49602 +/- 0.0173 deg
  Vavg      =  22.29889 +/- 0.0141 km/s
  Vinit     =  22.47578 +/- 0.0144 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.74504 +/- 0.1011 deg
  Dec    = +55.99788 +/- 0.0619 deg
  Vg     =  19.71066 +/- 0.0166 km/s
  Vinf   =  22.62164 +/- 0.0144 km/s
  Zc     =  34.17923 +/- 0.0557 deg
  Zg     =  36.60147 +/- 0.0607 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 245.72380 +/- 0.1880 deg
  Bg     = +78.73810 +/- 0.0753 deg
  Vh     =  38.11007 +/- 0.0153 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.02423 +/- 0.0431 deg
  Bh     = +30.48331 +/- 0.0246 deg
  Vh_x   =  -6.84190 +/- 0.0217 km/s
  Vh_y   =  32.12180 +/- 0.0187 km/s
  Vh_z   = -19.33275 +/- 0.0173 km/s
Orbit:
  La Sun = 195.451984 +/- 0.0000 deg
  a      =   2.741772 +/- 0.0102 AU
  e      =   0.636860 +/- 0.0013
  i      =  30.528207 +/- 0.0238 deg
  peri   = 172.406949 +/- 0.0918 deg
  node   = 195.452928 +/- 0.0000 deg
  Pi     =   7.859877 +/- 0.0918 deg
  q      =   0.995647 +/- 0.0001 AU
  f      =   7.591031 +/- 0.0918 deg
  M      =   1.301354 +/- 0.0140 deg
  Q      =   4.487898 +/- 0.0205 AU
  n      =   0.217099 +/- 0.0012 deg/day
  T      =   4.539915 +/- 0.0256 years
  Last perihelion JD = 2458394.563016 (2018-10-03 01:30:44.610460) +/- 0.0709 days
  Tj     =   2.862197 +/- 0.0066
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +1.775030e-06, -5.338801e-08, -3.458134e-05, -6.969255e-12, -8.465225e-07, +1.025781e-07
q   , -5.338801e-08, +7.858284e-09, +6.273362e-06, -1.990196e-12, +1.422307e-07, +2.869812e-08
Tp  , -3.458134e-05, +6.273362e-06, +5.053972e-03, -1.706563e-09, +1.142287e-04, +2.462020e-05
node, -6.969255e-12, -1.990196e-12, -1.706563e-09, +8.283988e-16, -3.778337e-11, -1.197552e-11
peri, -8.465225e-07, +1.422307e-07, +1.142287e-04, -3.778337e-11, +2.584511e-06, +5.450065e-07
i   , +1.025781e-07, +2.869812e-08, +2.462020e-05, -1.197552e-11, +5.450065e-07, +1.731301e-07

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 8.101263
 a2 = 5.220533

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.279e-05 s
  Stddev    = 3.58e-03 s

Begin point on the trajectory:
  Lon =   -81.363720 +/- 0.0000 deg
  Lat =    43.409500 +/- 0.0000 deg
  Ht  = 101070.08 +/- 7.56 m
End point on the trajectory:
  Lon =   -81.288253 +/- 0.0000 deg
  Lat =    43.362018 +/- 0.0000 deg
  Ht  = 88707.40 +/- 5.86 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         1,   False,   -80.772100,    43.264200,  330.00,  50.936968,   1.720869,   101077.93,    88706.80,          0.002647,      4.24,      2.25,              13.01, 1.0000,    None,    None
         2,   False,   -81.315700,    43.192800,  320.00,   1.174232,   8.685556,    98619.73,    88969.17,          0.001247,      1.75,      1.08,              24.47, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          1,       0,  0.000000, 2458400.556516203564, 108.80100,  27.08700,              288.80100,  62.91300,       288.79981,       62.91183,    278.99106,     +45.81170,     278.98952,      +45.81099,  3425221.77, -3239078.80,  4430100.51,      43.409510,      -81.363778,  101077.93,  112932.39,       0.00,               30.04,  -257.68,      0.00,           24578.89,     -1.18,      2.25,           4.64,   None,   None
  1,          1,       0,  0.062000, 2458400.556516921148, 108.48400,  27.02800,              288.48400,  62.97200,       288.48021,       62.96825,    279.10559,     +45.67795,     279.10091,      +45.67568,  3425272.45, -3238323.08,  4428976.14,      43.405209,      -81.356940,   99954.83,  111620.87,    1355.68,             1385.72,  -305.14,  21865.89,           24578.89,     -3.75,      7.12,          14.87,   None,   None
  2,          1,       0,  0.093000, 2458400.556517280173, 108.28100,  26.99200,              288.28100,  63.00800,       288.27779,       63.00479,    279.17658,     +45.59233,     279.17276,      +45.59040,  3425303.99, -3237852.82,  4428276.50,      43.402532,      -81.352652,   99256.01,  110804.07,    2199.27,             2229.30,  -163.13,  27212.38,           24578.89,     -3.18,      6.03,          12.68,   None,   None
  3,          1,       0,  0.124000, 2458400.556517638732, 108.06900,  26.95600,              288.06900,  63.04400,       288.06749,       63.04248,    279.24863,     +45.50291,     279.24716,      +45.50199,  3425336.20, -3237372.53,  4427561.93,      43.399797,      -81.348269,   98542.30,  109970.09,    3060.85,             3090.89,    -3.12,  27793.03,           24578.89,     -1.49,      2.82,           5.99,   None,   None
  4,          1,       0,  0.155000, 2458400.556517997757, 107.88400,  26.92500,              287.88400,  63.07500,       287.88338,       63.07437,    279.31105,     +45.42500,     279.31088,      +45.42462,  3425363.86, -3236960.11,  4426948.32,      43.397448,      -81.344524,   97929.45,  109254.86,    3800.70,             3830.73,    35.14,  23865.89,           24825.32,     -0.61,      1.16,           2.47,   None,   None
  5,          1,       0,  0.186000, 2458400.556518356316, 107.71100,  26.89500,              287.71100,  63.10500,       287.70980,       63.10377,    279.37096,     +45.35247,     279.37013,      +45.35174,  3425389.52, -3236577.54,  4426379.13,      43.395268,      -81.341059,   97360.97,  108591.95,    4486.99,             4517.03,    19.87,  22138.64,           24607.89,     -1.19,      2.25,           4.84,   None,   None
  6,          1,       0,  0.218000, 2458400.556518726517, 107.54000,  26.86600,              287.54000,  63.13400,       287.53828,       63.13223,    279.42936,     +45.28083,     279.42797,      +45.27978,  3425414.49, -3236205.27,  4425825.27,      43.393147,      -81.337694,   96807.81,  107947.38,    5154.81,             5184.84,   -36.52,  20869.16,           24167.96,     -1.70,      3.22,           6.96,   None,   None
  7,          1,       0,  0.249000, 2458400.556519085541, 107.35900,  26.83500,              287.35900,  63.16500,       287.35661,       63.16252,    279.49172,     +45.20523,     279.48954,      +45.20375,  3425440.60, -3235815.91,  4425245.97,      43.390928,      -81.334164,   96229.27,  107273.10,    5853.28,             5883.31,   -39.63,  22531.31,           23847.76,     -2.37,      4.48,           9.74,   None,   None
  8,          1,       0,  0.280000, 2458400.556519444101, 107.15500,  26.80300,              287.15500,  63.19700,       287.15445,       63.19642,    279.55803,     +45.11973,     279.55846,      +45.11939,  3425469.26, -3235388.49,  4424610.07,      43.388491,      -81.330276,   95594.22,  106532.77,    6620.01,             6650.04,    25.53,  24733.27,           23740.34,     -0.55,      1.03,           2.26,   None,   None
  9,          1,       0,  0.311000, 2458400.556519803125, 106.96200,  26.77300,              286.96200,  63.22700,       286.96280,       63.22785,    279.62054,     +45.03900,     279.62293,      +45.03950,  3425495.98, -3234990.13,  4424017.39,      43.386219,      -81.326661,   95002.35,  105843.34,    7334.62,             7364.66,    38.57,  23052.01,           23648.65,      0.80,     -1.50,           3.31,   None,   None
 10,          1,       0,  0.342000, 2458400.556520161685, 106.78900,  26.74500,              286.78900,  63.25500,       286.78937,       63.25539,    279.67824,     +44.96698,     279.68017,      +44.96721,  3425519.76, -3234635.59,  4423489.91,      43.384197,      -81.323457,   94475.58,  105230.45,    7970.63,             8000.66,   -27.00,  20516.35,           23465.37,      0.37,     -0.69,           1.54,   None,   None
 11,          1,       0,  0.373000, 2458400.556520520709, 106.58800,  26.71500,              286.58800,  63.28500,       286.59027,       63.28744,    279.74189,     +44.88306,     279.74659,      +44.88449,  3425546.73, -3234233.46,  4422891.62,      43.381903,      -81.319805,   93878.13,  104534.97,    8692.00,             8722.04,    -7.20,  23270.20,           23349.33,      2.26,     -4.26,           9.52,   None,   None
 12,          1,       0,  0.404000, 2458400.556520879269, 106.39100,  26.68500,              286.39100,  63.31500,       286.39422,       63.31849,    279.80526,     +44.80111,     279.81143,      +44.80315,  3425572.87, -3233843.71,  4422311.74,      43.379678,      -81.316270,   93299.09,  103861.29,    9391.18,             9421.22,    -9.59,  22554.17,           23252.80,      3.21,     -6.04,          13.59,   None,   None
 13,          1,       0,  0.435000, 2458400.556521238293, 106.25700,  26.66100,              286.25700,  63.33900,       286.25640,       63.33835,    279.85343,     +44.74611,     279.85441,      +44.74573,  3425590.86, -3233575.39,  4421912.54,      43.378147,      -81.313876,   92900.43,  103399.06,    9872.51,             9902.55,  -229.84,  15526.74,           22981.56,     -0.60,      1.13,           2.55,   None,   None
 14,          1,       0,  0.466000, 2458400.556521596853, 106.02400,  26.62800,              286.02400,  63.37200,       286.02659,       63.37485,    279.92526,     +44.64916,     279.93085,      +44.65081,  3425620.76, -3233129.56,  4421249.22,      43.375602,      -81.309812,   92238.10,  102628.36,   10672.30,            10702.33,  -131.63,  25799.50,           22869.65,      2.59,     -4.86,          11.07,   None,   None
 15,          1,       0,  0.498000, 2458400.556521967519, 105.81700,  26.59600,              285.81700,  63.40400,       285.81928,       63.40653,    279.99296,     +44.56373,     279.99828,      +44.56519,  3425647.23, -3232734.98,  4420662.17,      43.373348,      -81.306234,   91651.92,  101947.23,   11380.13,            11410.16,  -148.00,  22119.77,           22777.14,      2.28,     -4.28,           9.82,   None,   None
 16,          1,       0,  0.529000, 2458400.556522326078, 105.64700,  26.56800,              285.64700,  63.43200,       285.64676,       63.43173,    280.05106,     +44.49404,     280.05292,      +44.49388,  3425668.87, -3232412.25,  4420182.01,      43.371505,      -81.303328,   91172.47,  101391.03,   11959.07,            11989.10,  -270.63,  18675.47,           22635.54,     -0.25,      0.46,           1.06,   None,   None
 17,          1,       0,  0.560000, 2458400.556522685103, 105.36900,  26.52700,              285.36900,  63.47300,       285.37067,       63.47489,    280.13969,     +44.37953,     280.14444,      +44.38062,  3425703.19, -3231900.46,  4419420.58,      43.368581,      -81.298642,   90412.27,  100506.85,   12877.15,            12907.19,   -54.12,  29615.63,           22653.90,      1.68,     -3.15,           7.33,   None,   None
 18,          1,       0,  0.591000, 2458400.556523043662, 105.19400,  26.49700,              285.19400,  63.50300,       285.19171,       63.50039,    280.20139,     +44.30843,     280.20055,      +44.30693,  3425724.92, -3231576.58,  4418938.70,      43.366730,      -81.295724,   89931.12,   99949.16,   13458.17,            13488.21,  -174.68,  18742.53,           22607.23,     -2.30,      4.31,          10.09,   None,   None
 19,          1,       0,  0.622000, 2458400.556523402687, 104.99400,  26.47100,              284.99400,  63.52900,       284.99383,       63.52880,    280.26068,     +44.22579,     280.26302,      +44.22568,  3425748.65, -3231222.70,  4418412.20,      43.364708,      -81.292524,   89405.45,   99339.67,   14092.99,            14123.03,  -241.43,  20478.08,           22543.47,     -0.18,      0.33,           0.78,   None,   None
 20,          1,       0,  0.653000, 2458400.556523761246, 104.72200,  26.43800,              284.72200,  63.56200,       284.72753,       63.56846,    280.33836,     +44.11324,     280.34924,      +44.11691,  3425780.19, -3230752.32,  4417712.38,      43.362019,      -81.288226,   88706.80,   98528.50,   14936.79,            14966.83,   -99.20,  27219.39,           22555.16,      5.61,    -10.47,          24.87,   None,   None
  0,          2,       0,  0.122908, 2458400.556517611258, 173.37100,  13.47600,              353.37100,  76.52400,       353.36949,       76.52466,    313.85052,     +56.55055,     313.85059,      +56.54984,  3425332.71, -3237424.65,  4427639.46,      43.400094,      -81.348749,   98619.73,  101038.52,       0.00,             2997.41,   -71.89,      0.00,           23299.21,      0.70,      1.13,           2.70,   None,   None
  1,          2,       0,  0.153908, 2458400.556517970283, 174.08200,  13.38700,              354.08200,  76.61300,       354.08095,       76.61347,    314.17005,     +56.48633,     314.17037,      +56.48583,  3425361.64, -3236993.22,  4426997.59,      43.397637,      -81.344825,   97978.65,  100343.30,     773.93,             3771.33,     0.46,  24965.43,           23299.21,      0.49,      0.79,           1.91,   None,   None
  2,          2,       0,  0.184908, 2458400.556518328842, 174.73800,  13.30600,              354.73800,  76.69400,       354.73979,       76.69318,    314.46066,     +56.42547,     314.46199,      +56.42633,  3425387.86, -3236602.34,  4426416.03,      43.395410,      -81.341282,   97397.82,   99714.36,    1475.13,             4472.54,     0.09,  22619.54,           23299.21,     -0.84,     -1.36,           3.31,   None,   None
  3,          2,       0,  0.215908, 2458400.556518687867, 175.41200,  13.22800,              355.41200,  76.77200,       355.41228,       76.77187,    314.75428,     +56.36546,     314.75527,      +56.36560,  3425413.98, -3236212.84,  4425836.53,      43.393190,      -81.337751,   96819.06,   99088.55,    2173.85,             5171.26,    -2.77,  22539.22,           23299.21,     -0.13,     -0.22,           0.53,   None,   None
  4,          2,       0,  0.246908, 2458400.556519046426, 176.12400,  13.14600,              356.12400,  76.85400,       356.12709,       76.85251,    315.06025,     +56.29962,     315.06230,      +56.30116,  3425441.03, -3235809.50,  4425236.44,      43.390891,      -81.334090,   96219.75,   98441.44,    2897.40,             5894.81,    19.21,  23340.46,           23208.81,     -1.49,     -2.41,           5.93,   None,   None
  5,          2,       0,  0.278908, 2458400.556519417092, 176.88500,  13.06300,              356.88500,  76.93700,       356.88861,       76.93521,    315.38190,     +56.23070,     315.38429,      +56.23254,  3425469.11, -3235390.72,  4424613.39,      43.388504,      -81.330287,   95597.53,   97770.63,    3648.64,             6646.04,    46.24,  23476.06,           23222.41,     -1.77,     -2.86,           7.09,   None,   None
  6,          2,       0,  0.309908, 2458400.556519775651, 177.56600,  12.99300,              357.56600,  77.00700,       357.56711,       77.00643,    315.66529,     +56.17058,     315.66697,      +56.17116,  3425493.63, -3235025.14,  4424069.48,      43.386419,      -81.326980,   95054.35,   97185.93,    4304.45,             7301.86,     0.48,  21155.26,           23006.57,     -0.55,     -0.89,           2.23,   None,   None
  7,          2,       0,  0.340908, 2458400.556520134676, 178.31400,  12.91800,              358.31400,  77.08200,       358.31439,       77.08180,    315.97225,     +56.10355,     315.97380,      +56.10376,  3425519.94, -3234632.94,  4423485.96,      43.384182,      -81.323422,   94471.65,   96559.60,    5008.01,             8005.42,     2.47,  22695.51,           22891.23,     -0.19,     -0.31,           0.79,   None,   None
  8,          2,       0,  0.371908, 2458400.556520493235, 179.06600,  12.84400,              359.06600,  77.15600,       359.06812,       77.15486,    316.27640,     +56.03459,     316.27874,      +56.03574,  3425545.85, -3234246.60,  4422911.16,      43.381978,      -81.319919,   93897.65,   95943.59,    5701.07,             8698.48,    -6.04,  22356.86,           22802.04,     -1.09,     -1.76,           4.45,   None,   None
  9,          2,       0,  0.402908, 2458400.556520852260, 179.77800,  12.77800,              359.77800,  77.22200,       359.77926,       77.22130,    316.56027,     +55.97068,     316.56244,      +55.97138,  3425569.81, -3233889.27,  4422379.53,      43.379938,      -81.316688,   93366.76,   95374.71,    6342.08,             9339.49,   -66.61,  20677.61,           22641.43,     -0.66,     -1.07,           2.72,   None,   None
 10,          2,       0,  0.433908, 2458400.556521210819, 180.59200,  12.70700,                0.59200,  77.29300,         0.59078,       77.29370,    316.88027,     +55.89893,     316.88158,      +55.89823,  3425596.42, -3233492.50,  4421789.21,      43.377674,      -81.313086,   92777.31,   94744.06,    7053.85,            10051.25,   -56.42,  22960.18,           22568.11,      0.65,      1.06,           2.71,   None,   None
 11,          2,       0,  0.464908, 2458400.556521569844, 181.32200,  12.64600,                1.32200,  77.35400,         1.31834,       77.35617,    317.16334,     +55.83447,     317.16373,      +55.83232,  3425619.85, -3233143.13,  4421269.42,      43.375679,      -81.309930,   92258.27,   94189.62,    7680.57,            10677.98,  -131.27,  20216.96,           22435.82,      2.00,      3.24,           8.34,   None,   None
 12,          2,       0,  0.495908, 2458400.556521928404, 182.18600,  12.57400,                2.18600,  77.42600,         2.18468,       77.42681,    317.49352,     +55.75504,     317.49501,      +55.75424,  3425646.97, -3232738.84,  4420667.92,      43.373370,      -81.306257,   91657.67,   93549.12,    8405.83,            11403.23,  -107.59,  23395.34,           22387.23,      0.74,      1.20,           3.11,   None,   None
 13,          2,       0,  0.526908, 2458400.556522287428, 183.00400,  12.50900,                3.00400,  77.49100,         3.00460,       77.49062,    317.80156,     +55.67974,     317.80403,      +55.68012,  3425672.10, -3232364.15,  4420110.45,      43.371230,      -81.302861,   91101.05,   92956.53,    9077.99,            12075.39,  -137.00,  21682.56,           22336.61,     -0.35,     -0.56,           1.46,   None,   None
 14,          2,       0,  0.558908, 2458400.556522657629, 183.88900,  12.44600,                3.88900,  77.55400,         3.88642,       77.55574,    318.13066,     +55.60209,     318.13174,      +55.60041,  3425698.49, -3231970.66,  4419525.02,      43.368982,      -81.299293,   90516.53,   92335.32,    9783.85,            12781.26,  -155.34,  22058.27,           22296.41,      1.54,      2.50,           6.56,   None,   None
 15,          2,       0,  0.589908, 2458400.556523016654, 184.76900,  12.38400,                4.76900,  77.61600,         4.76719,       77.61728,    318.45295,     +55.52197,     318.45449,      +55.52074,  3425724.23, -3231586.78,  4418953.89,      43.366789,      -81.295811,   89946.29,   91730.39,   10472.49,            13469.90,  -168.28,  22214.15,           22267.76,      1.12,      1.82,           4.81,   None,   None
 16,          2,       0,  0.620908, 2458400.556523375213, 185.67500,  12.32500,                5.67500,  77.67500,         5.67236,       77.67697,    318.78049,     +55.44069,     318.78165,      +55.43881,  3425750.09, -3231201.25,  4418380.29,      43.364585,      -81.292312,   89373.61,   91123.97,   11164.09,            14161.50,  -178.25,  22309.71,           22248.94,      1.71,      2.77,           7.36,   None,   None
 17,          2,       0,  0.651908, 2458400.556523734238, 186.31600,  12.28300,                6.31600,  77.71700,         6.31475,       77.71797,    319.00901,     +55.38074,     319.01102,      +55.37982,  3425768.34, -3230929.01,  4417975.26,      43.363029,      -81.289880,   88969.17,   90696.32,   11652.46,            14649.86,  -391.46,  15753.79,           22122.26,      0.83,      1.35,           3.61,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_012130_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.556608165149
Time: 2018-10-09 01:21:30.945469 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 56.22073 deg
 R.A. = 267.13322  Dec = +56.72019 deg

Best intersection: Stations 2 and 1 with Qconv = 56.22 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3434897.02 +/- 4.63 m
 Y =  -3232762.97 +/- 11.34 m
 Z =   4425159.17 +/- 17.49 m
 Vx =     -673.23 +/- 17.22 m/s
 Vy =   -12796.41 +/- 76.12 m/s
 Vz =    19107.40 +/- 124.96 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+2.358837e+01, -2.816681e+01, +4.799286e+01, +8.666449e+01, -1.587755e+02, +2.598327e+02
-2.816681e+01, +1.340732e+02, -2.044338e+02, -1.198227e+02, +2.467943e+02, -3.877587e+02
+4.799286e+01, -2.044338e+02, +3.182341e+02, +2.062451e+02, -3.482105e+02, +5.729111e+02
+8.666449e+01, -1.198227e+02, +2.062451e+02, +4.000480e+02, -3.788603e+02, +7.015969e+02
-1.587755e+02, +2.467943e+02, -3.482105e+02, -3.788603e+02, +6.702456e+03, -9.960527e+03
+2.598327e+02, -3.877587e+02, +5.729111e+02, +7.015969e+02, -9.960527e+03, +1.492307e+04

Timing offsets (from input data):
         2: 0.000406 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 01:21:30.945469 UTC
  Lon     = -81.260484 +/- 0.0001 deg
  Lat     = +43.361232 +/- 0.0001 deg
  Lat geo = +43.172118 +/- 0.0001 deg
  Ht      =   99648.66 +/- 18.99 m

  JD dynamic   = 2458400.557408906054 
  LST apparent = 316.7364236339 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.98839 +/- 0.0950 deg
  Dec       = +56.15278 +/- 0.0175 deg
  Azimuth   = +310.00226 +/- 0.0312 deg
  Elevation = +56.29356 +/- 0.0530 deg
  Vavg      =  22.25493 +/- 0.0391 km/s
  Vinit     =  23.00639 +/- 0.1457 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 268.00282 +/- 0.0950 deg
  Dec       = +56.69509 +/- 0.0175 deg
  Azimuth   = +311.01533 +/- 0.0312 deg
  Elevation = +56.83881 +/- 0.0530 deg
  Vavg      =  22.11084 +/- 0.0391 km/s
  Vinit     =  22.86229 +/- 0.1457 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.76377 +/- 0.1450 deg
  Dec    = +56.13933 +/- 0.0215 deg
  Vg     =  20.15041 +/- 0.1678 km/s
  Vinf   =  23.00639 +/- 0.1457 km/s
  Zc     =  33.82828 +/- 0.0529 deg
  Zg     =  36.13400 +/- 0.0816 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 248.35369 +/- 0.3783 deg
  Bg     = +79.03208 +/- 0.0404 deg
  Vh     =  38.41693 +/- 0.1112 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 282.29117 +/- 0.0311 deg
  Bh     = +30.99614 +/- 0.1929 deg
  Vh_x   =  -7.01036 +/- 0.0193 km/s
  Vh_y   =  32.17624 +/- 0.0312 km/s
  Vh_z   = -19.78396 +/- 0.1662 km/s
Orbit:
  La Sun = 195.452075 +/- 0.0000 deg
  a      =   2.956338 +/- 0.0656 AU
  e      =   0.663010 +/- 0.0094
  i      =  31.034680 +/- 0.1930 deg
  peri   = 173.203773 +/- 0.1163 deg
  node   = 195.452980 +/- 0.0000 deg
  Pi     =   8.656753 +/- 0.1163 deg
  q      =   0.996256 +/- 0.0001 AU
  f      =   6.794242 +/- 0.1163 deg
  M      =   1.032598 +/- 0.0752 deg
  Q      =   4.916419 +/- 0.1312 AU
  n      =   0.193898 +/- 0.0087 deg/day
  T      =   5.083136 +/- 0.1597 years
  Last perihelion JD = 2458395.231934 (2018-10-03 17:33:59.087968) +/- 0.1067 days
  Tj     =   2.727297 +/- 0.0485
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +9.056831e-05, +5.176171e-07, +9.062869e-04, -2.263191e-09, +1.625468e-05, +3.218908e-05
q   , +5.176171e-07, +6.776950e-09, +8.526212e-06, -1.277047e-11, +1.676723e-07, +1.827936e-07
Tp  , +9.062869e-04, +8.526212e-06, +1.200196e-02, -2.250156e-08, +2.281900e-04, +3.210552e-04
node, -2.263191e-09, -1.277047e-11, -2.250156e-08, +5.676896e-14, -4.027699e-10, -8.071527e-10
peri, +1.625468e-05, +1.676723e-07, +2.281900e-04, -4.027699e-10, +4.381761e-06, +5.751542e-06
i   , +3.218908e-05, +1.827936e-07, +3.210552e-04, -8.071527e-10, +5.751542e-06, +1.147694e-05

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 20.689288
 a2 = 6.012851

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.827e-05 s
  Stddev    = 4.27e-03 s

Begin point on the trajectory:
  Lon =   -81.260511 +/- 0.0000 deg
  Lat =    43.361248 +/- 0.0000 deg
  Ht  = 99653.00 +/- 12.92 m
End point on the trajectory:
  Lon =   -81.208088 +/- 0.0000 deg
  Lat =    43.327926 +/- 0.0000 deg
  Ht  = 90901.48 +/- 12.37 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  11.237723,   7.875997,    98516.50,    91843.48,          0.000934,      1.35,      0.78,              30.02, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  18.922788,   5.673214,    99500.52,    91014.47,          0.002798,      4.65,      1.46,              16.35, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.054980, 2458400.556608796120, 195.26700,  11.08300,               15.26700,  78.91700,        15.26628,       78.91797,    321.59720,     +53.79329,     321.59645,      +53.79242,  3434892.42, -3232022.10,  4424051.41,      43.357203,      -81.254196,   98516.50,  100033.28,       0.00,             1220.33,     0.15,      0.00,           22389.48,      0.85,      1.47,           3.51,   None,   None
  1,          2,       0,  0.085980, 2458400.556609155145, 196.26000,  11.05300,               16.26000,  78.94700,        16.26047,       78.94629,    321.88395,     +53.70117,     321.88464,      +53.70181,  3434918.39, -3231651.37,  4423498.15,      43.355068,      -81.250829,   97965.69,   99462.86,     666.50,             1886.82,   -30.32,  21499.88,           22389.48,     -0.62,     -1.07,           2.56,   None,   None
  2,          2,       0,  0.116980, 2458400.556609513704, 197.32000,  11.02700,               17.32000,  78.97300,        17.32020,       78.97266,    322.18850,     +53.60475,     322.18903,      +53.60505,  3434945.59, -3231263.27,  4422918.95,      43.352833,      -81.247298,   97389.08,   98866.95,    1364.23,             2584.56,   -29.55,  22507.52,           22389.48,     -0.30,     -0.52,           1.25,   None,   None
  3,          2,       0,  0.147980, 2458400.556609872729, 198.42800,  11.00400,               18.42800,  78.99600,        18.42795,       78.99610,    322.50404,     +53.50370,     322.50435,      +53.50361,  3434973.52, -3230864.58,  4422323.95,      43.350536,      -81.243667,   96796.76,   98256.11,    2081.00,             3301.33,    -9.74,  23121.70,           22389.48,      0.08,      0.15,           0.35,   None,   None
  4,          2,       0,  0.178980, 2458400.556610231288, 199.53700,  10.98400,               19.53700,  79.01600,        19.53718,       79.01550,    322.81644,     +53.40113,     322.81736,      +53.40157,  3435001.06, -3230471.62,  4421737.50,      43.348271,      -81.240089,   96212.96,   97655.39,    2787.47,             4007.80,    -0.24,  22789.25,           22546.59,     -0.43,     -0.74,           1.80,   None,   None
  5,          2,       0,  0.209980, 2458400.556610590313, 200.52200,  10.96900,               20.52200,  79.03100,        20.52239,       79.02963,    323.09134,     +53.30904,     323.09308,      +53.31025,  3435025.25, -3230126.31,  4421222.16,      43.346280,      -81.236961,   95699.96,   97128.52,    3408.27,             4628.60,   -76.40,  20025.95,           22231.39,     -1.16,     -2.01,           4.93,   None,   None
  6,          2,       0,  0.240980, 2458400.556610948872, 201.71300,  10.95800,               21.71300,  79.04200,        21.71301,       79.04197,    323.42343,     +53.19971,     323.42423,      +53.19974,  3435053.94, -3229716.92,  4420611.19,      43.343920,      -81.233227,   95091.78,   96505.40,    4144.28,             5364.61,   -37.36,  23742.13,           22280.68,     -0.03,     -0.05,           0.12,   None,   None
  7,          2,       0,  0.271980, 2458400.556611307897, 202.76100,  10.95100,               22.76100,  79.04900,        22.76097,       79.04932,    323.71290,     +53.10188,     323.71355,      +53.10160,  3435078.94, -3229360.16,  4420078.77,      43.341863,      -81.229990,   94561.80,   95963.52,    4785.67,             6005.99,   -92.94,  20689.95,           22168.66,      0.27,      0.47,           1.17,   None,   None
  8,          2,       0,  0.302980, 2458400.556611666456, 203.95300,  10.94800,               23.95300,  79.05200,        23.95303,       79.05302,    324.04073,     +52.99039,     324.04094,      +52.98950,  3435106.92, -3228960.84,  4419482.83,      43.339559,      -81.226351,   93968.61,   95358.48,    5503.57,             6723.90,   -72.00,  23158.20,           22182.35,      0.85,      1.48,           3.69,   None,   None
  9,          2,       0,  0.334980, 2458400.556612036657, 204.85800,  10.94800,               24.85800,  79.05200,        24.85816,       79.05346,    324.28777,     +52.90447,     324.28775,      +52.90319,  3435128.12, -3228658.28,  4419031.29,      43.337814,      -81.223629,   93519.14,   94900.80,    6047.52,             7267.84,  -247.51,  16998.29,           21896.60,      1.21,      2.10,           5.26,   None,   None
 10,          2,       0,  0.365980, 2458400.556612395681, 205.97100,  10.95000,               25.97100,  79.05000,        25.97094,       79.04969,    324.58889,     +52.79665,     324.59044,      +52.79692,  3435153.73, -3228292.66,  4418485.65,      43.335704,      -81.220307,   92976.03,   94349.10,    6704.83,             7925.16,  -287.16,  21203.67,           21710.25,     -0.25,     -0.44,           1.11,   None,   None
 11,          2,       0,  0.396980, 2458400.556612754241, 207.32300,  10.95900,               27.32300,  79.04100,        27.32240,       79.03916,    324.95401,     +52.66550,     324.95695,      +52.66710,  3435184.35, -3227855.69,  4417833.52,      43.333182,      -81.216311,   92326.97,   93691.64,    7490.42,             8710.74,  -198.54,  25341.54,           21742.53,     -1.51,     -2.60,           6.62,   None,   None
 12,          2,       0,  0.427980, 2458400.556613113265, 208.33200,  10.97100,               28.33200,  79.02900,        28.33162,       79.02808,    325.22686,     +52.56786,     325.22918,      +52.56866,  3435207.16, -3227530.20,  4417347.76,      43.331302,      -81.213367,   91843.48,   93202.87,    8075.60,             9295.92,  -310.32,  18876.71,           21667.78,     -0.75,     -1.30,           3.31,   None,   None
  0,          1,       0,  0.000000, 2458400.556608165149, 105.36500,  22.82000,              285.36500,  67.18000,       285.36463,       67.17979,    285.32317,     +44.95503,     285.32267,      +44.95486,  3434846.01, -3232684.37,  4425039.79,      43.361016,      -81.260214,   99500.52,  107447.26,       0.00,               29.67,    45.61,      0.00,           22851.72,     -0.14,      0.46,           0.93,   None,   None
  1,          1,       0,  0.032000, 2458400.556608535815, 105.19000,  22.77800,              285.19000,  67.22200,       285.18530,       67.21922,    285.39402,     +44.89301,     285.39036,      +44.89085,  3434866.86, -3232386.84,  4424595.75,      43.359304,      -81.257542,   99058.44,  106938.52,     534.91,              564.58,  -138.93,  16715.97,           22851.72,     -1.84,      5.92,          11.96,   None,   None
  2,          1,       0,  0.063000, 2458400.556608894374, 104.87400,  22.70700,              284.87400,  67.29300,       284.87228,       67.29198,    285.51537,     +44.78094,     285.51410,      +44.78015,  3434902.95, -3231871.73,  4423827.01,      43.356338,      -81.252814,   98293.09,  106055.14,    1460.99,             1490.66,    90.18,  29873.45,           22851.72,     -0.67,      2.16,           4.39,   None,   None
  3,          1,       0,  0.094000, 2458400.556609253399, 104.65900,  22.66100,              284.65900,  67.33900,       284.65890,       67.33894,    285.59487,     +44.70477,     285.59496,      +44.70473,  3434926.96, -3231529.18,  4423315.79,      43.354365,      -81.249712,   97784.15,  105469.37,    2076.83,             2106.50,     9.05,  19865.78,           22851.72,     -0.04,      0.12,           0.25,   None,   None
  4,          1,       0,  0.125000, 2458400.556609611958, 104.41600,  22.60900,              284.41600,  67.39100,       284.41787,       67.39213,    285.68490,     +44.61904,     285.68663,      +44.61991,  3434953.69, -3231147.67,  4422746.43,      43.352167,      -81.246243,   97217.34,  104816.86,    2762.71,             2792.38,    -2.03,  22125.20,           22646.01,      0.73,     -2.34,           4.83,   None,   None
  5,          1,       0,  0.156000, 2458400.556609970983, 104.16200,  22.55200,              284.16200,  67.44800,       284.16224,       67.44815,    285.78285,     +44.53020,     285.78346,      +44.53031,  3434981.57, -3230749.75,  4422152.58,      43.349874,      -81.242619,   96626.16,  104136.50,    3478.10,             3507.77,    16.39,  23077.00,           22647.84,      0.09,     -0.30,           0.62,   None,   None
  6,          1,       0,  0.187000, 2458400.556610329542, 103.91600,  22.49600,              283.91600,  67.50400,       283.91266,       67.50195,    285.87898,     +44.44468,     285.87695,      +44.44313,  3435008.31, -3230368.18,  4421583.12,      43.347675,      -81.239149,   96059.28,  103484.62,    4164.09,             4193.77,     5.42,  22128.95,           22593.21,     -1.30,      4.16,           8.69,   None,   None
  7,          1,       0,  0.218000, 2458400.556610688567, 103.66100,  22.44300,              283.66100,  67.55700,       283.65926,       67.55592,    285.97180,     +44.35575,     285.97113,      +44.35493,  3435034.99, -3229987.36,  4421014.79,      43.345479,      -81.235685,   95493.54,  102834.42,    4848.73,             4878.41,    -6.91,  22085.14,           22528.20,     -0.68,      2.17,           4.56,   None,   None
  8,          1,       0,  0.249000, 2458400.556611047126, 103.39300,  22.38800,              283.39300,  67.61200,       283.39318,       67.61211,    286.06858,     +44.26262,     286.06953,      +44.26271,  3435062.53, -3229594.25,  4420428.13,      43.343213,      -81.232105,   94909.56,  102163.52,    5555.46,             5585.13,     2.85,  22797.64,           22515.69,      0.07,     -0.22,           0.47,   None,   None
  9,          1,       0,  0.280000, 2458400.556611406151, 103.19500,  22.34700,              283.19500,  67.65300,       283.19364,       67.65215,    286.14072,     +44.19416,     286.14060,      +44.19353,  3435082.78, -3229305.36,  4419996.99,      43.341547,      -81.229508,   94480.38,  101671.75,    6074.84,             6104.51,  -174.73,  16754.12,           22195.93,     -0.53,      1.68,           3.58,   None,   None
 10,          1,       0,  0.312000, 2458400.556611776352, 102.94900,  22.29800,              282.94900,  67.70200,       282.94881,       67.70188,    286.22783,     +44.10916,     286.22875,      +44.10907,  3435107.32, -3228955.07,  4419474.22,      43.339526,      -81.226336,   93960.02,  101075.09,    6704.59,             6734.26,  -264.43,  19679.73,           21902.66,     -0.07,      0.24,           0.51,   None,   None
 11,          1,       0,  0.343000, 2458400.556612135377, 102.62400,  22.22700,              282.62400,  67.77300,       282.61950,       67.77013,    286.35178,     +43.99842,     286.34942,      +43.99629,  3435139.85, -3228490.88,  4418781.47,      43.336848,      -81.222084,   93270.50,  100283.53,    7539.12,             7568.79,  -126.86,  26920.41,           21926.91,     -1.74,      5.57,          12.00,   None,   None
 12,          1,       0,  0.405000, 2458400.556612852961, 102.16700,  22.13900,              282.16700,  67.86100,       282.16357,       67.85878,    286.51033,     +43.84198,     286.50905,      +43.84035,  3435183.54, -3227867.34,  4417850.90,      43.333249,      -81.216457,   92344.24,   99223.69,    8660.14,             8689.81,  -399.78,  18080.91,           21670.35,     -1.33,      4.24,           9.23,   None,   None
 13,          1,       0,  0.436000, 2458400.556613211520, 101.75600,  22.06500,              281.75600,  67.93500,       281.76303,       67.93960,    286.64644,     +43.70151,     286.65371,      +43.70488,  3435221.12, -3227330.94,  4417050.38,      43.330152,      -81.211521,   91547.54,   98310.17,    9624.48,             9654.15,  -132.40,  31107.79,           21801.51,      2.73,     -8.68,          19.10,   None,   None
 14,          1,       0,  0.467000, 2458400.556613570545, 101.47900,  22.01400,              281.47900,  67.98600,       281.48818,       67.99207,    286.74001,     +43.60759,     286.74919,      +43.61201,  3435246.27, -3226972.04,  4416514.77,      43.328079,      -81.208262,   91014.47,   97700.68,   10269.71,            10299.38,  -184.14,  20813.77,           21856.44,      3.58,    -11.35,          25.12,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_012321_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.557893141173
Time: 2018-10-09 01:23:21.998417 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 76.68007 deg
 R.A. = 267.12894  Dec = +56.49122 deg

Best intersection: Stations 2 and 1 with Qconv = 76.68 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3449671.77 +/- 2.52 m
 Y =  -3214916.32 +/- 13.20 m
 Z =   4436982.69 +/- 19.39 m
 Vx =     -885.52 +/- 4.31 m/s
 Vy =   -13164.62 +/- 5.67 m/s
 Vz =    19515.25 +/- 10.79 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+6.371846e+00, +2.560830e-02, +1.397227e+00, +9.292399e+00, -1.367191e+01, +2.314514e+01
+2.560830e-02, +1.751821e+02, -2.564224e+02, -1.803666e+01, +2.569827e+01, -3.682132e+01
+1.397227e+00, -2.564224e+02, +3.780066e+02, +2.819211e+01, -4.056642e+01, +6.135321e+01
+9.292399e+00, -1.803666e+01, +2.819211e+01, +1.865178e+01, -2.663570e+01, +4.484472e+01
-1.367191e+01, +2.569827e+01, -4.056642e+01, -2.663570e+01, +3.822461e+01, -6.458174e+01
+2.314514e+01, -3.682132e+01, +6.135321e+01, +4.484472e+01, -6.458174e+01, +1.131366e+02

Timing offsets (from input data):
         2: 0.000041 s
         1: 0.000000 s

Reference point on the trajectory:
  Time: 2018-10-09 01:23:21.998417 UTC
  Lon     = -81.443526 +/- 0.0001 deg
  Lat     = +43.445933 +/- 0.0001 deg
  Lat geo = +43.256993 +/- 0.0001 deg
  Ht      =  106744.46 +/- 19.92 m

  JD dynamic   = 2458400.558694241103 
  LST apparent = 317.0173696669 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.15179 +/- 0.0205 deg
  Dec       = +55.93716 +/- 0.0036 deg
  Azimuth   = +309.51775 +/- 0.0063 deg
  Elevation = +55.72398 +/- 0.0115 deg
  Vavg      =  22.68743 +/- 0.0098 km/s
  Vinit     =  23.55709 +/- 0.0120 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.11356 +/- 0.0205 deg
  Dec       = +56.47427 +/- 0.0036 deg
  Azimuth   = +310.48189 +/- 0.0063 deg
  Elevation = +56.25675 +/- 0.0115 deg
  Vavg      =  22.54009 +/- 0.0098 km/s
  Vinit     =  23.40975 +/- 0.0120 km/s
Radiant (geocentric, J2000):
  R.A.   = 262.10400 +/- 0.0261 deg
  Dec    = +55.87591 +/- 0.0044 deg
  Vg     =  20.78018 +/- 0.0136 km/s
  Vinf   =  23.55709 +/- 0.0120 km/s
  Zc     =  34.39652 +/- 0.0115 deg
  Zg     =  36.61767 +/- 0.0149 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.88571 +/- 0.0670 deg
  Bg     = +78.67858 +/- 0.0078 deg
  Vh     =  38.84930 +/- 0.0096 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.90589 +/- 0.0067 deg
  Bh     = +31.63630 +/- 0.0154 deg
  Vh_x   =  -6.82376 +/- 0.0044 km/s
  Vh_y   =  32.36455 +/- 0.0021 km/s
  Vh_z   = -20.37745 +/- 0.0139 km/s
Orbit:
  La Sun = 195.453345 +/- nan deg
  a      =   3.326700 +/- 0.0092 AU
  e      =   0.700697 +/- 0.0008
  i      =  31.685420 +/- 0.0153 deg
  peri   = 172.669523 +/- 0.0202 deg
  node   = 195.454215 +/- 0.0000 deg
  Pi     =   8.123738 +/- 0.0202 deg
  q      =   0.995691 +/- 0.0000 AU
  f      =   7.328526 +/- 0.0202 deg
  M      =   0.922245 +/- 0.0067 deg
  Q      =   5.657710 +/- 0.0184 AU
  n      =   0.162437 +/- 0.0007 deg/day
  T      =   6.067659 +/- 0.0252 years
  Last perihelion JD = 2458394.881124 (2018-10-03 09:08:49.122578) +/- 0.0170 days
  Tj     =   2.535188 +/- 0.0043
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +6.964769e-07, +1.354043e-08, +1.419624e-05, -1.426810e-11, +2.948713e-07, +2.206762e-07
q   , +1.354043e-08, +2.639108e-10, +2.765528e-07, -2.769368e-13, +5.745344e-09, +4.283173e-09
Tp  , +1.419624e-05, +2.765528e-07, +2.898297e-04, -2.904455e-10, +6.020953e-06, +4.492112e-06
node, -1.426810e-11, -2.769368e-13, -2.904455e-10, +2.993611e-16, -6.032167e-12, -4.627221e-12
peri, +2.948713e-07, +5.745344e-09, +6.020953e-06, -6.032167e-12, +1.250816e-07, +9.329513e-08
i   , +2.206762e-07, +4.283173e-09, +4.492112e-06, -4.627221e-12, +9.329513e-08, +7.153382e-08

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 18.804367
 a2 = 4.038155

Mean time residuals from time vs. length:
  Station with reference time: 1
  Avg. res. = 1.378e-05 s
  Stddev    = 3.71e-03 s

Begin point on the trajectory:
  Lon =   -81.438739 +/- 0.0000 deg
  Lat =    43.443056 +/- 0.0000 deg
  Ht  = 105995.25 +/- 6.99 m
End point on the trajectory:
  Lon =   -81.313501 +/- 0.0000 deg
  Lat =    43.364866 +/- 0.0000 deg
  Ht  = 85727.37 +/- 6.25 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,  22.256518,   3.873161,   105824.97,    85724.97,          0.001378,      2.07,      1.32,              21.30, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,   2.344630,   6.766677,   105987.21,    90606.70,          0.002141,      3.53,      2.23,              11.68, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.032844, 2458400.557893523015, 160.40400,  15.85000,              340.40400,  74.15000,       340.40359,       74.15013,    307.25204,     +57.78128,     307.25211,      +57.78111,  3449710.31, -3214295.89,  4436062.34,      43.442420,      -81.437699,  105824.97,  109602.95,       0.00,             1115.22,  -193.95,      0.00,           24666.06,      0.18,      0.28,           0.62,   None,   None
  1,          2,       0,  0.063844, 2458400.557893882040, 160.80400,  15.75100,              340.80400,  74.24900,       340.81230,       74.24630,    307.51821,     +57.74250,     307.51998,      +57.74592,  3449739.17, -3213867.84,  4435427.83,      43.439989,      -81.433784,  105192.12,  108895.11,     765.94,             1881.16,  -158.05,  24707.71,           24666.06,     -3.61,     -5.63,          12.66,   None,   None
  2,          2,       0,  0.094844, 2458400.557894240599, 161.29200,  15.63800,              341.29200,  74.36200,       341.30220,       74.35865,    307.83359,     +57.69974,     307.83587,      +57.70396,  3449772.61, -3213371.63,  4434692.31,      43.437170,      -81.429224,  104458.55,  108075.34,    1653.82,             2769.04,    -0.21,  28641.31,           24666.06,     -4.41,     -6.88,          15.60,   None,   None
  3,          2,       0,  0.125844, 2458400.557894599624, 161.63200,  15.56500,              341.63200,  74.43500,       341.63435,       74.43422,    308.04695,     +57.67361,     308.04792,      +57.67458,  3449795.18, -3213036.85,  4434196.06,      43.435268,      -81.426189,  103963.63,  107523.08,    2252.87,             3368.09,  -131.21,  19324.06,           24666.06,     -1.01,     -1.58,           3.60,   None,   None
  4,          2,       0,  0.156844, 2458400.557894958183, 162.16700,  15.44600,              342.16700,  74.55400,       342.17172,       74.55242,    308.38325,     +57.62634,     308.38481,      +57.62830,  3449830.04, -3212519.67,  4433429.44,      43.432328,      -81.421430,  103199.10,  106670.39,    3178.28,             4293.50,    64.16,  29852.08,           25301.57,     -2.02,     -3.16,           7.26,   None,   None
  5,          2,       0,  0.188844, 2458400.557895328850, 162.62900,  15.35000,              342.62900,  74.65000,       342.62684,       74.65073,    308.66569,     +57.58934,     308.66606,      +57.58844,  3449859.00, -3212089.93,  4432792.44,      43.429885,      -81.417501,  102563.85,  105962.89,    3947.23,             5062.45,    79.52,  24029.66,           25295.57,      0.92,      1.44,           3.33,   None,   None
  6,          2,       0,  0.219844, 2458400.557895687409, 163.02000,  15.26600,              343.02000,  74.73400,       343.01949,       74.73417,    308.90489,     +57.55385,     308.90570,      +57.55364,  3449883.57, -3211725.54,  4432252.30,      43.427813,      -81.414185,  102025.20,  105363.68,    4599.25,             5714.48,     1.50,  21033.00,           24838.52,      0.22,      0.34,           0.79,   None,   None
  7,          2,       0,  0.250844, 2458400.557896046434, 163.51400,  15.16500,              343.51400,  74.83500,       343.51133,       74.83592,    309.20074,     +57.51159,     309.20125,      +57.51047,  3449913.32, -3211284.17,  4431598.06,      43.425302,      -81.410142,  101372.80,  104638.49,    5389.02,             6504.24,    61.22,  25476.29,           24701.71,      1.13,      1.77,           4.15,   None,   None
  8,          2,       0,  0.281844, 2458400.557896404993, 163.96900,  15.07400,              343.96900,  74.92600,       343.96400,       74.92773,    309.46934,     +57.47248,     309.46948,      +57.47039,  3449940.13, -3210886.38,  4431008.41,      43.423039,      -81.406509,  100784.82,  103985.72,    6100.80,             7216.02,    42.96,  22960.74,           24522.56,      2.12,      3.31,           7.80,   None,   None
  9,          2,       0,  0.312844, 2458400.557896764018, 164.39900,  14.98500,              344.39900,  75.01500,       344.40033,       75.01453,    309.72304,     +57.43096,     309.72462,      +57.43152,  3449965.44, -3210510.88,  4430451.81,      43.420902,      -81.403087,  100229.80,  103370.21,    6772.70,             7887.92,   -15.18,  21674.13,           24276.87,     -0.56,     -0.88,           2.08,   None,   None
 10,          2,       0,  0.343844, 2458400.557897122577, 164.87200,  14.89300,              344.87200,  75.10700,       344.87348,       75.10648,    309.99561,     +57.38881,     309.99737,      +57.38943,  3449992.17, -3210114.38,  4429864.08,      43.418645,      -81.399466,   99643.76,  102720.93,    7482.18,             8597.40,   -35.75,  22886.48,           24079.85,     -0.63,     -0.98,           2.33,   None,   None
 11,          2,       0,  0.374844, 2458400.557897481602, 165.40000,  14.79400,              345.40000,  75.20600,       345.39972,       75.20610,    310.29454,     +57.34287,     310.29604,      +57.34275,  3450021.04, -3209686.05,  4429229.16,      43.416206,      -81.395544,   99010.69,  102020.31,    8248.61,             9363.84,     0.64,  24723.63,           23990.66,      0.12,      0.19,           0.45,   None,   None
 12,          2,       0,  0.405844, 2458400.557897840161, 165.92100,  14.69700,              345.92100,  75.30300,       345.92203,       75.30263,    310.58606,     +57.29580,     310.58799,      +57.29624,  3450048.98, -3209271.45,  4428614.60,      43.413845,      -81.391751,   98397.95,  101343.00,    8990.47,            10105.69,    12.46,  23930.80,           23934.71,     -0.44,     -0.68,           1.64,   None,   None
 13,          2,       0,  0.437844, 2458400.557898210827, 166.43700,  14.60400,              346.43700,  75.39600,       346.43763,       75.39577,    310.87000,     +57.24980,     310.87198,      +57.25007,  3450075.95, -3208871.35,  4428021.53,      43.411566,      -81.388099,   97806.63,  100690.20,    9706.39,            10821.61,   -25.22,  22372.57,           23853.42,     -0.27,     -0.42,           1.01,   None,   None
 14,          2,       0,  0.468844, 2458400.557898569386, 166.93800,  14.51500,              346.93800,  75.48500,       346.93976,       75.48435,    311.14219,     +57.20425,     311.14455,      +57.20500,  3450101.59, -3208490.95,  4427457.65,      43.409398,      -81.384628,   97244.43,  100070.28,   10387.07,            11502.29,   -74.58,  21957.40,           23753.46,     -0.74,     -1.16,           2.84,   None,   None
 15,          2,       0,  0.499844, 2458400.557898928411, 167.45300,  14.42800,              347.45300,  75.57200,       347.45166,       75.57250,    311.41671,     +57.15957,     311.41848,      +57.15899,  3450127.11, -3208112.33,  4426896.43,      43.407240,      -81.381175,   96684.89,   99453.99,   11064.55,            12179.77,  -127.14,  21854.24,           23644.95,      0.56,      0.88,           2.17,   None,   None
 16,          2,       0,  0.530844, 2458400.557899286970, 168.06000,  14.32600,              348.06000,  75.67400,       348.05986,       75.67405,    311.73646,     +57.10474,     311.73864,      +57.10468,  3450156.47, -3207676.78,  4426250.82,      43.404758,      -81.377182,   96041.26,   98745.90,   11843.89,            12959.11,   -77.84,  25139.93,           23599.71,      0.06,      0.09,           0.22,   None,   None
 17,          2,       0,  0.561844, 2458400.557899645995, 168.61500,  14.23500,              348.61500,  75.76500,       348.61593,       75.76464,    312.02433,     +57.05427,     312.02690,      +57.05468,  3450182.73, -3207287.22,  4425673.37,      43.402536,      -81.373624,   95465.58,   98113.44,   12540.95,            13656.17,  -110.82,  22485.92,           23548.52,     -0.39,     -0.62,           1.54,   None,   None
 18,          2,       0,  0.592844, 2458400.557900004555, 169.15600,  14.14900,              349.15600,  75.85100,       349.15697,       75.85062,    312.30060,     +57.00545,     312.30332,      +57.00587,  3450207.71, -3206916.63,  4425124.04,      43.400423,      -81.370245,   94917.93,   97512.54,   13204.07,            14319.29,  -177.75,  21390.98,           23477.98,     -0.41,     -0.64,           1.61,   None,   None
 19,          2,       0,  0.623844, 2458400.557900363579, 169.77300,  14.05400,              349.77300,  75.94600,       349.77383,       75.94567,    312.61070,     +56.95011,     312.61353,      +56.95048,  3450235.35, -3206506.53,  4424516.15,      43.398083,      -81.366492,   94311.94,   96848.43,   13937.88,            15053.11,  -173.98,  23671.32,           23429.32,     -0.35,     -0.56,           1.40,   None,   None
 20,          2,       0,  0.654844, 2458400.557900722139, 170.37500,  13.96300,              350.37500,  76.03700,       350.37728,       76.03607,    312.90893,     +56.89511,     312.91227,      +56.89614,  3450261.74, -3206115.03,  4423935.83,      43.395850,      -81.362914,   93733.45,   96215.33,   14638.41,            15753.63,  -203.50,  22597.57,           23382.54,     -0.98,     -1.53,           3.89,   None,   None
 21,          2,       0,  0.685844, 2458400.557901081163, 170.93300,  13.88100,              350.93300,  76.11900,       350.93608,       76.11773,    313.18124,     +56.84414,     313.18494,      +56.84554,  3450285.69, -3205759.76,  4423409.21,      43.393822,      -81.359679,   93208.48,   95641.57,   15274.11,            16389.34,  -297.83,  20506.62,           23313.45,     -1.32,     -2.07,           5.30,   None,   None
 22,          2,       0,  0.717844, 2458400.557901451364, 171.55400,  13.79400,              351.55400,  76.20600,       351.55517,       76.20551,    313.47920,     +56.78907,     313.48252,      +56.78961,  3450311.52, -3205376.45,  4422841.02,      43.391634,      -81.356182,   92642.10,   95023.34,   15959.99,            17075.21,  -365.55,  21433.63,           23239.72,     -0.51,     -0.79,           2.04,   None,   None
 23,          2,       0,  0.748844, 2458400.557901810389, 172.18400,  13.70900,              352.18400,  76.29100,       352.18232,       76.29172,    313.77671,     +56.73376,     313.77936,      +56.73298,  3450337.02, -3204998.13,  4422280.24,      43.389474,      -81.352729,   92083.11,   94414.00,   16636.93,            17752.15,  -418.65,  21836.89,           23169.01,      0.73,      1.14,           2.96,   None,   None
 24,          2,       0,  0.779844, 2458400.557902168948, 172.79600,  13.62700,              352.79600,  76.37300,       352.79481,       76.37352,    314.06208,     +56.67811,     314.06500,      +56.67755,  3450361.37, -3204636.93,  4421744.84,      43.387411,      -81.349436,   91549.42,   93833.04,   17283.24,            18398.46,  -502.38,  20848.67,           23092.66,      0.52,      0.81,           2.12,   None,   None
 25,          2,       0,  0.810844, 2458400.557902527973, 173.41400,  13.54700,              353.41400,  76.45300,       353.41264,       76.45361,    314.34597,     +56.62225,     314.34895,      +56.62160,  3450385.36, -3204280.96,  4421217.18,      43.385378,      -81.346194,   91023.46,   93261.25,   17920.20,            19035.43,  -595.47,  20547.14,           23010.99,      0.60,      0.94,           2.47,   None,   None
 26,          2,       0,  0.841844, 2458400.557902886532, 174.03700,  13.46900,              354.03700,  76.53100,       354.03505,       76.53189,    314.62800,     +56.56613,     314.63092,      +56.56519,  3450408.99, -3203930.49,  4420697.68,      43.383375,      -81.343003,   90505.64,   92699.07,   18547.31,            19662.53,  -698.40,  20229.33,           22924.19,      0.87,      1.36,           3.58,   None,   None
 27,          2,       0,  0.872844, 2458400.557903245557, 174.78100,  13.37900,              354.78100,  76.62100,       354.77911,       76.62188,    314.95962,     +56.49913,     314.96267,      +56.49820,  3450436.35, -3203524.47,  4420095.84,      43.381055,      -81.339285,   89905.80,   92048.76,   19273.81,            20389.04,  -701.94,  23435.61,           22858.48,      0.85,      1.33,           3.54,   None,   None
 28,          2,       0,  0.903844, 2458400.557903604116, 175.41000,  13.30400,              355.41000,  76.69600,       355.40992,       76.69604,    315.23603,     +56.44099,     315.23978,      +56.44095,  3450459.16, -3203186.19,  4419594.41,      43.379122,      -81.336209,   89406.01,   91507.75,   19879.11,            20994.33,  -826.69,  19525.64,           22782.58,      0.04,      0.06,           0.15,   None,   None
 29,          2,       0,  0.934844, 2458400.557903963141, 176.12000,  13.22400,              356.12000,  76.77600,       356.11924,       76.77637,    315.54314,     +56.37723,     315.54680,      +56.37684,  3450484.10, -3202816.17,  4419045.92,      43.377006,      -81.332831,   88859.35,   90916.84,   20541.21,            21656.43,  -894.63,  21357.99,           22711.72,      0.35,      0.55,           1.47,   None,   None
 30,          2,       0,  0.966844, 2458400.557904333342, 176.84500,  13.14500,              356.84500,  76.85500,       356.84388,       76.85556,    315.85206,     +56.31183,     315.85571,      +56.31126,  3450508.99, -3202446.92,  4418498.59,      43.374895,      -81.329465,   88313.83,   90328.07,   21201.92,            22317.15,  -987.51,  20647.34,           22640.76,      0.52,      0.82,           2.21,   None,   None
 31,          2,       0,  0.997844, 2458400.557904692367, 177.45200,  13.08100,              357.45200,  76.91900,       357.45010,       76.91997,    316.10716,     +56.25697,     316.11066,      +56.25597,  3450529.49, -3202142.68,  4418047.60,      43.373155,      -81.326711,   87864.31,   89843.61,   21746.33,            22861.55, -1173.15,  17561.41,           22553.57,      0.90,      1.41,           3.83,   None,   None
 32,          2,       0,  1.028844, 2458400.557905050926, 178.30200,  12.99500,              358.30200,  77.00500,       358.30027,       77.00592,    316.45913,     +56.18039,     316.46280,      +56.17946,  3450557.22, -3201731.37,  4417437.92,      43.370802,      -81.322941,   87256.73,   89189.76,   22482.29,            23597.52, -1167.22,  23740.87,           22487.66,      0.83,      1.31,           3.58,   None,   None
 33,          2,       0,  1.059844, 2458400.557905409951, 178.86000,  12.94100,              358.86000,  77.05900,       358.85626,       77.06102,    316.68699,     +56.13048,     316.69001,      +56.12843,  3450575.28, -3201463.36,  4417040.65,      43.369268,      -81.320529,   86860.73,   88764.27,   22961.85,            24077.08, -1417.71,  15469.72,           22397.49,      1.82,      2.86,           7.88,   None,   None
 34,          2,       0,  1.090844, 2458400.557905768510, 179.59300,  12.87200,              359.59300,  77.12800,       359.58877,       77.13036,    316.98265,     +56.06438,     316.98556,      +56.06201,  3450598.33, -3201121.45,  4416533.83,      43.367311,      -81.317417,   86355.62,   88222.25,   23573.66,            24688.89, -1535.94,  19735.77,           22309.31,      2.10,      3.29,           9.13,   None,   None
 35,          2,       0,  1.121844, 2458400.557906127535, 180.53700,  12.78600,                0.53700,  77.21400,         0.53498,       77.21517,    317.35747,     +55.97807,     317.36133,      +55.97691,  3450627.11, -3200694.49,  4415900.94,      43.364867,      -81.313498,   85724.97,   87546.71,   24337.64,            25452.87, -1502.00,  24644.47,           22245.51,      1.03,      1.61,           4.51,   None,   None
  0,          1,       1,  0.000000, 2458400.557893141173, 110.59200,  29.06500,              290.59200,  60.93500,       290.58456,       60.92560,    276.48452,     +46.34228,     276.47190,      +46.33722,  3449668.87, -3214910.73,  4436973.72,      43.445911,      -81.443370,  106733.99,  121438.78,       0.00,               15.07,  -520.65,      0.00,           27354.50,    -11.32,     18.11,          36.27,   None,   None
  1,          1,       0,  0.031000, 2458400.557893500198, 110.41700,  29.04600,              290.41700,  60.95400,       290.41553,       60.95212,    276.53124,     +46.26139,     276.52885,      +46.26039,  3449702.92, -3214405.63,  4436225.01,      43.443043,      -81.438728,  105987.21,  120558.21,     903.80,              918.87,  -346.89,  29154.77,           27354.50,     -2.25,      3.59,           7.25,   None,   None
  2,          1,       0,  0.062000, 2458400.557893858757, 110.26400,  29.02800,              290.26400,  60.97200,       290.26612,       60.97473,    276.57419,     +46.19100,     276.57810,      +46.19245,  3449732.46, -3213967.27,  4435575.22,      43.440554,      -81.434715,  105339.12,  119794.84,    1688.18,             1703.24,  -292.56,  25302.49,           27354.50,      3.24,     -5.16,          10.49,   None,   None
  3,          1,       0,  0.093000, 2458400.557894217782, 110.09800,  28.99800,              290.09800,  61.00200,       290.09695,       61.00064,    276.63583,     +46.11644,     276.63441,      +46.11572,  3449765.50, -3213477.15,  4434848.72,      43.437770,      -81.430213,  104614.54,  118941.02,    2565.17,             2580.24,  -145.60,  28290.24,           27354.50,     -1.60,      2.54,           5.21,   None,   None
  4,          1,       0,  0.124000, 2458400.557894576341, 109.93500,  28.97300,              289.93500,  61.02700,       289.93362,       61.02519,    276.69011,     +46.04264,     276.68822,      +46.04168,  3449796.87, -3213011.73,  4434158.82,      43.435125,      -81.425944,  103926.49,  118130.70,    3397.98,             3413.04,   -42.84,  26864.64,           27281.70,     -2.11,      3.36,           6.94,   None,   None
  5,          1,       0,  0.155000, 2458400.557894935366, 109.78300,  28.95200,              289.78300,  61.04800,       289.78244,       61.04726,    276.73754,     +45.97355,     276.73721,      +45.97316,  3449825.43, -3212588.10,  4433530.88,      43.432717,      -81.422069,  103300.26,  117393.80,    4155.99,             4171.06,   -14.87,  24451.98,           26856.66,     -0.85,      1.36,           2.82,   None,   None
  6,          1,       0,  0.186000, 2458400.557895293925, 109.61800,  28.93100,              289.61800,  61.06900,       289.61960,       61.07113,    276.78660,     +45.89837,     276.79020,      +45.89949,  3449855.79, -3212137.68,  4432863.22,      43.430156,      -81.417940,  102634.43,  116610.21,    4961.94,             4977.01,    61.04,  25998.59,           26612.92,      2.46,     -3.90,           8.16,   None,   None
  7,          1,       0,  0.218000, 2458400.557895664126, 109.47400,  28.91200,              289.47400,  61.08800,       289.47633,       61.09111,    276.83046,     +45.83296,     276.83550,      +45.83460,  3449882.02, -3211748.49,  4432286.31,      43.427943,      -81.414394,  102059.12,  115934.11,    5658.35,             5673.42,     3.86,  21762.80,           26092.77,      3.57,     -5.67,          11.92,   None,   None
  8,          1,       0,  0.249000, 2458400.557896023151, 109.31600,  28.89000,              289.31600,  61.11000,       289.31860,       61.11351,    276.88033,     +45.76150,     276.88602,      +45.76335,  3449910.59, -3211324.62,  4431658.02,      43.425532,      -81.410516,  101432.59,  115197.41,    6416.79,             6431.85,    32.25,  24465.59,           25743.94,      4.00,     -6.35,          13.43,   None,   None
  9,          1,       0,  0.280000, 2458400.557896381710, 109.15000,  28.86700,              289.15000,  61.13300,       289.15293,       61.13700,    276.93267,     +45.68653,     276.93912,      +45.68862,  3449940.19, -3210885.46,  4431007.04,      43.423033,      -81.406492,  100783.46,  114434.16,    7202.61,             7217.68,    88.03,  25349.17,           25545.62,      4.52,     -7.16,          15.26,   None,   None
 10,          1,       0,  0.311000, 2458400.557896740735, 108.99600,  28.84400,              288.99600,  61.15600,       288.99774,       61.15838,    276.98367,     +45.61738,     276.98812,      +45.61863,  3449967.48, -3210480.60,  4430406.93,      43.420729,      -81.402792,  100185.06,  113731.14,    7927.03,             7942.10,    82.41,  23368.46,           25339.05,      2.68,     -4.24,           9.10,   None,   None
 11,          1,       0,  0.342000, 2458400.557897099294, 108.88800,  28.82900,              288.88800,  61.17100,       288.88855,       61.17176,    277.01791,     +45.56876,     277.02034,      +45.56915,  3449986.27, -3210201.89,  4429993.79,      43.419143,      -81.400286,   99773.08,  113248.73,    8425.75,             8440.82,  -148.91,  16087.69,           24865.69,      0.85,     -1.35,           2.90,   None,   None
 12,          1,       0,  0.373000, 2458400.557897458319, 108.69500,  28.80300,              288.69500,  61.19700,       288.69633,       61.19885,    277.07809,     +45.48185,     277.08207,      +45.48281,  3450019.37, -3209710.75,  4429265.77,      43.416347,      -81.395769,   99047.20,  112395.31,    9304.57,             9319.64,    -0.13,  28349.10,           24693.84,      2.05,     -3.24,           7.04,   None,   None
 13,          1,       0,  0.404000, 2458400.557897816878, 108.55100,  28.78300,              288.55100,  61.21700,       288.55151,       61.21772,    277.12393,     +45.41723,     277.12657,      +45.41760,  3450043.79, -3209348.46,  4428728.76,      43.414283,      -81.392471,   98511.75,  111767.23,    9952.83,             9967.89,   -81.93,  20911.34,           24478.17,      0.80,     -1.26,           2.75,   None,   None
 14,          1,       0,  0.435000, 2458400.557898175903, 108.38900,  28.76000,              288.38900,  61.24000,       288.38852,       61.23932,    277.17630,     +45.34474,     277.17724,      +45.34439,  3450070.98, -3208945.05,  4428130.77,      43.411986,      -81.388784,   97915.53,  111067.51,   10674.68,            10689.75,   -90.12,  23285.58,           24308.20,     -0.74,      1.17,           2.57,   None,   None
 15,          1,       0,  0.467000, 2458400.557898546103, 108.24100,  28.74000,              288.24100,  61.26000,       288.23972,       61.25817,    277.22283,     +45.27843,     277.22239,      +45.27748,  3450095.41, -3208582.74,  4427593.72,      43.409921,      -81.385489,   97380.07,  110439.90,   11322.97,            11338.04,  -195.42,  20259.10,           24102.04,     -1.99,      3.14,           6.95,   None,   None
 16,          1,       0,  0.498000, 2458400.557898905128, 108.06800,  28.71800,              288.06800,  61.28200,       288.06713,       61.28074,    277.27542,     +45.20079,     277.27585,      +45.20014,  3450123.46, -3208166.60,  4426976.87,      43.407550,      -81.381680,   96765.08,  109718.40,   12067.59,            12082.66,  -180.84,  24020.11,           23959.26,     -1.36,      2.15,           4.78,   None,   None
 17,          1,       0,  0.529000, 2458400.557899263687, 107.87900,  28.69300,              287.87900,  61.30700,       287.87804,       61.30560,    277.33436,     +45.11630,     277.33475,      +45.11558,  3450153.77, -3207716.88,  4426310.25,      43.404986,      -81.377553,   96100.50,  108938.56,   12872.30,            12887.37,  -106.17,  25958.32,           23894.14,     -1.50,      2.36,           5.29,   None,   None
 18,          1,       0,  0.560000, 2458400.557899622712, 107.69100,  28.67100,              287.69100,  61.32900,       287.69146,       61.32968,    277.38916,     +45.03187,     277.39239,      +45.03222,  3450183.20, -3207280.27,  4425663.07,      43.402497,      -81.373550,   95455.32,  108181.89,   13653.54,            13668.61,   -54.98,  25201.26,           23868.11,      0.73,     -1.15,           2.59,   None,   None
 19,          1,       0,  0.591000, 2458400.557899981271, 107.52100,  28.65000,              287.52100,  61.35000,       287.52155,       61.35082,    277.44038,     +44.95587,     277.44392,      +44.95629,  3450209.55, -3206889.30,  4425083.52,      43.400267,      -81.369978,   94877.57,  107505.02,   14353.13,            14368.20,   -85.43,  22567.44,           23830.66,      0.87,     -1.36,           3.10,   None,   None
 20,          1,       0,  0.622000, 2458400.557900340296, 107.34600,  28.62800,              287.34600,  61.37200,       287.34630,       61.37245,    277.49378,     +44.87783,     277.49697,      +44.87806,  3450236.36, -3206491.55,  4424493.94,      43.397998,      -81.366341,   94289.82,  106816.58,   15064.84,            15079.91,  -103.76,  22958.50,           23791.66,      0.47,     -0.75,           1.71,   None,   None
 21,          1,       0,  0.653000, 2458400.557900698856, 107.16200,  28.60700,              287.16200,  61.39300,       287.16328,       61.39494,    277.54713,     +44.79551,     277.55236,      +44.79649,  3450263.97, -3206081.89,  4423886.70,      43.395661,      -81.362592,   93684.50,  106107.63,   15797.87,            15812.94,  -100.78,  23645.92,           23760.65,      2.02,     -3.18,           7.32,   None,   None
 22,          1,       0,  0.684000, 2458400.557901057880, 106.99800,  28.58600,              286.99800,  61.41400,       286.99824,       61.41437,    277.59795,     +44.72271,     277.60129,      +44.72290,  3450288.47, -3205718.48,  4423348.02,      43.393586,      -81.359280,   93147.52,  105479.47,   16448.13,            16463.20,  -180.56,  20976.15,           23706.92,      0.39,     -0.61,           1.40,   None,   None
 23,          1,       0,  0.715000, 2458400.557901416440, 106.85200,  28.57000,              286.85200,  61.43000,       286.85244,       61.43067,    277.63959,     +44.65746,     277.64344,      +44.65780,  3450309.78, -3205402.30,  4422879.34,      43.391782,      -81.356415,   92680.30,  104933.70,   17013.89,            17028.95,  -344.84,  18250.24,           23611.22,      0.69,     -1.09,           2.53,   None,   None
 24,          1,       0,  0.747000, 2458400.557901787106, 106.65600,  28.54600,              286.65600,  61.45400,       286.65598,       61.45397,    277.69910,     +44.57051,     277.70219,      +44.57050,  3450338.26, -3204979.74,  4422252.99,      43.389369,      -81.352546,   92055.97,  104203.17,   17769.99,            17785.06,  -342.33,  23628.18,           23536.71,     -0.03,      0.04,           0.10,   None,   None
 25,          1,       0,  0.778000, 2458400.557902145665, 106.51500,  28.53000,              286.51500,  61.47000,       286.51444,       61.46912,    277.74028,     +44.50780,     277.74239,      +44.50736,  3450358.38, -3204681.24,  4421810.52,      43.387664,      -81.349848,   91614.88,  103688.54,   18304.11,            18319.17,  -538.26,  17229.65,           23424.43,     -0.90,      1.41,           3.33,   None,   None
 26,          1,       0,  0.809000, 2458400.557902504690, 106.29100,  28.50200,              286.29100,  61.49800,       286.28971,       61.49594,    277.80943,     +44.40889,     277.81016,      +44.40786,  3450390.16, -3204209.85,  4421111.77,      43.384972,      -81.345512,   90918.46,  102873.46,   19147.59,            19162.66,  -424.82,  27209.21,           23365.30,     -2.08,      3.26,           7.75,   None,   None
 27,          1,       0,  0.840000, 2458400.557902863249, 106.18900,  28.49000,              286.18900,  61.51000,       286.18599,       61.50517,    277.83996,     +44.36377,     277.83728,      +44.36136,  3450404.38, -3203998.91,  4420799.10,      43.383766,      -81.343642,   90606.70,  102511.39,   19525.03,            19540.10,  -777.42,  12175.40,           23235.63,     -4.85,      7.60,          18.14,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 


==> anc/traj_reports/20181009_012734_mc_report.txt <==
Input measurement type: Azimuth +east of due north for meas1, Elevation angle above the horizon for meas2

Uncertainties type:
 Uncertainties computed using MC runs with lower cost function value than the purely geometric solution

Reference JD: 2458400.560821759049
Time: 2018-10-09 01:27:34.999982 UTC


Plane intersections
-------------------
Intersection 1 - Stations: 2 and 1
 Convergence angle = 26.35461 deg
 R.A. = 267.18066  Dec = +56.64827 deg

Best intersection: Stations 2 and 1 with Qconv = 26.35 deg


Least squares solution
----------------------
State vector (ECI, epoch of date):
 X =   3471716.46 +/- 1.31 m
 Y =  -3102103.45 +/- 1.72 m
 Z =   4489858.24 +/- 19.08 m
 Vx =     -850.56 +/- 0.93 m/s
 Vy =   -12764.65 +/- 32.93 m/s
 Vz =    18963.80 +/- 105.53 m/s

State vector covariance matrix (X, Y, Z, Vx, Vy, Vz):
+1.714612e+00, +1.194179e-01, +8.667747e-01, +5.147882e+00, -5.120164e+00, +4.539457e+00
+1.194179e-01, +2.985985e+00, +1.604572e+00, +1.091843e+00, +2.210915e+01, -1.552528e+01
+8.667747e-01, +1.604572e+00, +3.660015e+02, +6.777539e+01, +9.373898e+02, -4.204275e+02
+5.147882e+00, +1.091843e+00, +6.777539e+01, +4.258300e+01, +3.350658e+02, -3.311610e+02
-5.120164e+00, +2.210915e+01, +9.373898e+02, +3.350658e+02, +5.413933e+03, -5.257721e+03
+4.539457e+00, -1.552528e+01, -4.204275e+02, -3.311610e+02, -5.257721e+03, +6.848523e+03

Timing offsets (from input data):
         2: 0.000000 s
         1: -0.000629 s

Reference point on the trajectory:
  Time: 2018-10-09 01:27:34.999982 UTC
  Lon     = -81.299888 +/- 0.0000 deg
  Lat     = +44.150267 +/- 0.0001 deg
  Lat geo = +43.960926 +/- 0.0001 deg
  Ht      =  100204.44 +/- 13.32 m

  JD dynamic   = 2458400.561622499954 
  LST apparent = 318.2180668777 deg
Radiant (apparent in ECI which includes Earth's rotation, epoch of date):
  R.A.      = 266.18779 +/- 0.0209 deg
  Dec       = +55.99644 +/- 0.0792 deg
  Azimuth   = +308.85448 +/- 0.1398 deg
  Elevation = +55.51890 +/- 0.0119 deg
  Vavg      =  21.93971 +/- 0.0542 km/s
  Vinit     =  22.87544 +/- 0.1060 km/s
Radiant (apparent ground-fixed, epoch of date):
  R.A.      = 267.14319 +/- 0.0209 deg
  Dec       = +56.55214 +/- 0.0792 deg
  Azimuth   = +309.81631 +/- 0.1398 deg
  Elevation = +56.06460 +/- 0.0119 deg
  Vavg      =  21.79208 +/- 0.0542 km/s
  Vinit     =  22.72780 +/- 0.1060 km/s
Radiant (geocentric, J2000):
  R.A.   = 261.83978 +/- 0.0565 deg
  Dec    = +55.84872 +/- 0.0829 deg
  Vg     =  20.00089 +/- 0.1214 km/s
  Vinf   =  22.87544 +/- 0.1060 km/s
  Zc     =  34.60016 +/- 0.0119 deg
  Zg     =  36.99267 +/- 0.0285 deg
Radiant (ecliptic geocentric, J2000):
  Lg     = 246.20218 +/- 0.2388 deg
  Bg     = +78.61066 +/- 0.0753 deg
  Vh     =  38.33677 +/- 0.0900 km/s
Radiant (ecliptic heliocentric, J2000):
  Lh     = 281.97118 +/- 0.0199 deg
  Bh     = +30.76274 +/- 0.1296 deg
  Vh_x   =  -6.83292 +/- 0.0047 km/s
  Vh_y   =  32.22607 +/- 0.0426 km/s
  Vh_z   = -19.60865 +/- 0.1177 km/s
Orbit:
  La Sun = 195.456238 +/- 0.0000 deg
  a      =   2.896927 +/- 0.0608 AU
  e      =   0.656320 +/- 0.0077
  i      =  30.809404 +/- 0.1300 deg
  peri   = 172.441884 +/- 0.0401 deg
  node   = 195.457212 +/- 0.0000 deg
  Pi     =   7.899096 +/- 0.0400 deg
  q      =   0.995615 +/- 0.0000 AU
  f      =   7.556113 +/- 0.0400 deg
  M      =   1.185648 +/- 0.0489 deg
  Q      =   4.798239 +/- 0.1216 AU
  n      =   0.199893 +/- 0.0068 deg/day
  T      =   4.930682 +/- 0.1526 years
  Last perihelion JD = 2458394.630210 (2018-10-03 03:07:30.154468) +/- 0.0427 days
  Tj     =   2.763416 +/- 0.0393
Shower association:
  IAU No.  =    9
  IAU code =  DRA

Orbit covariance matrix:
             e     ,     q (AU)   ,      Tp (JD) ,   node (rad) ,   peri (rad) ,    i (rad)
e   , +5.978561e-05, +7.791978e-09, +2.849275e-04, -1.111653e-09, +3.901586e-06, +1.611440e-05
q   , +7.791978e-09, +6.441425e-10, +5.884697e-07, -1.385853e-12, +1.283968e-08, +2.033013e-08
Tp  , +2.849275e-04, +5.884697e-07, +1.830605e-03, -6.359944e-09, +2.916614e-05, +9.239812e-05
node, -1.111653e-09, -1.385853e-12, -6.359944e-09, +2.450957e-14, -9.631275e-11, -3.560379e-10
peri, +3.901586e-06, +1.283968e-08, +2.916614e-05, -9.631275e-11, +4.910622e-07, +1.400738e-06
i   , +1.611440e-05, +2.033013e-08, +9.239812e-05, -3.560379e-10, +1.400738e-06, +5.172151e-06

Jacchia fit on lag = -|a1|*exp(|a2|*t):
 a1 = 10.398834
 a2 = 7.654733

Mean time residuals from time vs. length:
  Station with reference time: 2
  Avg. res. = 1.485e-05 s
  Stddev    = 3.85e-03 s

Begin point on the trajectory:
  Lon =   -81.299876 +/- 0.0000 deg
  Lat =    44.150260 +/- 0.0001 deg
  Ht  = 100202.73 +/- 13.14 m
End point on the trajectory:
  Lon =   -81.240576 +/- 0.0000 deg
  Lat =    44.114572 +/- 0.0001 deg
  Ht  = 90873.72 +/- 12.85 m

Stations
--------
        ID, Ignored, Lon +E (deg), Lat +N (deg),  Ht (m), Jacchia a1, Jacchia a2,  Beg Ht (m),  End Ht (m), +/- Obs ang (deg), +/- V (m), +/- H (m), Persp. angle (deg), Weight, FOV Beg, FOV End
         2,   False,   -81.315700,    43.192800,  320.00,   8.992087,   8.000441,   100181.81,    91649.04,          0.001053,      1.36,      2.25,              34.18, 1.0000,    None,    None
         1,   False,   -80.772100,    43.264200,  330.00,  11.449340,   7.448839,    97527.53,    90844.40,          0.002517,      4.67,      4.10,              21.20, 1.0000,    None,    None

Points
------
 No, Station ID,  Ignore,  Time (s),                   JD,     meas1,     meas2, Azim +E of due N (deg), Alt (deg), Azim line (deg), Alt line (deg), RA obs (deg), Dec obs (deg), RA line (deg), Dec line (deg),       X (m),       Y (m),       Z (m), Latitude (deg), Longitude (deg), Height (m),  Range (m), Length (m), State vect dist (m),  Lag (m), Vel (m/s), Vel prev avg (m/s), H res (m), V res (m), Ang res (asec), AppMag, AbsMag
  0,          2,       0,  0.000000, 2458400.560821759049, 180.68100,  47.51100,                0.68100,  42.48900,         0.68300,       42.49084,    102.61488,     +89.13706,     102.46440,      +89.13771,  3471720.28, -3102103.00,  4489823.12,      44.150028,      -81.299852,  100181.81,  146503.38,       0.00,                2.86,     0.24,      0.00,           22752.08,      5.16,     -3.12,           8.48,   None,   None
  1,          2,       0,  0.031000, 2458400.560822118074, 180.84500,  47.60900,                0.84500,  42.39100,         0.84510,       42.39109,    100.19744,     +88.98641,     100.19118,      +88.98644,  3471746.45, -3101707.44,  4489235.75,      44.147799,      -81.296137,   99597.58,  145922.25,     708.63,              711.49,     0.12,  22859.02,           22752.08,      0.25,     -0.15,           0.42,   None,   None
  2,          2,       0,  0.062000, 2458400.560822476633, 181.01800,  47.71700,                1.01800,  42.28300,         1.01886,       42.28378,     98.44193,     +88.82241,      98.39405,      +88.82262,  3471774.32, -3101286.39,  4488610.53,      44.145427,      -81.292173,   98975.72,  145304.86,    1462.93,             1465.79,    45.67,  24332.24,           22752.08,      2.19,     -1.33,           3.64,   None,   None
  3,          2,       0,  0.093000, 2458400.560822835658, 181.16500,  47.80800,                1.16500,  42.19200,         1.16533,       42.19230,     97.25577,     +88.68291,      97.23944,      +88.68298,  3471797.84, -3100930.99,  4488082.79,      44.143424,      -81.288848,   98450.83,  144784.67,    2099.62,             2102.47,   -26.40,  20538.26,           22752.08,      0.85,     -0.51,           1.41,   None,   None
  4,          2,       0,  0.125000, 2458400.560823205858, 181.34500,  47.92100,                1.34500,  42.07900,         1.34573,       42.07966,     96.12764,     +88.51020,      96.09561,      +88.51035,  3471826.50, -3100497.90,  4487439.68,      44.140982,      -81.284771,   97811.21,  144152.01,    2875.49,             2878.35,    17.86,  24246.12,           22891.81,      1.85,     -1.12,           3.09,   None,   None
  5,          2,       0,  0.156000, 2458400.560823564418, 181.49600,  48.01600,                1.49600,  41.98400,         1.49655,       41.98450,     95.35544,     +88.36473,      95.33383,      +88.36483,  3471850.47, -3100135.70,  4486901.86,      44.138940,      -81.281378,   97276.32,  143623.93,    3524.34,             3527.20,   -42.04,  20930.75,           22652.55,      1.38,     -0.83,           2.31,   None,   None
  6,          2,       0,  0.187000, 2458400.560823923443, 181.67200,  48.12800,                1.67200,  41.87200,         1.67313,       41.87302,     94.62458,     +88.19382,      94.58396,      +88.19401,  3471878.26, -3099715.77,  4486278.29,      44.136571,      -81.277424,   96656.18,  143012.88,    4276.64,             4279.50,     1.50,  24267.59,           22739.10,      2.81,     -1.70,           4.74,   None,   None
  7,          2,       0,  0.218000, 2458400.560824282002, 181.82200,  48.22400,                1.82200,  41.77600,         1.82330,       41.77717,     94.10161,     +88.04748,      94.05837,      +88.04768,  3471901.92, -3099358.32,  4485747.50,      44.134555,      -81.274077,   96128.31,  142493.73,    4917.01,             4919.87,   -66.89,  20657.12,           22603.02,      3.23,     -1.95,           5.46,   None,   None
  8,          2,       0,  0.249000, 2458400.560824641027, 182.00700,  48.34100,                2.00700,  41.65900,         2.00766,       41.65959,     93.51568,     +87.86769,      93.49614,      +87.86779,  3471930.63, -3098924.41,  4485103.18,      44.132106,      -81.269985,   95487.57,  141864.87,    5694.34,             5697.20,     1.69,  25075.25,           22703.03,      1.63,     -0.99,           2.78,   None,   None
  9,          2,       0,  0.280000, 2458400.560824999586, 182.15400,  48.43600,                2.15400,  41.56400,         2.15468,       41.56461,     93.14124,     +87.72314,      93.12261,      +87.72323,  3471953.60, -3098577.35,  4484587.83,      44.130148,      -81.266739,   94975.07,  141362.84,    6316.09,             6318.94,   -85.32,  20056.21,           22610.62,      1.67,     -1.01,           2.85,   None,   None
 10,          2,       0,  0.311000, 2458400.560825358611, 182.30500,  48.53400,                2.30500,  41.46600,         2.30570,       41.46663,     92.80094,     +87.57416,      92.78309,      +87.57425,  3471977.08, -3098222.61,  4484061.08,      44.128145,      -81.263417,   94451.25,  140850.65,    6951.58,             6954.44,  -158.58,  20499.96,           22464.73,      1.71,     -1.04,           2.93,   None,   None
 11,          2,       0,  0.342000, 2458400.560825717170, 182.48600,  48.65100,                2.48600,  41.34900,         2.48643,       41.34939,     92.42602,     +87.39570,      92.41642,      +87.39575,  3472004.88, -3097802.52,  4483437.28,      44.125773,      -81.259459,   93830.96,  140245.42,    7704.16,             7707.02,  -114.75,  24276.67,           22449.74,      1.05,     -0.64,           1.81,   None,   None
 12,          2,       0,  0.373000, 2458400.560826076195, 182.63700,  48.75000,                2.63700,  41.25000,         2.63738,       41.25033,     92.16192,     +87.24564,      92.15442,      +87.24569,  3472028.14, -3097451.10,  4482915.45,      44.123788,      -81.256169,   93312.06,  139740.10,    8333.72,             8336.58,  -193.95,  20308.41,           22370.41,      0.91,     -0.55,           1.57,   None,   None
 13,          2,       0,  0.405000, 2458400.560826446395, 182.78700,  48.84900,                2.78700,  41.15100,         2.78733,       41.15129,     91.92814,     +87.09596,      91.92230,      +87.09599,  3472051.18, -3097102.90,  4482398.40,      44.121821,      -81.252914,   92797.91,  139240.35,    8957.52,             8960.37,  -301.77,  19493.60,           22235.62,      0.80,     -0.48,           1.38,   None,   None
 14,          2,       0,  0.436000, 2458400.560826805420, 182.95700,  48.96100,                2.95700,  41.03900,         2.95713,       41.03912,     91.67953,     +86.92628,      91.67848,      +86.92630,  3472077.02, -3096712.40,  4481818.55,      44.119615,      -81.249243,   92221.36,  138681.12,    9657.07,             9659.92,  -310.97,  22566.13,           22156.46,      0.32,     -0.19,           0.56,   None,   None
 15,          2,       0,  0.467000, 2458400.560827163979, 183.12800,  49.07200,                3.12800,  40.92800,         3.12644,       40.92662,     91.42640,     +86.75661,      91.46032,      +86.75645,  3472102.67, -3096324.77,  4481242.95,      44.117424,      -81.245599,   91649.04,  138127.20,   10351.50,            10354.35,  -325.29,  22401.03,           22108.94,     -3.74,      2.27,           6.53,   None,   None
  0,          1,       0,  0.143660, 2458400.560823430307, 157.23600,  48.08100,              337.23600,  41.91900,       337.23669,       41.91952,    231.97572,     +73.23939,     231.97770,      +73.24001,  3471839.21, -3100305.81,  4487154.44,      44.139899,      -81.282984,   97527.53,  144154.94,       0.00,             3222.47,   -64.65,      0.00,           23188.01,      1.21,     -1.38,           2.63,   None,   None
  1,          1,       0,  0.174660, 2458400.560823788866, 157.33300,  48.15000,              337.33300,  41.85000,       337.32851,       41.84664,    231.68781,     +73.29512,     231.67965,      +73.29113,  3471864.34, -3099926.14,  4486590.66,      44.137758,      -81.279421,   96966.83,  143527.61,     680.17,             3902.64,   -93.23,  21940.88,           23188.01,     -7.84,      8.92,          17.07,   None,   None
  2,          1,       0,  0.206660, 2458400.560824159533, 157.45800,  48.26000,              337.45800,  41.74000,       337.46154,       41.74264,    231.24247,     +73.36192,     231.25029,      +73.36508,  3471899.92, -3099388.52,  4485792.35,      44.134725,      -81.274326,   96172.93,  142638.93,    1643.28,             4865.75,   138.26,  30097.36,           23188.01,      6.13,     -6.99,          13.44,   None,   None
  3,          1,       0,  0.237660, 2458400.560824518092, 157.52600,  48.30600,              337.52600,  41.69400,       337.52302,       41.69178,    231.04603,     +73.40111,     231.04119,      +73.39844,  3471916.95, -3099131.12,  4485410.14,      44.133273,      -81.271952,   95792.81,  142215.25,    2104.40,             5326.87,  -109.37,  14874.90,           23188.01,     -5.15,      5.87,          11.33,   None,   None
  4,          1,       0,  0.268660, 2458400.560824877117, 157.63700,  48.39900,              337.63700,  41.60100,       337.63729,       41.60121,    230.66236,     +73.46076,     230.66404,      +73.46101,  3471947.29, -3098672.70,  4484729.42,      44.130686,      -81.267622,   95115.89,  141458.90,    2925.65,             6148.12,     3.12,  26491.73,           23251.83,      0.49,     -0.56,           1.09,   None,   None
  5,          1,       0,  0.299660, 2458400.560825235676, 157.71200,  48.45900,              337.71200,  41.54100,       337.71135,       41.54052,    230.41142,     +73.50147,     230.41141,      +73.50088,  3471967.30, -3098370.37,  4484280.48,      44.128979,      -81.264810,   94669.43,  140961.44,    3467.27,             6689.74,  -164.01,  17471.71,           22453.06,     -1.12,      1.27,           2.47,   None,   None
  6,          1,       0,  0.330660, 2458400.560825594701, 157.81500,  48.54600,              337.81500,  41.45400,       337.81719,       41.45563,    230.04917,     +73.55598,     230.05477,      +73.55796,  3471995.16, -3097949.36,  4483655.33,      44.126602,      -81.260844,   94047.78,  140268.05,    4221.48,             7443.95,  -118.55,  24329.44,           22365.25,      3.74,     -4.26,           8.34,   None,   None
  7,          1,       0,  0.361660, 2458400.560825953260, 157.90600,  48.62100,              337.90600,  41.37900,       337.90888,       41.38114,    229.73371,     +73.60425,     229.74072,      +73.60686,  3472019.31, -3097584.38,  4483113.36,      44.124541,      -81.257422,   93508.86,  139667.79,    4875.33,             8097.80,  -173.45,  21091.96,           22223.12,      4.88,     -5.56,          10.93,   None,   None
  8,          1,       0,  0.392660, 2458400.560826312285, 157.99100,  48.68600,              337.99100,  41.31400,       337.99075,       41.31382,    229.45493,     +73.65031,     229.45610,      +73.65008,  3472040.91, -3097258.11,  4482628.88,      44.122698,      -81.254376,   93027.09,  139131.86,    5459.84,             8682.31,  -297.70,  18855.04,           21933.30,     -0.42,      0.48,           0.94,   None,   None
  9,          1,       0,  0.423660, 2458400.560826670844, 158.10600,  48.78200,              338.10600,  41.21800,       338.10786,       41.21938,    229.04767,     +73.71024,     229.05295,      +73.71194,  3472071.03, -3096802.98,  4481953.04,      44.120126,      -81.250076,   92355.11,  138383.71,    6275.20,             9497.67,  -191.10,  26301.79,           22022.51,      3.13,     -3.57,           7.08,   None,   None
 10,          1,       0,  0.454660, 2458400.560827029869, 158.17600,  48.83600,              338.17600,  41.16400,       338.17470,       41.16304,    228.81375,     +73.74760,     228.81322,      +73.74641,  3472088.68, -3096536.22,  4481556.93,      44.118619,      -81.247609,   91961.22,  137946.73,    6753.08,             9975.55,  -421.97,  15415.61,           21772.19,     -2.17,      2.48,           4.92,   None,   None
 11,          1,       0,  0.517660, 2458400.560827759095, 158.37300,  48.99600,              338.37300,  41.00400,       338.37029,       41.00200,    228.12233,     +73.84974,     228.11949,      +73.84724,  3472138.74, -3095779.79,  4480433.70,      44.114343,      -81.240509,   90844.40,  136706.61,    8108.21,            11330.67,  -507.22,  21509.92,           21594.05,     -4.50,      5.13,          10.30,   None,   None

Notes
-----
- Points that have not been taken into consideration when computing the trajectory have '1' in the 'Ignore' column.
- The time already has time offsets applied to it.
- 'meas1' and 'meas2' are given input points.
- X, Y, Z are ECI (Earth-Centered Inertial) positions of projected lines of sight on the radiant line.
- Zc is the observed zenith distance of the entry angle, while the Zg is the entry zenith distance corrected for Earth's gravity.
- Latitude (deg) and Longitude (deg) are in WGS84 coordinates, while Height (m) is in the EGM96 datum. There values are coordinates of each point on the radiant line.
- Jacchia (1955) deceleration equation fit was done on the lag.
- Right ascension and declination in the table are given in the epoch of date for the corresponding JD, per every point.
- 'RA and Dec obs' are the right ascension and declination calculated from the observed values, while the 'RA and Dec line' are coordinates of the lines of sight projected on the fitted radiant line. The coordinates are in the epoch of date, and NOT J2000!. 'Azim and alt line' are thus corresponding azimuthal coordinates.
- 'Vel prev avg' is the average velocity including all previous points up to the given point. For the first 4 points this velocity is computed as the average velocity of those 4 points. 

